Enhanced interlayer interactions in Ni-doped MoS$_2$, and structural and electronic signatures of doping site

The crystal structure of MoS$_2$ with strong covalent bonds in plane and weak Van der Waals interactions out of plane gives rise to interesting properties for applications such as solid lubrication, optoelectronics, and catalysis, which can be enhanced by transition-metal doping. However, the mechanisms for improvement and even the structure of the doped material can be unclear, which we address with theoretical calculations. Building on our previous work on Ni-doping of the bulk 2H phase, now we compare to polytypes (1H monolayer and 3R bulk), to determine favorable sites for Ni and the doping effect on structure, electronic properties, and the layer dissociation energy. The most favorable intercalation/adatom sites are tetrahedral intercalation for 3R (like 2H) and Mo-atop for 1H. The relative energies indicate a possibility of phase change from 2H to 3R with substitution of Mo or S. We find structural and electronic properties that can be used to identify the doping sites, including metallic behavior in Mo-substituted 3R and 2H, and in-gap states for Mo- and S-substituted 1H, which could have interesting optoelectronic applications. We observe a large enhancement in the interlayer interactions of Ni-doped MoS$_2$, opposite to the effect of other transition metals. For lubrication applications, this increased layer dissociation energy could be the mechanism of low wear. Our systematic study shows the effect of doping concentration and we extrapolate to the low-doping limit. This work gives insight into the previously unclear structure of Ni-doped MoS$_2$ and how it can be detected experimentally, the relation of energy and structures of doped monolayers and bulk systems, the electronic properties under doping, and the effect of doping on interlayer interactions.

==> anc/XSF_files/1H/Hollow/111_h.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.5506590980    0.2073973800    0.0000000000
   -1.6050811040    2.7705777530    0.0000000000
    0.0000000000    0.0000000000   19.9999924310
 CONVVEC
    3.5506590980    0.2073973800    0.0000000000
   -1.6050811040    2.7705777530    0.0000000000
    0.0000000000    0.0000000000   19.9999924310
 PRIMCOORD
           4           1
 42      0.7628705380     2.9688136040     3.2616466380     0.0000075100    -0.0000062200    -0.0000020300
 16      2.5034675560     2.1270435380     1.9046707810     0.0000001800    -0.0000061900    -0.0000071000
 16      2.1059369960     1.8965623190     5.2080739500    -0.0000148000     0.0000021900    -0.0000040000
 28      0.3947328980     0.9046047120     4.9831086310     0.0000071100     0.0000102100     0.0000131400
 CONVCOORD
           4           1
 42      2.3679516420     0.1982358510     3.2616466380
 16     -1.0471915420     1.9196461580     1.9046707810
 16      2.1059369960     1.8965623190     5.2080739500
 28      0.3947328980     0.9046047120     4.9831086310


==> anc/XSF_files/1H/Hollow/221_h.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.4625340700   -0.0003347480    0.0000000000
   -3.2315527220    5.5970631380    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 CONVVEC
    6.4625340700   -0.0003347480    0.0000000000
   -3.2315527220    5.5970631380    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 PRIMCOORD
          13           1
 42     -0.0091524290     1.8490927110     3.1490203300    -0.0002620800    -0.0001027800    -0.0000283800
 42     -1.6172076070     4.6519105950     3.0446805140     0.0000222600     0.0000960000    -0.0001319300
 42      3.2383581540     1.8486044870     3.1489581770     0.0001934400    -0.0000609100    -0.0000140300
 42      1.6141926570     4.6623894550     3.1492723600    -0.0000000700     0.0000895800    -0.0000324500
 16      1.6145029780     0.9517194970     1.5790299670    -0.0000111100    -0.0001603600     0.0000995700
 16      1.6147367100     0.7998240700     4.7179891230    -0.0000424000     0.0002351000     0.0002399400
 16      0.0262398180     3.7036029070     1.5797841050    -0.0002835800     0.0001889700    -0.0001302100
 16     -0.1062292320     3.7809627370     4.7189443540     0.0001287200    -0.0002661100     0.0000406000
 16      4.8459872360     0.9208446190     1.5932302060    -0.0000359400     0.0000605500     0.0002393300
 16      4.8460311370     0.9214737910     4.6954942650    -0.0000438700    -0.0000669800     0.0000147400
 16      3.2018942870     3.7030849290     1.5797914410     0.0003545400     0.0002436300    -0.0001385400
 16      3.3344090430     3.7801857290     4.7188820230    -0.0000763800    -0.0001834000     0.0000703600
 28      1.6138117680     2.7867131060     5.3349231340     0.0000564700    -0.0000733100    -0.0002290000
 CONVCOORD
          13           1
 42     -0.0091524290     1.8490927110     3.1490203300
 42     -1.6172076070     4.6519105950     3.0446805140
 42      3.2383581540     1.8486044870     3.1489581770
 42      1.6141926570     4.6623894550     3.1492723600
 16      1.6145029780     0.9517194970     1.5790299670
 16      1.6147367100     0.7998240700     4.7179891230
 16      0.0262398180     3.7036029070     1.5797841050
 16     -0.1062292320     3.7809627370     4.7189443540
 16      4.8459872360     0.9208446190     1.5932302060
 16      4.8460311370     0.9214737910     4.6954942650
 16      3.2018942870     3.7030849290     1.5797914410
 16      3.3344090430     3.7801857290     4.7188820230
 28      1.6138117680     2.7867131060     5.3349231340


==> anc/XSF_files/1H/Hollow/331_h.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.6246430880    0.0000481100    0.0000000000
   -4.8122782450    8.3350748710    0.0000000000
    0.0000000000    0.0000000000   19.9999883810
 CONVVEC
    9.6246430880    0.0000481100    0.0000000000
   -4.8122782450    8.3350748710    0.0000000000
    0.0000000000    0.0000000000   19.9999883810
 PRIMCOORD
          28           1
 42     -0.0124297240     1.8397993400     3.1444453140    -0.0000371900     0.0002054700     0.0000349500
 42     -1.6191397400     4.6337930460     3.0554305470     0.0000020900    -0.0000520100     0.0000964000
 42     -3.2087394010     7.3870122720     3.0547607670     0.0000062100     0.0002662700     0.0004011200
 42      3.2195983000     1.8397035200     3.1445144480     0.0000335000     0.0002369900     0.0000387400
 42      1.6035141380     4.6393695740     3.1449626880     0.0000267600    -0.0002210900     0.0001090300
 42      0.0007510080     7.4043617930     3.0854752440     0.0000143100    -0.0000423200    -0.0000219800
 42      6.4159436800     1.8451348180     3.0854972000    -0.0000105100     0.0000814100     0.0000715400
 42      4.8261949690     4.6337602200     3.0554923760     0.0000396100    -0.0000343100     0.0000729000
 42      3.2065780040     7.4043636130     3.0856417530    -0.0000357900    -0.0000427300    -0.0000376700
 16      1.6035980880     0.9503556840     1.5793023920    -0.0000036200    -0.0008278200     0.0003328700
 16      1.6034651650     0.7726400160     4.7370040980     0.0000249600     0.0000588300    -0.0002234000
 16      0.0234525430     3.6860410250     1.5803112030    -0.0000970500    -0.0001694900    -0.0000104500
 16     -0.1273131960     3.7719354610     4.7362029640    -0.0002008200     0.0001726400     0.0001284300
 16     -1.5940323580     6.4843392180     1.5036678760     0.0003107600    -0.0001153700     0.0000676800
 16     -1.6123040900     6.4726672980     4.6155136030    -0.0001360800     0.0001831300     0.0000350800
 16      4.7940313400     0.9310441640     1.5457499930     0.0002022000    -0.0001544700     0.0001142300
 16      4.8308742340     0.9095695650     4.6606228060    -0.0000638800     0.0000446500    -0.0001253500
 16      3.1835914330     3.6859228180     1.5804564890     0.0001049900    -0.0001549000    -0.0000431000
 16      3.3344079440     3.7720123890     4.7362575970     0.0001888200     0.0001372000     0.0001370900
 16      1.6037465420     6.4562512570     1.5465254390    -0.0000237600     0.0005175100    -0.0001336900
 16      1.6035822490     6.4999053740     4.6610281770     0.0000032300    -0.0001115600    -0.0001726700
 16      8.0378798720     0.9309768740     1.5457978990    -0.0002205800    -0.0001417700     0.0001101200
 16      8.0010654500     0.9097020290     4.6606794890     0.0000440100     0.0000280700    -0.0001352900
 16      6.4158661330     3.6862673700     1.5045909720    -0.0000055300    -0.0000712600    -0.0002130700
 16      6.4158581350     3.7082163990     4.6154983310     0.0000160800    -0.0000556400     0.0001880900
 16      4.8011808140     6.4843273410     1.5037627010    -0.0002991900    -0.0001235200     0.0000572000
 16      4.8196229610     6.4725578260     4.6156661280     0.0001193800     0.0002123700     0.0000121000
 28      1.6035833210     2.7715309490     5.3126415060    -0.0000029200     0.0001737200    -0.0008909100
 CONVCOORD
          28           1
 42     -0.0124297240     1.8397993400     3.1444453140
 42     -1.6191397400     4.6337930460     3.0554305470
 42     -3.2087394010     7.3870122720     3.0547607670
 42      3.2195983000     1.8397035200     3.1445144480
 42      1.6035141380     4.6393695740     3.1449626880
 42      0.0007510080     7.4043617930     3.0854752440
 42      6.4159436800     1.8451348180     3.0854972000
 42      4.8261949690     4.6337602200     3.0554923760
 42      3.2065780040     7.4043636130     3.0856417530
 16      1.6035980880     0.9503556840     1.5793023920
 16      1.6034651650     0.7726400160     4.7370040980
 16      0.0234525430     3.6860410250     1.5803112030
 16     -0.1273131960     3.7719354610     4.7362029640
 16     -1.5940323580     6.4843392180     1.5036678760
 16     -1.6123040900     6.4726672980     4.6155136030
 16      4.7940313400     0.9310441640     1.5457499930
 16      4.8308742340     0.9095695650     4.6606228060
 16      3.1835914330     3.6859228180     1.5804564890
 16      3.3344079440     3.7720123890     4.7362575970
 16      1.6037465420     6.4562512570     1.5465254390
 16      1.6035822490     6.4999053740     4.6610281770
 16      8.0378798720     0.9309768740     1.5457978990
 16      8.0010654500     0.9097020290     4.6606794890
 16      6.4158661330     3.6862673700     1.5045909720
 16      6.4158581350     3.7082163990     4.6154983310
 16      4.8011808140     6.4843273410     1.5037627010
 16      4.8196229610     6.4725578260     4.6156661280
 28      1.6035833210     2.7715309490     5.3126415060


==> anc/XSF_files/1H/Hollow/441_h.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.8039953910    0.0000000000    0.0000000000
   -6.4020168480   11.0893197050    0.0000000000
    0.0000000000    0.0000000000   19.9999871000
 CONVVEC
   12.8039953910    0.0000000000    0.0000000000
   -6.4020168480   11.0893197050    0.0000000000
    0.0000000000    0.0000000000   19.9999871000
 PRIMCOORD
          49           1
 42     -0.0139244440     1.8408198510     3.1672426180    -0.0000558300     0.0000033400    -0.0001457200
 42     -1.6224239560     4.6344404490     3.0753423940    -0.0001610000     0.0000712600     0.0002149600
 42     -3.2011843560     7.3937875670     3.0591735080    -0.0001577300    -0.0000968600    -0.0003232400
 42     -4.8013657810    10.1403280800     3.0752937820    -0.0000005000    -0.0001060200     0.0003120900
 42      3.2152008760     1.8407847990     3.1671794720     0.0000582300     0.0000086000    -0.0001364800
 42      1.6006031270     4.6381664700     3.1665427020     0.0000057500     0.0000130800    -0.0000559500
 42     -0.0004654010     7.3972290310     3.0864962970    -0.0000577500     0.0002120500     0.0000675400
 42     -1.5976686910    10.1644393240     3.0867968220     0.0001130900    -0.0002210900     0.0000266400
 42      6.4052746080     1.8482980990     3.0860774660     0.0002132500    -0.0000496100     0.0000987600
 42      4.8236567040     4.6344083650     3.0753503880     0.0001726500     0.0000785600     0.0002025100
 42      3.2017789430     7.3972224800     3.0864315580     0.0000525500     0.0002118300     0.0000748000
 42      1.6006180960    10.1661201020     3.0836605150     0.0000041800     0.0000407600    -0.0003453300
 42      9.6000336720     1.8482681710     3.0861107950    -0.0002153300    -0.0000426100     0.0000938900
 42      8.0026384590     4.6224925090     3.0584893090     0.0000014000     0.0001375300    -0.0002494600
 42      6.4024951350     7.3937617880     3.0591087030     0.0001557200    -0.0000940900    -0.0003153800
 42      4.7989399770    10.1644355870     3.0867653460    -0.0001104200    -0.0002217600     0.0000290400
 16      1.6006100830     0.9510498660     1.6038746290     0.0000030500    -0.0002522700     0.0006151000
 16      1.6006880050     0.7664906490     4.7637691310    -0.0000067000     0.0001710900    -0.0004507700
 16      0.0230598220     3.6838280620     1.6035263880    -0.0003298100     0.0002341300     0.0007046100
 16     -0.1355865230     3.7763551770     4.7630191050    -0.0002363600     0.0000678200    -0.0003755600
 16     -1.5904106440     6.4712649150     1.5121844680     0.0001265000    -0.0000723300     0.0000000600
 16     -1.6194044300     6.4879128900     4.6288868790    -0.0000133000    -0.0001131700    -0.0001797500
 16     -3.1942021770     9.2501335100     1.5124100410    -0.0000600500     0.0001191500    -0.0000923100
 16     -3.1947655880     9.2167828220     4.6286712010    -0.0000138100    -0.0000798500    -0.0000361300
 16      4.7765295140     0.9395222190     1.5529346630    -0.0002311600     0.0001636100     0.0006331800
 16      4.8330996130     0.9076708070     4.6718411930    -0.0004206500     0.0001862800    -0.0003207500
 16      3.1781336330     3.6838182720     1.6034930550     0.0003421900     0.0002376300     0.0007134200
 16      3.3367346330     3.7762294040     4.7629513440     0.0002724500     0.0000963600    -0.0003707600
 16      1.6006282540     6.4413658100     1.5525704300     0.0000015300    -0.0003589200     0.0007275300
 16      1.6006912080     6.5058655230     4.6715129400    -0.0000049400    -0.0005260200    -0.0002937200
 16      0.0010326580     9.2427925040     1.5263382240     0.0000561100     0.0000325800    -0.0004009800
 16      0.0013398490     9.2427686230     4.6427774210     0.0003675700     0.0002160900     0.0000618800
 16      8.0026606010     0.9236153220     1.5258659860    -0.0000006500     0.0000235300    -0.0003459600
 16      8.0026407280     0.9238092200     4.6420972070    -0.0000004000    -0.0003493700     0.0001407500
 16      6.3982497500     3.6884261510     1.5117561790    -0.0001165500    -0.0000885200     0.0000255500
 16      6.4275782770     3.7051430130     4.6282499270    -0.0000973700     0.0000570300    -0.0001025000
 16      4.7917271240     6.4712109440     1.5121205620    -0.0001331900    -0.0000702500     0.0000134100
 16      4.8207212220     6.4879330330     4.6288490200     0.0000045400    -0.0001269400    -0.0001855000
 16      3.2002108420     9.2428202660     1.5262971650    -0.0000512700     0.0000290800    -0.0003967700
 16      3.1999267280     9.2427601820     4.6427156700    -0.0003628100     0.0002129100     0.0000695300
 16     11.2288000800     0.9395529090     1.5529719090     0.0002253100     0.0001584600     0.0006244200
 16     11.1722292480     0.9076282000     4.6718747540     0.0004110100     0.0001864000    -0.0003225700
 16      9.6070174690     3.6883873000     1.5117857130     0.0001148100    -0.0000838400     0.0000128600
 16      9.5777232200     3.7051407300     4.6282309790     0.0000793800     0.0000552800    -0.0000888500
 16      8.0027017470     6.4705750170     1.4965070000    -0.0000081000    -0.0000933600    -0.0005075200
 16      8.0026409560     6.4698504850     4.6132342820    -0.0000010800    -0.0000057500    -0.0001929200
 16      6.3954923950     9.2501280250     1.5123756630     0.0000580900     0.0001200100    -0.0000916400
 16      6.3960406420     9.2167512870     4.6286142870     0.0000108800    -0.0000800900    -0.0000281900
 28      1.6005595600     2.7723538600     5.3116176520    -0.0000035000    -0.0000117400     0.0008921500
 CONVCOORD
          49           1
 42     -0.0139244440     1.8408198510     3.1672426180
 42     -1.6224239560     4.6344404490     3.0753423940
 42     -3.2011843560     7.3937875670     3.0591735080
 42     -4.8013657810    10.1403280800     3.0752937820
 42      3.2152008760     1.8407847990     3.1671794720
 42      1.6006031270     4.6381664700     3.1665427020
 42     -0.0004654010     7.3972290310     3.0864962970
 42     -1.5976686910    10.1644393240     3.0867968220
 42      6.4052746080     1.8482980990     3.0860774660
 42      4.8236567040     4.6344083650     3.0753503880
 42      3.2017789430     7.3972224800     3.0864315580
 42      1.6006180960    10.1661201020     3.0836605150
 42      9.6000336720     1.8482681710     3.0861107950
 42      8.0026384590     4.6224925090     3.0584893090
 42      6.4024951350     7.3937617880     3.0591087030
 42      4.7989399770    10.1644355870     3.0867653460
 16      1.6006100830     0.9510498660     1.6038746290
 16      1.6006880050     0.7664906490     4.7637691310
 16      0.0230598220     3.6838280620     1.6035263880
 16     -0.1355865230     3.7763551770     4.7630191050
 16     -1.5904106440     6.4712649150     1.5121844680
 16     -1.6194044300     6.4879128900     4.6288868790
 16     -3.1942021770     9.2501335100     1.5124100410
 16     -3.1947655880     9.2167828220     4.6286712010
 16      4.7765295140     0.9395222190     1.5529346630
 16      4.8330996130     0.9076708070     4.6718411930
 16      3.1781336330     3.6838182720     1.6034930550
 16      3.3367346330     3.7762294040     4.7629513440
 16      1.6006282540     6.4413658100     1.5525704300
 16      1.6006912080     6.5058655230     4.6715129400
 16      0.0010326580     9.2427925040     1.5263382240
 16      0.0013398490     9.2427686230     4.6427774210
 16      8.0026606010     0.9236153220     1.5258659860
 16      8.0026407280     0.9238092200     4.6420972070
 16      6.3982497500     3.6884261510     1.5117561790
 16      6.4275782770     3.7051430130     4.6282499270
 16      4.7917271240     6.4712109440     1.5121205620
 16      4.8207212220     6.4879330330     4.6288490200
 16      3.2002108420     9.2428202660     1.5262971650
 16      3.1999267280     9.2427601820     4.6427156700
 16     11.2288000800     0.9395529090     1.5529719090
 16     11.1722292480     0.9076282000     4.6718747540
 16      9.6070174690     3.6883873000     1.5117857130
 16      9.5777232200     3.7051407300     4.6282309790
 16      8.0027017470     6.4705750170     1.4965070000
 16      8.0026409560     6.4698504850     4.6132342820
 16      6.3954923950     9.2501280250     1.5123756630
 16      6.3960406420     9.2167512870     4.6286142870
 28      1.6005595600     2.7723538600     5.3116176520


==> anc/XSF_files/1H/Mo_atop/111_mo.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.1204866200    0.0000218450    0.0000000000
   -1.5602277060    2.7024277710    0.0000000000
    0.0000000000    0.0000000000   19.9999933860
 CONVVEC
    3.1204866200    0.0000218450    0.0000000000
   -1.5602277060    2.7024277710    0.0000000000
    0.0000000000    0.0000000000   19.9999933860
 PRIMCOORD
           4           1
 42     -0.0000026340     1.8016365680     3.1359082220     0.0000015500    -0.0000009000    -0.0000112200
 16      1.5602347990     0.9008347630     1.5895754710     0.0000037400    -0.0000021600    -0.0000227600
 16      1.5602645150     0.9008175980     4.7538376970    -0.0000003700     0.0000002200     0.0000029700
 28      0.0000288110     1.8016184010     5.8144913870    -0.0000049200     0.0000028400     0.0000310000
 CONVCOORD
           4           1
 42     -0.0000026340     1.8016365680     3.1359082220
 16      1.5602347990     0.9008347630     1.5895754710
 16      1.5602645150     0.9008175980     4.7538376970
 28      0.0000288110     1.8016184010     5.8144913870


==> anc/XSF_files/1H/Mo_atop/221_mo.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.4137796320    0.0000000000    0.0000000000
   -3.2068898160    5.5543955810    0.0000000000
    0.0000000000    0.0000000000   19.9999943380
 CONVVEC
    6.4137796320    0.0000000000    0.0000000000
   -3.2068898160    5.5543955810    0.0000000000
    0.0000000000    0.0000000000   19.9999943380
 PRIMCOORD
          13           1
 42     -0.0085196190     1.8465358110     3.1722352150     0.0000020800     0.0000011500    -0.0000008900
 42     -1.6034450690     4.6286315020     3.1472528860     0.0000000000    -0.0000004600     0.0000002900
 42      3.2154097570     1.8465358110     3.1722352150    -0.0000020800     0.0000011500    -0.0000008900
 42      1.6034450690     4.6384733750     3.1722489550     0.0000000000    -0.0000008500    -0.0000019800
 16      1.6034450690     0.9232666010     1.6173830180     0.0000000000     0.0000028900    -0.0000021800
 16      1.6034450690     0.9797067130     4.7690479300     0.0000000000     0.0000015400     0.0000060900
 16     -0.0021067660     3.7041555760     1.6173796220     0.0000020400    -0.0000005700    -0.0000027600
 16      0.0466917170     3.6759597430     4.7690682010     0.0000040200    -0.0000014300     0.0000050400
 16      4.8103352070     0.9257361000     1.6124605850     0.0000000000     0.0000022200    -0.0000059200
 16      4.8103352070     0.9257192560     4.7290815310     0.0000000000     0.0000010100    -0.0000062200
 16      3.2089969040     3.7041555760     1.6173796220    -0.0000020400    -0.0000005700    -0.0000027600
 16      3.1601984220     3.6759597430     4.7690682010    -0.0000040200    -0.0000014300     0.0000050400
 28     -1.6034450690     4.6287257880     5.7051590200     0.0000000000    -0.0000046600     0.0000071500
 CONVCOORD
          13           1
 42     -0.0085196190     1.8465358110     3.1722352150
 42     -1.6034450690     4.6286315020     3.1472528860
 42      3.2154097570     1.8465358110     3.1722352150
 42      1.6034450690     4.6384733750     3.1722489550
 16      1.6034450690     0.9232666010     1.6173830180
 16      1.6034450690     0.9797067130     4.7690479300
 16     -0.0021067660     3.7041555760     1.6173796220
 16      0.0466917170     3.6759597430     4.7690682010
 16      4.8103352070     0.9257361000     1.6124605850
 16      4.8103352070     0.9257192560     4.7290815310
 16      3.2089969040     3.7041555760     1.6173796220
 16      3.1601984220     3.6759597430     4.7690682010
 28     -1.6034450690     4.6287257880     5.7051590200


==> anc/XSF_files/1H/Mo_atop/331_mo.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5917250810    0.0000000000    0.0000000000
   -4.7958625400    8.3066806590    0.0000000000
    0.0000000000    0.0000000000   19.9999962820
 CONVVEC
    9.5917250810    0.0000000000    0.0000000000
   -4.7958625400    8.3066806590    0.0000000000
    0.0000000000    0.0000000000   19.9999962820
 PRIMCOORD
          28           1
 42     -0.0011676390     1.8380937510     3.1164595160    -0.0000093900     0.0000334900     0.0000477300
 42     -1.5986214390     4.6148265510     3.1069379600     0.0000000000    -0.0000000600    -0.0002622600
 42     -3.2046128560     7.3866285350     3.1164594920     0.0000242400    -0.0000248800     0.0000478400
 42      3.1972428790     1.8459302700     3.1122588860     0.0000000000    -0.0000000100     0.0000122100
 42      1.6048242850     4.6197547680     3.1164591280    -0.0000337700    -0.0000085300     0.0000478300
 42      0.0073699770     7.3866285350     3.1164594920    -0.0000242400    -0.0000248800     0.0000478400
 42      6.3956533960     1.8380937510     3.1164595160     0.0000093900     0.0000334900     0.0000477300
 42      4.7896614720     4.6197547680     3.1164591280     0.0000337700    -0.0000085300     0.0000478300
 42      3.1972428790     7.3837217940     3.1251286690     0.0000000000    -0.0000000600     0.0001835900
 16      1.5977959050     0.9224874880     1.5519537870     0.0000729500     0.0000421100    -0.0001426000
 16      1.5995454690     0.9234975340     4.6713106470    -0.0000980500    -0.0000566100     0.0001508800
 16     -0.0060471810     3.6953508630     1.5686404050     0.0001025100    -0.0000591500    -0.0001411800
 16      0.0598860300     3.6572849680     4.7261464580    -0.0004054900     0.0002341000    -0.0000925200
 16     -1.5986214390     6.4537737270     1.5686398350     0.0000000000     0.0001182100    -0.0001410200
 16     -1.5986214390     6.5299048700     4.7261463930     0.0000000000    -0.0004683300    -0.0000928400
 16      4.7966898530     0.9224874880     1.5519537870    -0.0000729500     0.0000421100    -0.0001426000
 16      4.7949402880     0.9234975340     4.6713106470     0.0000980500    -0.0000566100     0.0001508800
 16      3.1972428790     3.6928127690     1.5519530110     0.0000000000    -0.0000841700    -0.0001424300
 16      3.1972428790     3.6907931870     4.6713104860     0.0000000000     0.0001131900     0.0001507300
 16      1.6020718030     6.4627476670     1.5587981450     0.0002411500     0.0001392100     0.0000692000
 16      1.5964938810     6.4595269330     4.6776580100    -0.0000340000    -0.0000196700     0.0001379400
 16      7.9931071970     0.9189802380     1.5587979560     0.0000000000    -0.0002784800     0.0000692900
 16      7.9931071970     0.9254212630     4.6776585160     0.0000000000     0.0000392500     0.0001378700
 16      6.4005329380     3.6953508630     1.5686404050    -0.0001025100    -0.0000591500    -0.0001411800
 16      6.3345997270     3.6572849680     4.7261464580     0.0004054900     0.0002341000    -0.0000925200
 16      4.7924139550     6.4627476670     1.5587981450    -0.0002411500     0.0001392100     0.0000692000
 16      4.7979918770     6.4595269330     4.6776580100     0.0000340000    -0.0000196700     0.0001379400
 28     -1.5986214390     4.6148241900     5.6508971100     0.0000000000     0.0000003100    -0.0001653600
 CONVCOORD
          28           1
 42     -0.0011676390     1.8380937510     3.1164595160
 42     -1.5986214390     4.6148265510     3.1069379600
 42     -3.2046128560     7.3866285350     3.1164594920
 42      3.1972428790     1.8459302700     3.1122588860
 42      1.6048242850     4.6197547680     3.1164591280
 42      0.0073699770     7.3866285350     3.1164594920
 42      6.3956533960     1.8380937510     3.1164595160
 42      4.7896614720     4.6197547680     3.1164591280
 42      3.1972428790     7.3837217940     3.1251286690
 16      1.5977959050     0.9224874880     1.5519537870
 16      1.5995454690     0.9234975340     4.6713106470
 16     -0.0060471810     3.6953508630     1.5686404050
 16      0.0598860300     3.6572849680     4.7261464580
 16     -1.5986214390     6.4537737270     1.5686398350
 16     -1.5986214390     6.5299048700     4.7261463930
 16      4.7966898530     0.9224874880     1.5519537870
 16      4.7949402880     0.9234975340     4.6713106470
 16      3.1972428790     3.6928127690     1.5519530110
 16      3.1972428790     3.6907931870     4.6713104860
 16      1.6020718030     6.4627476670     1.5587981450
 16      1.5964938810     6.4595269330     4.6776580100
 16      7.9931071970     0.9189802380     1.5587979560
 16      7.9931071970     0.9254212630     4.6776585160
 16      6.4005329380     3.6953508630     1.5686404050
 16      6.3345997270     3.6572849680     4.7261464580
 16      4.7924139550     6.4627476670     1.5587981450
 16      4.7979918770     6.4595269330     4.6776580100
 28     -1.5986214390     4.6148241900     5.6508971100


==> anc/XSF_files/1H/Mo_atop/441_mo.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7805782200    0.0000127680    0.0000000000
   -6.3902954940   11.0682902180    0.0000000000
    0.0000000000    0.0000000000   19.9999871000
 CONVVEC
   12.7805782200    0.0000127680    0.0000000000
   -6.3902954940   11.0682902180    0.0000000000
    0.0000000000    0.0000000000   19.9999871000
 PRIMCOORD
          49           1
 42      0.0000006080     1.8447177770     3.0817479720     0.0000000100     0.0000000200     0.0003384400
 42     -1.6067905850     4.6174359530     3.0913945750     0.0002523500    -0.0001958100     0.0003825000
 42     -3.1945122980     7.3792346030     3.0891483720     0.0001155100     0.0000667200    -0.0001327200
 42     -4.7924445990    10.1351381550     3.0913945970    -0.0000433500     0.0003165300     0.0003825000
 42      3.2046404900     1.8498792830     3.0913945700    -0.0002957700    -0.0001206800     0.0003825000
 42      1.6067858190     4.6174379860     3.0913945890    -0.0002523800    -0.0001957900     0.0003825000
 42     -0.0000050070     7.3794367370     3.0915275560     0.0000000100    -0.0001691800    -0.0003462000
 42     -1.5970879750    10.1456593530     3.0915274760    -0.0001465200     0.0000846200    -0.0003462000
 42      6.3902892410     1.8439863190     3.0891483730     0.0000000000    -0.0001333500    -0.0001327200
 42      4.7939206080     4.6124929840     3.0981852260    -0.0001507800    -0.0000870400    -0.0002261600
 42      3.1945022730     7.3792387830     3.0891483670    -0.0001155100     0.0000667200    -0.0001327000
 42      1.5970726950    10.1456615120     3.0915275760     0.0001465400     0.0000846200    -0.0003462100
 42      9.5759380000     1.8498835820     3.0913945910     0.0002957700    -0.0001205900     0.0003824900
 42      7.9866521490     4.6124950700     3.0981852430     0.0001507900    -0.0000870300    -0.0002261700
 42      6.3902836840     7.3774800120     3.0981852450     0.0000000100     0.0001741500    -0.0002261600
 42      4.7924293300    10.1351445160     3.0913946330     0.0000433900     0.0003165000     0.0003825000
 16      1.5915572000     0.9258339480     1.5442047130     0.0007990100    -0.0004613200    -0.0004401700
 16      1.6585679830     0.8871453490     4.6986456300    -0.0004261900     0.0002460500     0.0009794300
 16     -0.0000016650     3.6824882310     1.5442047360     0.0000000200     0.0009225700    -0.0004402100
 16     -0.0000018480     3.7598648500     4.6986452280     0.0000000200    -0.0004916400     0.0009794400
 16     -1.5966828090     6.4589897810     1.5283280260    -0.0002361600    -0.0003576600     0.0000435800
 16     -1.6010730510     6.4619691170     4.6495383500    -0.0000835800     0.0003536700    -0.0000686100
 16     -3.1925565260     9.2231179120     1.5283279870    -0.0004278500    -0.0000257200     0.0000435900
 16     -3.1921713840     9.2178261180     4.6495383340     0.0002645100    -0.0002492300    -0.0000685900
 16      4.7944188340     0.9203483930     1.5283279720    -0.0001916700     0.0003833700     0.0000435900
 16      4.7991941980     0.9226607710     4.6495383240     0.0003480800    -0.0001044800    -0.0000685900
 16      3.1993944240     3.6918918280     1.5329351280    -0.0000005400    -0.0000002900     0.0000097300
 16      3.1928978370     3.6881409490     4.6519913430     0.0004871700     0.0002812700     0.0005897800
 16      1.5966739990     6.4589917520     1.5283280510     0.0002361900    -0.0003576700     0.0000435700
 16      1.6010642740     6.4619711290     4.6495383300     0.0000835500     0.0003536900    -0.0000686000
 16     -0.0000069610     9.2235860480     1.5325065010    -0.0000000100    -0.0000000100    -0.0001236300
 16     -0.0000070060     9.2235860520     4.6526324830    -0.0000000100    -0.0000000100    -0.0009938700
 16      7.9861609690     0.9203505480     1.5283280340     0.0001916600     0.0003833400     0.0000435800
 16      7.9813856640     0.9226629480     4.6495383660    -0.0003480900    -0.0001044800    -0.0000686100
 16      6.3902870040     3.6928921030     1.5355623360     0.0000000100    -0.0001747500     0.0000450200
 16      6.3902870380     3.6870146370     4.6552366870    -0.0000000100    -0.0000014700    -0.0006787800
 16      4.7957024600     6.4547872490     1.5355623670    -0.0001513200     0.0000873500     0.0000450100
 16      4.7906124110     6.4577259640     4.6552366670    -0.0000012600     0.0000007100    -0.0006787700
 16      3.1925425450     9.2231222030     1.5283280740     0.0004278300    -0.0000257300     0.0000435700
 16      3.1921574580     9.2178303960     4.6495383570    -0.0002645400    -0.0002492200    -0.0000686000
 16     11.1890225400     0.9258402120     1.5442047650    -0.0007989800    -0.0004613300    -0.0004402100
 16     11.1220124150     0.8871519870     4.6986452540     0.0004257600     0.0002457700     0.0009794300
 16      9.5811796490     3.6918960290     1.5329351380     0.0000005200    -0.0000003200     0.0000097000
 16      9.5876761720     3.6881452670     4.6519914270    -0.0004871800     0.0002812600     0.0005897400
 16      7.9848661730     6.4547893370     1.5355623370     0.0001513400     0.0000873500     0.0000450200
 16      7.9899562370     6.4577280380     4.6552366960     0.0000012600     0.0000007300    -0.0006787800
 16      6.3902816770     9.2186808040     1.5329351670    -0.0000000300     0.0000006000     0.0000097300
 16      6.3902817280     9.2261824410     4.6519913790    -0.0000000100    -0.0005625500     0.0005897800
 28      0.0000005390     1.8447177920     5.6262413000     0.0000004400    -0.0000002400    -0.0007654600
 CONVCOORD
          49           1
 42      0.0000006080     1.8447177770     3.0817479720
 42     -1.6067905850     4.6174359530     3.0913945750
 42     -3.1945122980     7.3792346030     3.0891483720
 42     -4.7924445990    10.1351381550     3.0913945970
 42      3.2046404900     1.8498792830     3.0913945700
 42      1.6067858190     4.6174379860     3.0913945890
 42     -0.0000050070     7.3794367370     3.0915275560
 42     -1.5970879750    10.1456593530     3.0915274760
 42      6.3902892410     1.8439863190     3.0891483730
 42      4.7939206080     4.6124929840     3.0981852260
 42      3.1945022730     7.3792387830     3.0891483670
 42      1.5970726950    10.1456615120     3.0915275760
 42      9.5759380000     1.8498835820     3.0913945910
 42      7.9866521490     4.6124950700     3.0981852430
 42      6.3902836840     7.3774800120     3.0981852450
 42      4.7924293300    10.1351445160     3.0913946330
 16      1.5915572000     0.9258339480     1.5442047130
 16      1.6585679830     0.8871453490     4.6986456300
 16     -0.0000016650     3.6824882310     1.5442047360
 16     -0.0000018480     3.7598648500     4.6986452280
 16     -1.5966828090     6.4589897810     1.5283280260
 16     -1.6010730510     6.4619691170     4.6495383500
 16     -3.1925565260     9.2231179120     1.5283279870
 16     -3.1921713840     9.2178261180     4.6495383340
 16      4.7944188340     0.9203483930     1.5283279720
 16      4.7991941980     0.9226607710     4.6495383240
 16      3.1993944240     3.6918918280     1.5329351280
 16      3.1928978370     3.6881409490     4.6519913430
 16      1.5966739990     6.4589917520     1.5283280510
 16      1.6010642740     6.4619711290     4.6495383300
 16     -0.0000069610     9.2235860480     1.5325065010
 16     -0.0000070060     9.2235860520     4.6526324830
 16      7.9861609690     0.9203505480     1.5283280340
 16      7.9813856640     0.9226629480     4.6495383660
 16      6.3902870040     3.6928921030     1.5355623360
 16      6.3902870380     3.6870146370     4.6552366870
 16      4.7957024600     6.4547872490     1.5355623670
 16      4.7906124110     6.4577259640     4.6552366670
 16      3.1925425450     9.2231222030     1.5283280740
 16      3.1921574580     9.2178303960     4.6495383570
 16     11.1890225400     0.9258402120     1.5442047650
 16     11.1220124150     0.8871519870     4.6986452540
 16      9.5811796490     3.6918960290     1.5329351380
 16      9.5876761720     3.6881452670     4.6519914270
 16      7.9848661730     6.4547893370     1.5355623370
 16      7.9899562370     6.4577280380     4.6552366960
 16      6.3902816770     9.2186808040     1.5329351670
 16      6.3902817280     9.2261824410     4.6519913790
 28      0.0000005390     1.8447177920     5.6262413000


==> anc/XSF_files/1H/Mo_substitution/221_mo_subs.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.4220413600    0.0000000000    0.0000000000
   -3.2110174900    5.5623461800    0.0000000000
    0.0000000000    0.0000000000   19.9999930920
 CONVVEC
    6.4220413600    0.0000000000    0.0000000000
   -3.2110174900    5.5623461800    0.0000000000
    0.0000000000    0.0000000000   19.9999930920
 PRIMCOORD
          12           1
 42     -0.0090037130     1.8487929010     3.0725009380     0.0003163500     0.0001873400     0.0000002900
 42      3.2200250740     1.8487929010     3.0725009380    -0.0003163500     0.0001873400     0.0000002900
 42      1.6055106810     4.6463421420     3.0725009360     0.0000000000    -0.0003456400     0.0000002800
 16      1.6055106810     0.9115560800     1.5634513740     0.0000000000     0.0006061300     0.0000774200
 16      1.6055106810     0.9115572420     4.5815496670     0.0000000000     0.0006059200    -0.0000775700
 16     -0.0140621770     3.7165366630     1.5641400530     0.0005435500    -0.0002993600     0.0000560300
 16     -0.0140612270     3.7165361320     4.5808607920     0.0005432800    -0.0002992000    -0.0000561800
 16      4.8165320420     0.9273318000     1.5087815030     0.0000000000     0.0000215000     0.0009686600
 16      4.8165320420     0.9273317640     4.6362248030     0.0000000000     0.0000215100    -0.0009683800
 16      3.2250835390     3.7165366630     1.5641400530    -0.0005435500    -0.0002993600     0.0000560300
 16      3.2250825880     3.7165361320     4.5808607920    -0.0005432800    -0.0002992000    -0.0000561800
 28     -1.6055106810     4.6320956310     3.0724881510     0.0000000000    -0.0000869800    -0.0000006900
 CONVCOORD
          12           1
 42     -0.0090037130     1.8487929010     3.0725009380
 42      3.2200250740     1.8487929010     3.0725009380
 42      1.6055106810     4.6463421420     3.0725009360
 16      1.6055106810     0.9115560800     1.5634513740
 16      1.6055106810     0.9115572420     4.5815496670
 16     -0.0140621770     3.7165366630     1.5641400530
 16     -0.0140612270     3.7165361320     4.5808607920
 16      4.8165320420     0.9273318000     1.5087815030
 16      4.8165320420     0.9273317640     4.6362248030
 16      3.2250835390     3.7165366630     1.5641400530
 16      3.2250825880     3.7165361320     4.5808607920
 28     -1.6055106810     4.6320956310     3.0724881510


==> anc/XSF_files/1H/Mo_substitution/331_mo_subs.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5966158400    0.0000000000    0.0000000000
   -4.7983127050    8.3106526060    0.0000000000
    0.0000000000    0.0000000000   19.9999962820
 CONVVEC
    9.5966158400    0.0000000000    0.0000000000
   -4.7983127050    8.3106526060    0.0000000000
    0.0000000000    0.0000000000   19.9999962820
 PRIMCOORD
          27           1
 42     -0.0209104600     1.8133240690     3.0725001460     0.0000489100    -0.0000834600     0.0000000000
 42     -1.6386691750     4.6154997760     3.0725001410     0.0000073400     0.0000433300     0.0000000100
 42     -3.1988734020     7.3872571600     3.0725002830     0.0000000000    -0.0000048600     0.0000003000
 42      3.2197838610     1.8133240690     3.0725001460    -0.0000489100    -0.0000834600     0.0000000000
 42     -0.0185157250     7.4221149170     3.0725001470    -0.0000662800    -0.0000088100    -0.0000000100
 42      6.3977468040     1.8467496770     3.0725000980     0.0000000000    -0.0000117600    -0.0000000200
 42      4.8375425770     4.6154997760     3.0725001410    -0.0000073400     0.0000433300     0.0000000100
 42      3.2173891260     7.4221149170     3.0725001470     0.0000662800    -0.0000088100    -0.0000000100
 16      1.5994367010     0.9310566620     1.5137246130     0.0000000000    -0.0006654800     0.0002663200
 16      1.5994367010     0.9310570740     4.6312786400     0.0000000000    -0.0006653100    -0.0002659200
 16      0.0075039330     3.6978966360     1.5718739890     0.0002654500     0.0001393500    -0.0001911900
 16      0.0075009250     3.6978949100     4.5731259760     0.0002656400     0.0001394500     0.0001911400
 16     -1.5928489080     6.4600135420     1.5137293390    -0.0005768300     0.0003261700     0.0002638800
 16     -1.5928485430     6.4600133140     4.6312739190    -0.0005766900     0.0003260900    -0.0002634800
 16      4.8134312050     0.9321073930     1.4913380040    -0.0001457000    -0.0000887600     0.0000750800
 16      4.8134312550     0.9321074260     4.6536637140    -0.0001457500    -0.0000887800    -0.0000752100
 16      3.1913694690     3.6978966360     1.5718739890    -0.0002654500     0.0001393500    -0.0001911900
 16      3.1913724770     3.6978949100     4.5731259760    -0.0002656400     0.0001394500     0.0001911400
 16      1.5994367010     6.4547205040     1.5722405910     0.0000000000    -0.0003530400    -0.0001703400
 16      1.5994367010     6.4547239350     4.5727593310     0.0000000000    -0.0003532700     0.0001702700
 16      7.9820624030     0.9321073930     1.4913380040     0.0001457000    -0.0000887600     0.0000750800
 16      7.9820623520     0.9321074260     4.6536637140     0.0001457500    -0.0000887800    -0.0000752100
 16      6.3977468040     3.6762189010     1.4915167850     0.0000000000     0.0001666000     0.0000913400
 16      6.3977468040     3.6762188450     4.6534849410     0.0000000000     0.0001666400    -0.0000914500
 16      4.7917223100     6.4600135420     1.5137293390     0.0005768300     0.0003261700     0.0002638800
 16      4.7917219450     6.4600133140     4.6312739190     0.0005766900     0.0003260900    -0.0002634800
 28      1.5994367010     4.6185384940     3.0724839660     0.0000000000     0.0003113500    -0.0000009400
 CONVCOORD
          27           1
 42     -0.0209104600     1.8133240690     3.0725001460
 42     -1.6386691750     4.6154997760     3.0725001410
 42     -3.1988734020     7.3872571600     3.0725002830
 42      3.2197838610     1.8133240690     3.0725001460
 42     -0.0185157250     7.4221149170     3.0725001470
 42      6.3977468040     1.8467496770     3.0725000980
 42      4.8375425770     4.6154997760     3.0725001410
 42      3.2173891260     7.4221149170     3.0725001470
 16      1.5994367010     0.9310566620     1.5137246130
 16      1.5994367010     0.9310570740     4.6312786400
 16      0.0075039330     3.6978966360     1.5718739890
 16      0.0075009250     3.6978949100     4.5731259760
 16     -1.5928489080     6.4600135420     1.5137293390
 16     -1.5928485430     6.4600133140     4.6312739190
 16      4.8134312050     0.9321073930     1.4913380040
 16      4.8134312550     0.9321074260     4.6536637140
 16      3.1913694690     3.6978966360     1.5718739890
 16      3.1913724770     3.6978949100     4.5731259760
 16      1.5994367010     6.4547205040     1.5722405910
 16      1.5994367010     6.4547239350     4.5727593310
 16      7.9820624030     0.9321073930     1.4913380040
 16      7.9820623520     0.9321074260     4.6536637140
 16      6.3977468040     3.6762189010     1.4915167850
 16      6.3977468040     3.6762188450     4.6534849410
 16      4.7917223100     6.4600135420     1.5137293390
 16      4.7917219450     6.4600133140     4.6312739190
 28      1.5994367010     4.6185384940     3.0724839660


==> anc/XSF_files/1H/Mo_substitution/441_mo_subs.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.8004884120   -0.0000128010    0.0000000000
   -6.4002698070   11.0855301760    0.0000000000
    0.0000000000    0.0000000000   19.9999951140
 CONVVEC
   12.8004884120   -0.0000128010    0.0000000000
   -6.4002698070   11.0855301760    0.0000000000
    0.0000000000    0.0000000000   19.9999951140
 PRIMCOORD
          48           1
 42     -1.6262169340     4.6565529430     3.0979486940    -0.0002851700    -0.0002196700     0.0000003000
 42     -3.1920513870     7.3950458930     3.0979424410    -0.0000524600    -0.0000280100    -0.0000019100
 42     -4.7808074440    10.1203644420     3.0979482020    -0.0003456700    -0.0001311700     0.0000000500
 42      3.2457586900     1.8516496990     3.0979479190    -0.0000590800     0.0003651600     0.0000000800
 42      1.6264466940     4.6565391790     3.0979482490     0.0002964700    -0.0002263200     0.0000001300
 42      0.0000510940     7.3910322300     3.0979301510    -0.0000037200    -0.0001437000    -0.0000012500
 42     -1.5994881870    10.1615101580     3.0979300530    -0.0001291500     0.0000746000    -0.0000012500
 42      6.4003308640     1.8384090850     3.0979423260    -0.0000018600     0.0000594200    -0.0000019400
 42      4.8004570790     4.6191672330     3.0979235610     0.0001167700     0.0000705700    -0.0000017600
 42      3.1921396060     7.3950682000     3.0979423730     0.0000420500    -0.0000241600    -0.0000018900
 42      1.5995859980    10.1615128540     3.0979300530     0.0001226700     0.0000751700    -0.0000012400
 42      9.5548527940     1.8516099400     3.0979486070     0.0000475800     0.0003569800     0.0000002000
 42      8.0001441320     4.6191701020     3.0979236280    -0.0001250200     0.0000721900    -0.0000017400
 42      6.4002985910     7.3901793140     3.0979236450    -0.0000027300    -0.0001363500    -0.0000017500
 42      4.7809247830    10.1202663590     3.0979484600     0.0003441700    -0.0001435100     0.0000000800
 16      1.5668346690     0.9430956650     1.6102549530    -0.0000167000     0.0000097000     0.0006650600
 16      1.5665781560     0.9432441170     4.5855715350    -0.0000183700     0.0000106400    -0.0006667200
 16      0.0000619340     3.6566651130     1.6103386510     0.0000051300    -0.0000292200     0.0006649300
 16      0.0000617000     3.6563734490     4.5854910890     0.0000050200    -0.0000300500    -0.0006656500
 16     -1.5962928940     6.4790076160     1.5288834740     0.0002063100    -0.0005513600    -0.0000705100
 16     -1.5963099060     6.4790362370     4.6669211310     0.0002049100    -0.0005499000     0.0000695900
 16     -3.1875166400     9.2350570450     1.5288961300    -0.0003722000     0.0004480600    -0.0000701800
 16     -3.1875005860     9.2350283460     4.6669082870    -0.0003716800     0.0004461800     0.0000692100
 16      4.8091033840     0.9144740290     1.5288958440    -0.0005741200     0.0000982900    -0.0000701800
 16      4.8091362580     0.9144747380     4.6669082820    -0.0005722400     0.0000987700     0.0000692000
 16      3.2026188940     3.6966569410     1.5384049770    -0.0004761400    -0.0002789900     0.0002962700
 16      3.2026751910     3.6966892840     4.6573910330    -0.0004740000    -0.0002777500    -0.0002912600
 16      1.5963814350     6.4790001620     1.5288789780    -0.0001996300    -0.0005516900    -0.0000717000
 16      1.5963985110     6.4790285350     4.6669254630    -0.0001982700    -0.0005502900     0.0000707500
 16      0.0000382060     9.2380250970     1.5421736680     0.0000033400    -0.0000019200    -0.0005475200
 16      0.0000381460     9.2380250930     4.6535843250     0.0000033400    -0.0000019200     0.0005519800
 16      7.9915246270     0.9144641370     1.5288833630     0.0005806800     0.0000969800    -0.0000705200
 16      7.9914913740     0.9144646870     4.6669207890     0.0005786900     0.0000974300     0.0000695900
 16      6.4002954000     3.6933587720     1.5433470610     0.0000040000     0.0000587600    -0.0006078800
 16      6.4002952740     3.6933589280     4.6523811550     0.0000040000     0.0000616600     0.0006053100
 16      4.7985742930     6.4675941230     1.5433542350     0.0000543700    -0.0000314000    -0.0006065100
 16      4.7985744310     6.4675938190     4.6523740430     0.0000568700    -0.0000328400     0.0006039300
 16      3.1875963340     9.2350696750     1.5288791390     0.0003779500     0.0004487800    -0.0000717000
 16      3.1875801930     9.2350407910     4.6669251430     0.0003774000     0.0004468800     0.0000707800
 16     11.2339239470     0.9431587180     1.6103390050     0.0000280600     0.0000103300     0.0006650300
 16     11.2341762630     0.9433050180     4.5854908430     0.0000286700     0.0000107900    -0.0006658000
 16      9.5979889450     3.6966564280     1.5384133290     0.0004862000    -0.0002807100     0.0002993000
 16      9.5979323390     3.6966889790     4.6573831900     0.0004840200    -0.0002794600    -0.0002941800
 16      8.0019929200     6.4675857310     1.5433471120    -0.0000489700    -0.0000329000    -0.0006078800
 16      8.0019925850     6.4675854570     4.6523811920    -0.0000514600    -0.0000343500     0.0006053400
 16      6.4002944590     9.2352036710     1.5384053030     0.0000035300     0.0005519100     0.0002963200
 16      6.4002944850     9.2351385210     4.6573910690     0.0000035300     0.0005494400    -0.0002913000
 28     -0.0006576510     1.8480771860     3.0992842470    -0.0000870700     0.0000489500     0.0000108300
 CONVCOORD
          48           1
 42     -1.6262169340     4.6565529430     3.0979486940
 42     -3.1920513870     7.3950458930     3.0979424410
 42     -4.7808074440    10.1203644420     3.0979482020
 42      3.2457586900     1.8516496990     3.0979479190
 42      1.6264466940     4.6565391790     3.0979482490
 42      0.0000510940     7.3910322300     3.0979301510
 42     -1.5994881870    10.1615101580     3.0979300530
 42      6.4003308640     1.8384090850     3.0979423260
 42      4.8004570790     4.6191672330     3.0979235610
 42      3.1921396060     7.3950682000     3.0979423730
 42      1.5995859980    10.1615128540     3.0979300530
 42      9.5548527940     1.8516099400     3.0979486070
 42      8.0001441320     4.6191701020     3.0979236280
 42      6.4002985910     7.3901793140     3.0979236450
 42      4.7809247830    10.1202663590     3.0979484600
 16      1.5668346690     0.9430956650     1.6102549530
 16      1.5665781560     0.9432441170     4.5855715350
 16      0.0000619340     3.6566651130     1.6103386510
 16      0.0000617000     3.6563734490     4.5854910890
 16     -1.5962928940     6.4790076160     1.5288834740
 16     -1.5963099060     6.4790362370     4.6669211310
 16     -3.1875166400     9.2350570450     1.5288961300
 16     -3.1875005860     9.2350283460     4.6669082870
 16      4.8091033840     0.9144740290     1.5288958440
 16      4.8091362580     0.9144747380     4.6669082820
 16      3.2026188940     3.6966569410     1.5384049770
 16      3.2026751910     3.6966892840     4.6573910330
 16      1.5963814350     6.4790001620     1.5288789780
 16      1.5963985110     6.4790285350     4.6669254630
 16      0.0000382060     9.2380250970     1.5421736680
 16      0.0000381460     9.2380250930     4.6535843250
 16      7.9915246270     0.9144641370     1.5288833630
 16      7.9914913740     0.9144646870     4.6669207890
 16      6.4002954000     3.6933587720     1.5433470610
 16      6.4002952740     3.6933589280     4.6523811550
 16      4.7985742930     6.4675941230     1.5433542350
 16      4.7985744310     6.4675938190     4.6523740430
 16      3.1875963340     9.2350696750     1.5288791390
 16      3.1875801930     9.2350407910     4.6669251430
 16     11.2339239470     0.9431587180     1.6103390050
 16     11.2341762630     0.9433050180     4.5854908430
 16      9.5979889450     3.6966564280     1.5384133290
 16      9.5979323390     3.6966889790     4.6573831900
 16      8.0019929200     6.4675857310     1.5433471120
 16      8.0019925850     6.4675854570     4.6523811920
 16      6.4002944590     9.2352036710     1.5384053030
 16      6.4002944850     9.2351385210     4.6573910690
 28     -0.0006576510     1.8480771860     3.0992842470


==> anc/XSF_files/1H/S_atop/111_s.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.0016478760    0.0031509110    0.0000000000
   -1.4980994260    2.6010740520    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 CONVVEC
    3.0016478760    0.0031509110    0.0000000000
   -1.4980994260    2.6010740520    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 PRIMCOORD
           4           1
 42     -0.1016423040     1.7948751820     2.9283450250    -0.0000028900     0.0000022800    -0.0000000400
 16      1.3982639150     0.9289055210     1.3257508150    -0.0000068000     0.0000045300     0.0000002700
 16      1.4066720430     0.9240542470     4.5358436710    -0.0000002300     0.0000007700     0.0000002700
 28      1.8037264350     0.6946439350     6.5038732690     0.0000099200    -0.0000075800    -0.0000004900
 CONVCOORD
           4           1
 42     -0.1016423040     1.7948751820     2.9283450250
 16      1.3982639150     0.9289055210     1.3257508150
 16      1.4066720430     0.9240542470     4.5358436710
 28      1.8037264350     0.6946439350     6.5038732690


==> anc/XSF_files/1H/S_atop/221_s.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3920842680    0.0000000000    0.0000000000
   -3.1960421340    5.5355602640    0.0000000000
    0.0000000000    0.0000000000   19.9999930920
 CONVVEC
    6.3920842680    0.0000000000    0.0000000000
   -3.1960421340    5.5355602640    0.0000000000
    0.0000000000    0.0000000000   19.9999930920
 PRIMCOORD
          13           1
 42      0.0000000000     1.8452060700     3.1182918920     0.0000000000     0.0000000500    -0.0004008400
 42     -1.5867794830     4.6194974630     3.0985147680    -0.0003428600    -0.0001946500     0.0000615600
 42      3.1960438690     1.8320844160     3.0985037870     0.0000000000     0.0003883100     0.0000592300
 42      1.5867794830     4.6194974630     3.0985147680     0.0003428600    -0.0001946500     0.0000615600
 16      1.5909424260     0.9266621070     1.5425754260     0.0001124300    -0.0000628900     0.0006916500
 16      1.6029816030     0.9197415540     4.6725788450     0.0001801000    -0.0001028100    -0.0002992400
 16      0.0000000000     3.6823218770     1.5425982000     0.0000000000     0.0001270900     0.0006879800
 16      0.0000000000     3.6961076550     4.6726388820     0.0000000000     0.0002085700    -0.0002973100
 16      4.8011453120     0.9266621070     1.5425754260    -0.0001124300    -0.0000628900     0.0006916500
 16      4.7891061350     0.9197415540     4.6725788450    -0.0001801000    -0.0001028100    -0.0002992400
 16      3.1960438690     3.6903374980     1.5568049540     0.0000000000     0.0000006500    -0.0001382300
 16      3.1960438690     3.6903972160     4.6469033790     0.0000000000     0.0000009900    -0.0007716700
 28      3.1960438690     3.6903064700     6.6069208300     0.0000000000    -0.0000049500    -0.0000471100
 CONVCOORD
          13           1
 42      0.0000000000     1.8452060700     3.1182918920
 42     -1.5867794830     4.6194974630     3.0985147680
 42      3.1960438690     1.8320844160     3.0985037870
 42      1.5867794830     4.6194974630     3.0985147680
 16      1.5909424260     0.9266621070     1.5425754260
 16      1.6029816030     0.9197415540     4.6725788450
 16      0.0000000000     3.6823218770     1.5425982000
 16      0.0000000000     3.6961076550     4.6726388820
 16      4.8011453120     0.9266621070     1.5425754260
 16      4.7891061350     0.9197415540     4.6725788450
 16      3.1960438690     3.6903374980     1.5568049540
 16      3.1960438690     3.6903972160     4.6469033790
 28      3.1960438690     3.6903064700     6.6069208300


==> anc/XSF_files/1H/S_atop/331_s.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5809577550    0.0000000000    0.0000000000
   -4.7904740920    8.2973298350    0.0000000000
    0.0000000000    0.0000000000   19.9999962820
 CONVVEC
    9.5809577550    0.0000000000    0.0000000000
   -4.7904740920    8.2973298350    0.0000000000
    0.0000000000    0.0000000000   19.9999962820
 PRIMCOORD
          28           1
 42      0.0025528100     1.8453247560     3.0959431190    -0.0000048200    -0.0000027500     0.0000307700
 42     -1.5968262640     4.6041084770     3.0932774680     0.0000000000    -0.0000350400     0.0000438000
 42     -3.1984342910     7.3781710270     3.0932782330    -0.0000303400     0.0000174900     0.0000437900
 42      3.1936525290     1.8277460410     3.0726820840     0.0000000000    -0.0001293200    -0.0000829900
 42      1.5828776450     4.6176809640     3.0726820640    -0.0001120200     0.0000647100    -0.0000830400
 42      0.0047817620     7.3781710270     3.0932782330     0.0000303400     0.0000174900     0.0000437900
 42      6.3847522480     1.8453247560     3.0959431190     0.0000048200    -0.0000027500     0.0000307700
 42      4.8044274120     4.6176809640     3.0726820640     0.0001120200     0.0000647100    -0.0000830400
 42      3.1936525290     7.3724606160     3.0959439030     0.0000000000     0.0000056100     0.0000307500
 16      1.5864037910     0.9158858210     1.5251343210     0.0000048900    -0.0000425100     0.0002049600
 16      1.6057194710     0.9282921470     4.6520651780    -0.0001542600    -0.0001193000    -0.0000109700
 16     -0.0104428630     3.6816970620     1.5251340840    -0.0000343400     0.0000254400     0.0002048800
 16      0.0099586340     3.6922220790     4.6520645460    -0.0001804400    -0.0000739900    -0.0000108900
 16     -1.5968262640     6.4534836900     1.5380624130     0.0000000000     0.0000000100    -0.0001606700
 16     -1.5968262640     6.4534832950     4.6503676740     0.0000000000     0.0000000100    -0.0000584100
 16      4.8009012660     0.9158858210     1.5251343210    -0.0000048900    -0.0000425100     0.0002049600
 16      4.7815855860     0.9282921470     4.6520651780     0.0001542600    -0.0001193000    -0.0000109700
 16      3.1936525290     3.6877041420     1.5301245350     0.0000000000    -0.0000000200    -0.0007739100
 16      3.1936525290     3.6877030980     4.6193532570     0.0000000000    -0.0000000200     0.0000916000
 16      1.5968064040     6.4655285950     1.5251355320    -0.0000391800     0.0000170100     0.0002048800
 16      1.5978930860     6.4425969250     4.6520643420    -0.0000261100     0.0001932700    -0.0000109400
 16      7.9841313220     0.9219243770     1.5398355350     0.0000000000    -0.0000000300    -0.0001751800
 16      7.9841313220     0.9219252510     4.6546763520     0.0000000000    -0.0000000400    -0.0000683100
 16      6.3977479200     3.6816970620     1.5251340840     0.0000343400     0.0000254400     0.0002048800
 16      6.3773464230     3.6922220790     4.6520645460     0.0001804400    -0.0000739900    -0.0000108900
 16      4.7904986540     6.4655285950     1.5251355320     0.0000391800     0.0000170100     0.0002048800
 16      4.7894119720     6.4425969250     4.6520643420     0.0000261100     0.0001932700    -0.0000109400
 28      3.1936525290     3.6877048320     6.5761739410     0.0000000000     0.0000001000     0.0000064500
 CONVCOORD
          28           1
 42      0.0025528100     1.8453247560     3.0959431190
 42     -1.5968262640     4.6041084770     3.0932774680
 42     -3.1984342910     7.3781710270     3.0932782330
 42      3.1936525290     1.8277460410     3.0726820840
 42      1.5828776450     4.6176809640     3.0726820640
 42      0.0047817620     7.3781710270     3.0932782330
 42      6.3847522480     1.8453247560     3.0959431190
 42      4.8044274120     4.6176809640     3.0726820640
 42      3.1936525290     7.3724606160     3.0959439030
 16      1.5864037910     0.9158858210     1.5251343210
 16      1.6057194710     0.9282921470     4.6520651780
 16     -0.0104428630     3.6816970620     1.5251340840
 16      0.0099586340     3.6922220790     4.6520645460
 16     -1.5968262640     6.4534836900     1.5380624130
 16     -1.5968262640     6.4534832950     4.6503676740
 16      4.8009012660     0.9158858210     1.5251343210
 16      4.7815855860     0.9282921470     4.6520651780
 16      3.1936525290     3.6877041420     1.5301245350
 16      3.1936525290     3.6877030980     4.6193532570
 16      1.5968064040     6.4655285950     1.5251355320
 16      1.5978930860     6.4425969250     4.6520643420
 16      7.9841313220     0.9219243770     1.5398355350
 16      7.9841313220     0.9219252510     4.6546763520
 16      6.3977479200     3.6816970620     1.5251340840
 16      6.3773464230     3.6922220790     4.6520645460
 16      4.7904986540     6.4655285950     1.5251355320
 16      4.7894119720     6.4425969250     4.6520643420
 28      3.1936525290     3.6877048320     6.5761739410


==> anc/XSF_files/1H/S_atop/441_s.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7717680530   -0.0000766100    0.0000000000
   -6.3859670210   11.0606419710    0.0000000000
    0.0000000000    0.0000000000   19.9999871000
 CONVVEC
   12.7717680530   -0.0000766100    0.0000000000
   -6.3859670210   11.0606419710    0.0000000000
    0.0000000000    0.0000000000   19.9999871000
 PRIMCOORD
          49           1
 42      0.0009187930     1.8439369470     3.1118027680     0.0002082900     0.0001203700    -0.0003925200
 42     -1.5978983540     4.6064138560     3.1102445050     0.0002359800    -0.0002049000    -0.0000865600
 42     -3.1930060810     7.3737406350     3.1072128790    -0.0000000600     0.0000006900     0.0004210100
 42     -4.7920535490    10.1388000630     3.1102165390    -0.0000590000     0.0003016100    -0.0000861300
 42      3.1929413930     1.8276146590     3.0857020160     0.0000018400     0.0001352600     0.0003304200
 42      1.5827702100     4.6164660340     3.0857590720     0.0001159400    -0.0000676100     0.0003304000
 42      0.0011169560     7.3760196510     3.1102275190     0.0002956000    -0.0001020500    -0.0000864200
 42     -1.5939489120    10.1387782630     3.1102056500     0.0000580700     0.0003037200    -0.0000857000
 42      6.3849837630     1.8438826780     3.1117929200    -0.0002084000     0.0001206400    -0.0003935100
 42      4.8030527790     4.6164368600     3.0858328330    -0.0001171300    -0.0000704300     0.0003319100
 42      3.1928953410     7.3726549690     3.1118045630     0.0000001600    -0.0002407000    -0.0003930300
 42      1.5966808980    10.1390196560     3.1113167380    -0.0000575000    -0.0000345400     0.0003140200
 42      9.5788266550     1.8430346780     3.1113315590     0.0000014900     0.0000666800     0.0003139300
 42      7.9837144280     4.6063225820     3.1102451260    -0.0002342100    -0.0002019400    -0.0000859700
 42      6.3846470390     7.3759593900     3.1102390400    -0.0002907900    -0.0001001400    -0.0000862700
 42      4.7891009120    10.1389816780     3.1113225820     0.0000579500    -0.0000330700     0.0003149300
 16      1.5846556610     0.9137034880     1.5423211300    -0.0000091000    -0.0002938500    -0.0009237700
 16      1.6076593970     0.9286625610     4.6655303290    -0.0006570300    -0.0002531600     0.0005833800
 16     -0.0128620530     3.6806556860     1.5423527040    -0.0002558400     0.0001416900    -0.0009231600
 16      0.0115398300     3.6930398910     4.6655509890    -0.0005472600    -0.0004403200     0.0005828400
 16     -1.5950856420     6.4511734320     1.5499659170    -0.0001860800     0.0001078800     0.0002772900
 16     -1.5974118520     6.4525376690     4.6684079260     0.0003043400    -0.0001755800     0.0000056100
 16     -3.1930248330     9.2188676350     1.5499541810     0.0000002100    -0.0002129600     0.0002791800
 16     -3.1930126240     9.2162016050     4.6683800000    -0.0000003200     0.0003527800     0.0000052000
 16      4.8011999420     0.9136850840     1.5423110020     0.0000057400    -0.0002914100    -0.0009230300
 16      4.7782361020     0.9286123440     4.6655054710     0.0006555600    -0.0002542800     0.0005830400
 16      3.1929270780     3.6868883980     1.5422098900    -0.0000031800    -0.0000018400    -0.0009433400
 16      3.1928414450     3.6868146050     4.6343634290     0.0000048100     0.0000006000    -0.0009032500
 16      1.5953758300     6.4662238290     1.5423440610    -0.0002506800     0.0001500900    -0.0009233300
 16      1.5968136180     6.4389219180     4.6655358020     0.0001080000     0.0006942900     0.0005823000
 16      0.0011156960     9.2178554980     1.5505206010     0.0001249500     0.0000713800     0.0003115800
 16      0.0021257930     9.2184581810     4.6717919340    -0.0004480500    -0.0002592200    -0.0000475900
 16      7.9827981490     0.9214029800     1.5516632780     0.0001768000    -0.0001016900     0.0003030100
 16      7.9810338370     0.9224053900     4.6715633850    -0.0001629600     0.0000942800    -0.0000070100
 16      6.3986478260     3.6806218060     1.5423687200     0.0002530800     0.0001417200    -0.0009215900
 16      6.3742976420     3.6929786000     4.6655409990     0.0005486700    -0.0004404300     0.0005847100
 16      4.7903860280     6.4661789090     1.5423701700     0.0002497700     0.0001518200    -0.0009225100
 16      4.7889428810     6.4388849680     4.6655506090    -0.0001090900     0.0006962800     0.0005845200
 16      3.1928657520     9.2176625260     1.5516606860     0.0000010100     0.0002051000     0.0003044500
 16      3.1928668020     9.2156408240     4.6715640590     0.0000000900    -0.0001869500    -0.0000083100
 16     11.1748307520     0.9213799730     1.5516667980    -0.0001761300    -0.0001024700     0.0003045600
 16     11.1766038100     0.9223862170     4.6715650270     0.0001621700     0.0000937200    -0.0000076500
 16      9.5787850050     3.6854217300     1.5505487880     0.0000003400    -0.0001445500     0.0003113500
 16      9.5787902330     3.6842359830     4.6718156610     0.0000000700     0.0005171900    -0.0000485700
 16      7.9808246110     6.4510980330     1.5499747370     0.0001855800     0.0001073500     0.0002788400
 16      7.9831590370     6.4524529430     4.6684064180    -0.0003052500    -0.0001757300     0.0000045500
 16      6.3846318670     9.2177944170     1.5505284740    -0.0001240600     0.0000712500     0.0003137300
 16      6.3835973780     9.2184172420     4.6718005420     0.0004486900    -0.0002595100    -0.0000489200
 28      3.1913453230     3.6852343870     6.5901144210    -0.0000030900     0.0000029200     0.0006913800
 CONVCOORD
          49           1
 42      0.0009187930     1.8439369470     3.1118027680
 42     -1.5978983540     4.6064138560     3.1102445050
 42     -3.1930060810     7.3737406350     3.1072128790
 42     -4.7920535490    10.1388000630     3.1102165390
 42      3.1929413930     1.8276146590     3.0857020160
 42      1.5827702100     4.6164660340     3.0857590720
 42      0.0011169560     7.3760196510     3.1102275190
 42     -1.5939489120    10.1387782630     3.1102056500
 42      6.3849837630     1.8438826780     3.1117929200
 42      4.8030527790     4.6164368600     3.0858328330
 42      3.1928953410     7.3726549690     3.1118045630
 42      1.5966808980    10.1390196560     3.1113167380
 42      9.5788266550     1.8430346780     3.1113315590
 42      7.9837144280     4.6063225820     3.1102451260
 42      6.3846470390     7.3759593900     3.1102390400
 42      4.7891009120    10.1389816780     3.1113225820
 16      1.5846556610     0.9137034880     1.5423211300
 16      1.6076593970     0.9286625610     4.6655303290
 16     -0.0128620530     3.6806556860     1.5423527040
 16      0.0115398300     3.6930398910     4.6655509890
 16     -1.5950856420     6.4511734320     1.5499659170
 16     -1.5974118520     6.4525376690     4.6684079260
 16     -3.1930248330     9.2188676350     1.5499541810
 16     -3.1930126240     9.2162016050     4.6683800000
 16      4.8011999420     0.9136850840     1.5423110020
 16      4.7782361020     0.9286123440     4.6655054710
 16      3.1929270780     3.6868883980     1.5422098900
 16      3.1928414450     3.6868146050     4.6343634290
 16      1.5953758300     6.4662238290     1.5423440610
 16      1.5968136180     6.4389219180     4.6655358020
 16      0.0011156960     9.2178554980     1.5505206010
 16      0.0021257930     9.2184581810     4.6717919340
 16      7.9827981490     0.9214029800     1.5516632780
 16      7.9810338370     0.9224053900     4.6715633850
 16      6.3986478260     3.6806218060     1.5423687200
 16      6.3742976420     3.6929786000     4.6655409990
 16      4.7903860280     6.4661789090     1.5423701700
 16      4.7889428810     6.4388849680     4.6655506090
 16      3.1928657520     9.2176625260     1.5516606860
 16      3.1928668020     9.2156408240     4.6715640590
 16     11.1748307520     0.9213799730     1.5516667980
 16     11.1766038100     0.9223862170     4.6715650270
 16      9.5787850050     3.6854217300     1.5505487880
 16      9.5787902330     3.6842359830     4.6718156610
 16      7.9808246110     6.4510980330     1.5499747370
 16      7.9831590370     6.4524529430     4.6684064180
 16      6.3846318670     9.2177944170     1.5505284740
 16      6.3835973780     9.2184172420     4.6718005420
 28      3.1913453230     3.6852343870     6.5901144210


==> anc/XSF_files/1H/S_substitution/221_s_subs.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    2.8942898660    0.0004573330    0.0000000000
   -1.4467512790    2.5067547450    0.0000000000
    0.0000000000    0.0000000000   19.9999915670
 CONVVEC
    2.8942898660    0.0004573330    0.0000000000
   -1.4467512790    2.5067547450    0.0000000000
    0.0000000000    0.0000000000   19.9999915670
 PRIMCOORD
           3           1
 42      0.0000014970     1.6714764490     3.0505003270     0.0000085800    -0.0000049600    -0.0000071000
 16      1.4471209560     0.8359832100     1.4083899090     0.0000012500    -0.0000007200    -0.0000134200
 28      1.4476986440     0.8356496580     4.8349225430    -0.0000098300     0.0000056800     0.0000205100
 CONVCOORD
           3           1
 42      0.0000014970     1.6714764490     3.0505003270
 16      1.4471209560     0.8359832100     1.4083899090
 28      1.4476986440     0.8356496580     4.8349225430


==> anc/XSF_files/1H/S_substitution/331_s_subs.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5293894440    0.0000000000    0.0000000000
   -4.7646995070    8.2527004670    0.0000000000
    0.0000000000    0.0000000000   19.9999962820
 CONVVEC
    9.5293894440    0.0000000000    0.0000000000
   -4.7646995070    8.2527004670    0.0000000000
    0.0000000000    0.0000000000   19.9999962820
 PRIMCOORD
          27           1
 42      0.0000000000     1.8157861160     3.0698997220     0.0000000000    -0.0000211100    -0.0000137800
 42     -1.6039491110     4.5939089360     3.0698991780    -0.0000182700     0.0000106200    -0.0000138500
 42     -3.1797400910     7.3338436050     3.0365884990     0.0002411800     0.0001391900    -0.0001369400
 42      3.1722409940     1.8363722760     3.0904119430     0.0000900200    -0.0000519400     0.0000712900
 42      1.6039491110     4.5939089360     3.0698991780     0.0000182700     0.0000106200    -0.0000138500
 42      0.0000000000     7.3308583870     3.0904111440     0.0000000000     0.0001039600     0.0000713000
 42      6.3571527660     1.8363722760     3.0904119430    -0.0000900200    -0.0000519400     0.0000712900
 42      4.7646968800     4.5886173970     3.0365868420     0.0000000000    -0.0002784400    -0.0001369200
 42      3.1797400910     7.3338436050     3.0365884990    -0.0002411800     0.0001391900    -0.0001369400
 16      1.6003606040     0.9195327320     1.4943746960     0.0002639200     0.0002294000    -0.0002687600
 16      1.5593016190     0.8747047230     4.6366695680    -0.0001127300    -0.0000840200     0.0001258200
 16      0.0000000000     3.6678672830     1.5186095890     0.0000000000    -0.0000000300     0.0000384900
 16      0.0000000000     3.6678678160     4.6235332850     0.0000000000    -0.0000000400     0.0001718200
 16     -1.5799440750     6.4279887690     1.4943736110     0.0003306700     0.0001139300    -0.0002687600
 16     -1.6392964500     6.4148438340     4.6366703800    -0.0001290900    -0.0000555700     0.0001258900
 16      4.7646968800     0.9169655620     1.5378495490     0.0000000000    -0.0000000800    -0.0000376600
 16      4.7646968800     0.9169652980     4.6549400070     0.0000000000    -0.0000000600     0.0003222600
 16      3.1803050700     3.6560788840     1.4943738180    -0.0000666900    -0.0003433100    -0.0002688000
 16      3.1985984550     3.7140527890     4.6366689430     0.0000164600     0.0001396000     0.0001258700
 16      1.5799440750     6.4279887690     1.4943736110    -0.0003306700     0.0001139300    -0.0002687600
 16      1.6392964500     6.4148438340     4.6366703800     0.0001290900    -0.0000555700     0.0001258900
 16      7.9290331560     0.9195327320     1.4943746960    -0.0002639200     0.0002294000    -0.0002687600
 16      7.9700921410     0.8747047230     4.6366695680     0.0001127300    -0.0000840200     0.0001258200
 16      6.3490886900     3.6560788840     1.4943738180     0.0000666900    -0.0003433100    -0.0002688000
 16      6.3307953040     3.7140527890     4.6366689430    -0.0000164600     0.0001396000     0.0001258700
 16      4.7646968800     6.4187681760     1.4909903810     0.0000000000    -0.0000000200     0.0009092500
 28      4.7646968800     6.4187678250     4.7546182070     0.0000000000     0.0000000300    -0.0003082600
 CONVCOORD
          27           1
 42     -0.0000000000     1.8157861160     3.0698997220
 42     -1.6039491110     4.5939089360     3.0698991780
 42     -3.1797400910     7.3338436050     3.0365884990
 42      3.1722409940     1.8363722760     3.0904119430
 42      1.6039491110     4.5939089360     3.0698991780
 42     -0.0000000000     7.3308583870     3.0904111440
 42      6.3571527660     1.8363722760     3.0904119430
 42      4.7646968800     4.5886173970     3.0365868420
 42      3.1797400910     7.3338436050     3.0365884990
 16      1.6003606040     0.9195327320     1.4943746960
 16      1.5593016190     0.8747047230     4.6366695680
 16      0.0000000000     3.6678672830     1.5186095890
 16     -0.0000000000     3.6678678160     4.6235332850
 16     -1.5799440750     6.4279887690     1.4943736110
 16     -1.6392964500     6.4148438340     4.6366703800
 16      4.7646968800     0.9169655620     1.5378495490
 16      4.7646968800     0.9169652980     4.6549400070
 16      3.1803050700     3.6560788840     1.4943738180
 16      3.1985984550     3.7140527890     4.6366689430
 16      1.5799440750     6.4279887690     1.4943736110
 16      1.6392964500     6.4148438340     4.6366703800
 16      7.9290331560     0.9195327320     1.4943746960
 16      7.9700921410     0.8747047230     4.6366695680
 16      6.3490886900     3.6560788840     1.4943738180
 16      6.3307953040     3.7140527890     4.6366689430
 16      4.7646968800     6.4187681760     1.4909903810
 28      4.7646968800     6.4187678250     4.7546182070


==> anc/XSF_files/1H/S_substitution/441_s_subs.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7313085730   -0.0001782380    0.0000000000
   -6.3658070620   11.0249185540    0.0000000000
    0.0000000000    0.0000000000   19.9999945770
 CONVVEC
   12.7313085730   -0.0001782380    0.0000000000
   -6.3658070620   11.0249185540    0.0000000000
    0.0000000000    0.0000000000   19.9999945770
 PRIMCOORD
          48           1
 42      0.0140970470     1.8643521710     3.0813245500     0.0005686800     0.0003604400     0.0000244800
 42     -1.5900396210     4.6321999530     3.0606204480     0.0003444000     0.0002806400     0.0001801000
 42     -3.1707918450     7.3747757510     3.0187885710     0.0007260200     0.0003519000    -0.0004740300
 42     -4.7546848230    10.1163345770     3.0605338660     0.0003918400    -0.0003852100     0.0001857000
 42      3.2026986900     1.8651022350     3.0815864350     0.0002885700     0.0001808200     0.0000134600
 42      1.6094436530     4.6261249850     3.0820541830     0.0001124500     0.0001183900    -0.0000291000
 42      0.0113779720     7.3768892650     3.0864930930     0.0003304800    -0.0000240300    -0.0000014100
 42     -1.5781517750    10.1306426700     3.0861916690     0.0001877900    -0.0002498000     0.0000567600
 42      6.3843504760     1.8756956670     3.0868030390    -0.0000164700    -0.0001581800    -0.0000179200
 42      4.8093092810     4.6340763920     3.0616499840     0.0000280300    -0.0000307800     0.0001450600
 42      3.2097445440     7.3778548120     3.0872746550    -0.0003538900    -0.0001236400     0.0000079200
 42      1.6103336250    10.1364276470     3.0945477800     0.0000476600    -0.0004264000     0.0004442100
 42      9.5632479620     1.8761381180     3.0865366120     0.0002976200    -0.0002863500     0.0000209800
 42      7.9749160680     4.6330562370     3.0179843320    -0.0000929000    -0.0008954300    -0.0006232600
 42      6.3917466440     7.3770376580     3.0192764360    -0.0006452300    -0.0000073800    -0.0007030400
 42      4.7994117720    10.1319077030     3.0868221940    -0.0001770800    -0.0004345800     0.0000565700
 16      1.6094714590     0.9501338780     1.5156668040    -0.0001978700    -0.0003467100     0.0006759700
 16      1.6092640820     0.9336064390     4.6340748980    -0.0001940900    -0.0004795800    -0.0004765800
 16      0.0205611390     3.7023515790     1.5166099950    -0.0004349700     0.0002673200     0.0003688300
 16      0.0059327640     3.7101193900     4.6338073350    -0.0005603100     0.0003918700    -0.0002757100
 16     -1.5611287810     6.4678246520     1.4833289830     0.0000793600    -0.0000918000     0.0003475400
 16     -1.6347947670     6.4568053610     4.6238807890    -0.0004989900     0.0000130100    -0.0005594000
 16     -3.1497666950     9.2207436310     1.4825147940    -0.0004481800     0.0007878400     0.0007828900
 16     -3.1965229930     9.1624764920     4.6242805840    -0.0005834700     0.0002236100    -0.0009180900
 16      4.7970526700     0.9459623530     1.5256579860     0.0001848900    -0.0001881000    -0.0000870700
 16      4.7898674080     0.9494968630     4.6494861000     0.0001308900    -0.0001088900    -0.0000105200
 16      3.1994861410     3.7038121640     1.5180550450     0.0001270900     0.0001956500    -0.0001538000
 16      3.2132338450     3.7112364300     4.6334714390     0.0003337200     0.0003700800     0.0001800100
 16      1.6109117060     6.4672926030     1.5265831150    -0.0000353700    -0.0000384000    -0.0002587400
 16      1.6101524090     6.4594341000     4.6494834740     0.0000299800    -0.0001793800     0.0001433000
 16      0.0202825290     9.2166623560     1.5298274680     0.0000989800     0.0004786900     0.0006123200
 16      0.0136061220     9.2131239860     4.6531795510    -0.0002868500     0.0002424700    -0.0002299700
 16      7.9737972000     0.9485919030     1.5306332780     0.0000753100    -0.0003340900     0.0002216300
 16      7.9740946490     0.9559769970     4.6529901140     0.0000138700     0.0000887500     0.0001166100
 16      6.3848650520     3.6926238770     1.4842505650    -0.0004603500    -0.0003136400    -0.0001845800
 16      6.4132508300     3.7625271470     4.6235827220    -0.0000220700     0.0000726500    -0.0001293100
 16      4.7829624630     6.4699966680     1.4846522680    -0.0005470300    -0.0002684600    -0.0000506700
 16      4.8569835030     6.4591148570     4.6244210120     0.0001259800    -0.0001736800    -0.0002098600
 16      3.2025601440     9.2175631070     1.5308582480    -0.0005665400     0.0003507500     0.0003769200
 16      3.2086402450     9.2144880490     4.6535699490    -0.0001406500     0.0000848400    -0.0001555900
 16     11.1500484250     0.9458347570     1.5253073940     0.0003550800    -0.0000606900     0.0000520400
 16     11.1571598270     0.9505267710     4.6499709310     0.0004383600    -0.0001115700    -0.0001632300
 16      9.5639052510     3.6920872020     1.4831301770     0.0005612600    -0.0001881000     0.0000654900
 16      9.5361440600     3.7630387370     4.6234851800     0.0001667500    -0.0000329700    -0.0002571700
 16      7.9749967240     6.4627971050     1.4708280060     0.0002114500    -0.0002200700     0.0005500500
 16      6.3729823600     9.2226674050     1.4828496070    -0.0001767600     0.0007288800     0.0006111600
 16      6.4203349180     9.1643071250     4.6247262940    -0.0001005500     0.0001876000    -0.0007022000
 28      7.9732088870     6.4582540660     4.7363480500     0.0002831300     0.0003816900     0.0004312100
 CONVCOORD
          48           1
 42      0.0140970470     1.8643521710     3.0813245500
 42     -1.5900396210     4.6321999530     3.0606204480
 42     -3.1707918450     7.3747757510     3.0187885710
 42     -4.7546848230    10.1163345770     3.0605338660
 42      3.2026986900     1.8651022350     3.0815864350
 42      1.6094436530     4.6261249850     3.0820541830
 42      0.0113779720     7.3768892650     3.0864930930
 42     -1.5781517750    10.1306426700     3.0861916690
 42      6.3843504760     1.8756956670     3.0868030390
 42      4.8093092810     4.6340763920     3.0616499840
 42      3.2097445440     7.3778548120     3.0872746550
 42      1.6103336250    10.1364276470     3.0945477800
 42      9.5632479620     1.8761381180     3.0865366120
 42      7.9749160680     4.6330562370     3.0179843320
 42      6.3917466440     7.3770376580     3.0192764360
 42      4.7994117720    10.1319077030     3.0868221940
 16      1.6094714590     0.9501338780     1.5156668040
 16      1.6092640820     0.9336064390     4.6340748980
 16      0.0205611390     3.7023515790     1.5166099950
 16      0.0059327640     3.7101193900     4.6338073350
 16     -1.5611287810     6.4678246520     1.4833289830
 16     -1.6347947670     6.4568053610     4.6238807890
 16     -3.1497666950     9.2207436310     1.4825147940
 16     -3.1965229930     9.1624764920     4.6242805840
 16      4.7970526700     0.9459623530     1.5256579860
 16      4.7898674080     0.9494968630     4.6494861000
 16      3.1994861410     3.7038121640     1.5180550450
 16      3.2132338450     3.7112364300     4.6334714390
 16      1.6109117060     6.4672926030     1.5265831150
 16      1.6101524090     6.4594341000     4.6494834740
 16      0.0202825290     9.2166623560     1.5298274680
 16      0.0136061220     9.2131239860     4.6531795510
 16      7.9737972000     0.9485919030     1.5306332780
 16      7.9740946490     0.9559769970     4.6529901140
 16      6.3848650520     3.6926238770     1.4842505650
 16      6.4132508300     3.7625271470     4.6235827220
 16      4.7829624630     6.4699966680     1.4846522680
 16      4.8569835030     6.4591148570     4.6244210120
 16      3.2025601440     9.2175631070     1.5308582480
 16      3.2086402450     9.2144880490     4.6535699490
 16     11.1500484250     0.9458347570     1.5253073940
 16     11.1571598270     0.9505267710     4.6499709310
 16      9.5639052510     3.6920872020     1.4831301770
 16      9.5361440600     3.7630387370     4.6234851800
 16      7.9749967240     6.4627971050     1.4708280060
 16      6.3729823600     9.2226674050     1.4828496070
 16      6.4203349180     9.1643071250     4.6247262940
 28      7.9732088870     6.4582540660     4.7363480500


==> anc/XSF_files/2H/Mo_substitution/111_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.3016057320   -0.0000462190    0.0000000000
   -1.6508391810    2.8592556660    0.0000000000
    0.0000000000    0.0000000000   11.2964911540
 CONVVEC
    3.3016057320   -0.0000462190    0.0000000000
   -1.6508391810    2.8592556660    0.0000000000
    0.0000000000    0.0000000000   11.2964911540
 PRIMCOORD
           6           1
 42     -0.0002418250     1.9062811780     2.8241238100    -0.0000015700     0.0000009100     0.0000000000
 28      1.6512897390     0.9527667260     8.4723714300     0.0000005900    -0.0000003400     0.0000000000
 16      0.0001193640     1.9060723520     7.3146478790     0.0000024200    -0.0000013900    -0.0000183500
 16      1.6505096290     0.9532174040     1.2984440040    -0.0000019200     0.0000011100    -0.0000035300
 16      0.0001193640     1.9060723520     9.6300949810     0.0000024200    -0.0000013900     0.0000183500
 16      1.6505096290     0.9532174040     4.3498036160    -0.0000019200     0.0000011100     0.0000035300
 CONVCOORD
           6           1
 42     -0.0002418250     1.9062811780     2.8241238100
 28      1.6512897390     0.9527667260     8.4723714300
 16      0.0001193640     1.9060723520     7.3146478790
 16      1.6505096290     0.9532174040     1.2984440040
 16      0.0001193640     1.9060723520     9.6300949810
 16      1.6505096290     0.9532174040     4.3498036160


==> anc/XSF_files/2H/Mo_substitution/112_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2191088800    0.0000000000    0.0000000000
   -1.6095544400    2.7735554180    0.0000000000
    0.0000000000   -0.0000128750   24.0282757760
 CONVVEC
    3.2191088800    0.0000000000    0.0000000000
   -1.6095544400    2.7735554180    0.0000000000
    0.0000000000   -0.0000128750   24.0282757760
 PRIMCOORD
          12           1
 28      0.0000000000     1.8599540570     3.0012249150     0.0000000000     0.0000024800     0.0000077800
 42      1.6095545830     0.9154494540     8.8419098270     0.0000000000     0.0000016200    -0.0000028000
 42      0.0000000000     1.8437142680    15.0190589810     0.0000000000    -0.0000010200     0.0000039100
 42      1.6095545830     0.9149374000    21.1942007770     0.0000000000    -0.0000022400    -0.0000062800
 16      1.6095545830     0.9567477780     1.7182977730     0.0000000000    -0.0000000500     0.0000039600
 16      1.6095545830     0.9567550150     4.2847879530     0.0000000000     0.0000018300     0.0000036100
 16      0.0000000000     1.8382124750     7.2887857800     0.0000000000    -0.0000007000    -0.0000023900
 16      0.0000000000     1.8384045550    10.3948855340     0.0000000000     0.0000046300    -0.0000033700
 16      1.6095545830     0.9207531020    13.4666065890     0.0000000000    -0.0000004900     0.0000037000
 16      1.6095545830     0.9207554490    16.5714592870     0.0000000000    -0.0000022400     0.0000040200
 16      0.0000000000     1.8378823640    19.6412504960     0.0000000000     0.0000024900    -0.0000056400
 16      0.0000000000     1.8377008400    22.7472394260     0.0000000000    -0.0000062900    -0.0000065000
 CONVCOORD
          12           1
 28      0.0000000000     1.8599540570     3.0012249150
 42      1.6095545830     0.9154494540     8.8419098270
 42      0.0000000000     1.8437142680    15.0190589810
 42      1.6095545830     0.9149374000    21.1942007770
 16      1.6095545830     0.9567477780     1.7182977730
 16      1.6095545830     0.9567550150     4.2847879530
 16      0.0000000000     1.8382124750     7.2887857800
 16      0.0000000000     1.8384045550    10.3948855340
 16      1.6095545830     0.9207531020    13.4666065890
 16      1.6095545830     0.9207554490    16.5714592870
 16      0.0000000000     1.8378823640    19.6412504960
 16      0.0000000000     1.8377008400    22.7472394260


==> anc/XSF_files/2H/Mo_substitution/113_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2106750920    0.0000000000    0.0000000000
   -1.6053359410    2.7682639720    0.0000096320
    0.0000000000    0.0001733690   36.4543904770
 CONVVEC
    3.2106750920    0.0000000000    0.0000000000
   -1.6053359410    2.7682639720    0.0000096320
    0.0000000000    0.0001733690   36.4543904770
 PRIMCOORD
          18           1
 28      0.0000000000     1.8578482640     3.0378347280     0.0000000000    -0.0000039200    -0.0000013200
 42      1.6053376720     0.9152960640     8.8942067380     0.0000000000     0.0000022000     0.0000073300
 42      0.0000000000     1.8422636320    15.0809996210     0.0000000000     0.0000011200    -0.0000012200
 42      1.6053376720     0.9190423220    21.2651197850     0.0000000000    -0.0000013700     0.0000003800
 42      0.0000000000     1.8424626090    27.4493103430     0.0000000000     0.0000007200    -0.0000013700
 42      1.6053376720     0.9155904570    33.6357781460     0.0000000000     0.0000016400    -0.0000047600
 16      1.6053376720     0.9557981160     1.7477421070     0.0000000000    -0.0000080900    -0.0000004700
 16      1.6053376720     0.9557516450     4.3279062230     0.0000000000    -0.0000008200     0.0000007200
 16      0.0000000000     1.8365969030     7.3386963390     0.0000000000     0.0000027100     0.0000054800
 16      0.0000000000     1.8367781130    10.4495955880     0.0000000000     0.0000015700     0.0000092300
 16      1.6053376720     0.9207721920    13.5261409230     0.0000000000     0.0000012400    -0.0000028500
 16      1.6053376720     0.9207953150    16.6357910120     0.0000000000     0.0000011500     0.0000004600
 16      0.0000000000     1.8405154050    19.7103361930     0.0000000000    -0.0000014400    -0.0000014000
 16      0.0000000000     1.8405077100    22.8199104800     0.0000000000    -0.0000014700     0.0000021300
 16      1.6053376720     0.9210030750    25.8945144000     0.0000000000     0.0000007700    -0.0000030400
 16      1.6053376720     0.9209631690    29.0041581680     0.0000000000     0.0000008100     0.0000003000
 16      0.0000000000     1.8370828530    32.0804001070     0.0000000000     0.0000010800    -0.0000067300
 16      0.0000000000     1.8368812400    35.1912933470     0.0000000000     0.0000020900    -0.0000028600
 CONVCOORD
          18           1
 28      0.0000000000     1.8578482640     3.0378347280
 42      1.6053376720     0.9152960640     8.8942067380
 42     -0.0000000000     1.8422636320    15.0809996210
 42      1.6053376720     0.9190423220    21.2651197850
 42      0.0000000000     1.8424626090    27.4493103430
 42      1.6053376720     0.9155904570    33.6357781460
 16      1.6053376720     0.9557981160     1.7477421070
 16      1.6053376720     0.9557516450     4.3279062230
 16      0.0000000000     1.8365969030     7.3386963390
 16      0.0000000000     1.8367781130    10.4495955880
 16      1.6053376720     0.9207721920    13.5261409230
 16      1.6053376720     0.9207953150    16.6357910120
 16      0.0000000000     1.8405154050    19.7103361930
 16      0.0000000000     1.8405077100    22.8199104800
 16      1.6053376720     0.9210030750    25.8945144000
 16      1.6053376720     0.9209631690    29.0041581680
 16      0.0000000000     1.8370828530    32.0804001070
 16      0.0000000000     1.8368812400    35.1912933470


==> anc/XSF_files/2H/Mo_substitution/114_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2069696890    0.0000000000    0.0000000000
   -1.6034864420    2.7658592220   -0.0000351480
    0.0000000000   -0.0006294680   48.8338181920
 CONVVEC
    3.2069696890    0.0000000000    0.0000000000
   -1.6034864420    2.7658592220   -0.0000351480
    0.0000000000   -0.0006294680   48.8338181920
 PRIMCOORD
          24           1
 28      0.0000000000     1.8558464040     3.0525539430     0.0000000000     0.0000168300     0.0000353000
 42      1.6034860520     0.9154698580     8.9100369630     0.0000000000    -0.0000043800     0.0000365400
 42      0.0000000000     1.8411976050    15.0966961450     0.0000000000     0.0000002100    -0.0000100500
 42      1.6034860520     0.9190126180    21.2827146890     0.0000000000    -0.0000007400    -0.0000252000
 42      0.0000000000     1.8424773960    27.4686355390     0.0000000000     0.0000008800     0.0000236700
 42      1.6034860520     0.9187751070    33.6548191040     0.0000000000    -0.0000006500     0.0000679200
 42      0.0000000000     1.8407149800    39.8410430160     0.0000000000     0.0000003500     0.0000556300
 42      1.6034860520     0.9147212910    46.0285487880     0.0000000000    -0.0000031300     0.0000060800
 16      1.6034860520     0.9543628280     1.7600134870     0.0000000000    -0.0000245200    -0.0000311300
 16      1.6034860520     0.9542473840     4.3453410400     0.0000000000     0.0000082200    -0.0000179900
 16      0.0000000000     1.8360262390     7.3535657550     0.0000000000     0.0000085100     0.0000292600
 16      0.0000000000     1.8363217890    10.4664425730     0.0000000000    -0.0000095400    -0.0000447900
 16      1.6034860520     0.9203679550    13.5408644410     0.0000000000     0.0000040900     0.0000181700
 16      1.6034860520     0.9204550300    16.6525478600     0.0000000000    -0.0000008100    -0.0000505100
 16      0.0000000000     1.8397553470    19.7268916080     0.0000000000     0.0000015900    -0.0000070000
 16      0.0000000000     1.8398290080    22.8385393880     0.0000000000    -0.0000023300    -0.0000296800
 16      1.6034860520     0.9216667520    25.9128417310     0.0000000000     0.0000031100    -0.0000117300
 16      1.6034860520     0.9217168220    29.0244926200     0.0000000000    -0.0000018700    -0.0000062000
 16      0.0000000000     1.8395360590    32.0990025320     0.0000000000     0.0000046400     0.0000082300
 16      0.0000000000     1.8395735890    35.2106596940     0.0000000000    -0.0000051300    -0.0000142500
 16      1.6034860520     0.9199196680    38.2852447400     0.0000000000     0.0000051400     0.0000314400
 16      1.6034860520     0.9199365990    41.3969494870     0.0000000000    -0.0000015100    -0.0000347300
 16      0.0000000000     1.8355087850    44.4721447360     0.0000000000     0.0000007000     0.0000186300
 16      0.0000000000     1.8353432610    47.5850444910     0.0000000000     0.0000003400    -0.0000476200
 CONVCOORD
          24           1
 28      0.0000000000     1.8558464040     3.0525539430
 42      1.6034860520     0.9154698580     8.9100369630
 42      0.0000000000     1.8411976050    15.0966961450
 42      1.6034860520     0.9190126180    21.2827146890
 42      0.0000000000     1.8424773960    27.4686355390
 42      1.6034860520     0.9187751070    33.6548191040
 42      0.0000000000     1.8407149800    39.8410430160
 42      1.6034860520     0.9147212910    46.0285487880
 16      1.6034860520     0.9543628280     1.7600134870
 16      1.6034860520     0.9542473840     4.3453410400
 16      0.0000000000     1.8360262390     7.3535657550
 16      0.0000000000     1.8363217890    10.4664425730
 16      1.6034860520     0.9203679550    13.5408644410
 16      1.6034860520     0.9204550300    16.6525478600
 16      0.0000000000     1.8397553470    19.7268916080
 16      0.0000000000     1.8398290080    22.8385393880
 16      1.6034860520     0.9216667520    25.9128417310
 16      1.6034860520     0.9217168220    29.0244926200
 16      0.0000000000     1.8395360590    32.0990025320
 16     -0.0000000000     1.8395735890    35.2106596940
 16      1.6034860520     0.9199196680    38.2852447400
 16      1.6034860520     0.9199365990    41.3969494870
 16      0.0000000000     1.8355087850    44.4721447360
 16      0.0000000000     1.8353432610    47.5850444910


==> anc/XSF_files/2H/Mo_substitution/221_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3751147460    0.0000000000    0.0000000000
   -3.1875605610    5.5222376720    0.0000000000
    0.0000000000    0.0000000000   12.0935091080
 CONVVEC
    6.3751147460    0.0000000000    0.0000000000
   -3.1875605610    5.5222376720    0.0000000000
    0.0000000000    0.0000000000   12.0935091080
 PRIMCOORD
          24           1
 28      0.0000000000     1.8436533400     3.0233787120     0.0000000000     0.0000280300     0.0000000000
 42      1.5941698200     0.9200352140     9.0701363310    -0.0000000300     0.0000048300     0.0000000000
 42     -1.6006980740     4.5976381950     3.0233787120     0.0000007200    -0.0000097800     0.0000000000
 42      0.0000000000     3.6818392870     9.0701363310     0.0000000000     0.0000055100     0.0000000000
 42      3.1875592880     1.8479252340     3.0233787120     0.0000000000    -0.0000233900     0.0000000000
 42      4.7809484570     0.9200352140     9.0701363310     0.0000000300     0.0000048300     0.0000000000
 42      1.6006980740     4.5976381950     3.0233787120    -0.0000007200    -0.0000097800     0.0000000000
 42      3.1875592880     3.6813642130     9.0701363310     0.0000000000     0.0000043000     0.0000000000
 16      1.5787713920     0.9285938330     1.5092682490    -0.0000044500    -0.0000084800     0.0000031400
 16      1.5787713920     0.9285938330     4.5374891750    -0.0000044500    -0.0000084800    -0.0000031400
 16      0.0000000000     1.8406789500     7.5152255340     0.0000000000     0.0000043000     0.0000011500
 16      0.0000000000     1.8406789500    10.6250466400     0.0000000000     0.0000043000    -0.0000011500
 16      0.0000000000     3.6653323170     1.5090353320     0.0000000000     0.0000186800    -0.0000081900
 16      0.0000000000     3.6653323170     4.5377220920     0.0000000000     0.0000186800     0.0000081900
 16     -1.5928620170     4.6023500360     7.5131104360    -0.0000008700     0.0000036300     0.0000021500
 16     -1.5928620170     4.6023500360    10.6271617410    -0.0000008700     0.0000036300    -0.0000021500
 16      4.7963468860     0.9285938330     1.5092682490     0.0000044500    -0.0000084800     0.0000031400
 16      4.7963468860     0.9285938330     4.5374891750     0.0000044500    -0.0000084800    -0.0000031400
 16      3.1875592880     1.8396100600     7.5131600170     0.0000000000     0.0000032300     0.0000014800
 16      3.1875592880     1.8396100600    10.6271121590     0.0000000000     0.0000032300    -0.0000014800
 16      3.1875592880     3.6808600010     1.4645888650     0.0000000000    -0.0000188000     0.0000031500
 16      3.1875592880     3.6808600010     4.5821685590     0.0000000000    -0.0000188000    -0.0000031500
 16      1.5928620170     4.6023500360     7.5131104360     0.0000008700     0.0000036300     0.0000021500
 16      1.5928620170     4.6023500360    10.6271617410     0.0000008700     0.0000036300    -0.0000021500
 CONVCOORD
          24           1
 28      0.0000000000     1.8436533400     3.0233787120
 42      1.5941698200     0.9200352140     9.0701363310
 42     -1.6006980740     4.5976381950     3.0233787120
 42      0.0000000000     3.6818392870     9.0701363310
 42      3.1875592880     1.8479252340     3.0233787120
 42      4.7809484570     0.9200352140     9.0701363310
 42      1.6006980740     4.5976381950     3.0233787120
 42      3.1875592880     3.6813642130     9.0701363310
 16      1.5787713920     0.9285938330     1.5092682490
 16      1.5787713920     0.9285938330     4.5374891750
 16      0.0000000000     1.8406789500     7.5152255340
 16      0.0000000000     1.8406789500    10.6250466400
 16      0.0000000000     3.6653323170     1.5090353320
 16      0.0000000000     3.6653323170     4.5377220920
 16     -1.5928620170     4.6023500360     7.5131104360
 16     -1.5928620170     4.6023500360    10.6271617410
 16      4.7963468860     0.9285938330     1.5092682490
 16      4.7963468860     0.9285938330     4.5374891750
 16      3.1875592880     1.8396100600     7.5131600170
 16      3.1875592880     1.8396100600    10.6271121590
 16      3.1875592880     3.6808600010     1.4645888650
 16      3.1875592880     3.6808600010     4.5821685590
 16      1.5928620170     4.6023500360     7.5131104360
 16      1.5928620170     4.6023500360    10.6271617410


==> anc/XSF_files/2H/Mo_substitution/222_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3969173830   -0.0013844590   -0.0001148400
   -3.1996517510    5.5392032620    0.0000957000
   -0.0004466000    0.0001786400   24.7400613270
 CONVVEC
    6.3969173830   -0.0013844590   -0.0001148400
   -3.1996517510    5.5392032620    0.0000957000
   -0.0004466000    0.0001786400   24.7400613270
 PRIMCOORD
          48           1
 42      1.5939859170     0.9086581490     9.2137130030    -0.0005597700     0.0003201000     0.0000583800
 42     -0.0103724010     1.8349225390    15.4256676450     0.0005697500    -0.0003319100    -0.0002788200
 42      1.5937467190     0.9087521810    21.5936894200    -0.0005599000     0.0003208800     0.0004623600
 42     -1.6237084460     4.5972143590     3.0561389020     0.0006909400    -0.0004272800    -0.0002960200
 42     -0.0058778420     3.6783609720     9.2138340700    -0.0005798300     0.0003463000     0.0000423900
 42     -1.6101552170     4.6045305170    15.4257201600     0.0005616900    -0.0003250300    -0.0002791900
 42     -0.0061087210     3.6784367580    21.5936738120    -0.0005786200     0.0003472000     0.0004756000
 42      3.1875728970     1.8495036040     3.0560598020     0.0007317700    -0.0004056700    -0.0002963000
 42      4.7923058840     0.9079977380     9.2137269370    -0.0005728000     0.0003204900     0.0000423100
 42      3.1880700840     1.8342395880    15.4256152610     0.0005792600    -0.0003323900    -0.0002794200
 42      4.7920861010     0.9080934470    21.5935696640    -0.0005724100     0.0003200000     0.0004752800
 42      1.6008573730     4.5965313600     3.0561490720     0.0007132300    -0.0004059000    -0.0002931400
 42      3.1925583250     3.6776325290     9.2109336950    -0.0005721900     0.0003347200     0.0002563300
 42      1.5882577570     4.6038646450    15.4256630880     0.0005740900    -0.0003271800    -0.0002792900
 42      3.1923336070     3.6777182300    21.5960973890    -0.0005718300     0.0003354500     0.0003204200
 16     -0.0061634200     1.8324604190     7.6597533330     0.0002797500    -0.0001477200    -0.0004959100
 16      1.5676717850     0.9237243550     1.5500373070    -0.0002344600     0.0001411300    -0.0001661500
 16     -0.0060904650     1.8324384500    10.7711785320     0.0002743600    -0.0001452600     0.0003701300
 16      1.5693768460     0.9227619110     4.5642540350    -0.0002891300     0.0001737200    -0.0003160800
 16     -0.0063690780     1.8325405380    20.0368050110     0.0002713100    -0.0001425400     0.0001267200
 16      1.5896434510     0.9111161110    13.8692413670    -0.0002591200     0.0001630300    -0.0006169100
 16     -0.0063392480     1.8325354610    23.1483484560     0.0002798300    -0.0001480900     0.0009446900
 16      1.5896814940     0.9110915820    16.9816344600    -0.0002563000     0.0001612800     0.0000758600
 16     -1.6037683810     4.6032432330     7.6558644430     0.0001261900    -0.0002119800    -0.0003147500
 16     -0.0105500390     3.6524482480     1.5512426970    -0.0002496700     0.0002842000     0.0000324600
 16     -1.6070998160     4.6013966290    10.7693365970     0.0003877700    -0.0000860300     0.0005725100
 16     -0.0104320210     3.6540371180     4.5631068670    -0.0002597500     0.0002585400    -0.0005241100
 16     -1.6071991020     4.6015977430    20.0384691110     0.0003545700    -0.0001007300    -0.0000275000
 16     -0.0101722600     3.6807774130    13.8692955130    -0.0002621700     0.0001509300    -0.0006228600
 16     -1.6041963100     4.6031914230    23.1518775610     0.0001589300    -0.0002001800     0.0008229600
 16     -0.0101314070     3.6807491140    16.9816762320    -0.0002594500     0.0001491100     0.0000819100
 16      3.1923722090     1.8293271120     7.6557732000     0.0002479300    -0.0000000600    -0.0003272100
 16      4.8122644720     0.9248066300     1.5510812950    -0.0003695700     0.0000703800     0.0000537900
 16      3.1923276540     1.8331720610    10.7692141830     0.0002687300    -0.0002907900     0.0005852100
 16      4.8110151060     0.9239725660     4.5630710990    -0.0003495800     0.0000935100    -0.0005487500
 16      3.1920541130     1.8330723150    20.0383810520     0.0002654800    -0.0002533400    -0.0000402700
 16      4.7880477650     0.9104652770    13.8691739240    -0.0002606700     0.0001543800    -0.0006105900
 16      3.1921831590     1.8296902810    23.1517557940     0.0002537100    -0.0000348900     0.0008352400
 16      4.7880913240     0.9104410270    16.9815873020    -0.0002580500     0.0001525200     0.0000695600
 16      1.5903091700     4.6026891940     7.6557877510     0.0003965200    -0.0002387800    -0.0002982000
 16      3.1878377730     3.6802749670     1.4922314370    -0.0003045200     0.0001587500     0.0003564000
 16      1.5937668040     4.6007181250    10.7692825220     0.0001362900    -0.0000895500     0.0005836800
 16      3.1879199020     3.6802331250     4.6187574720    -0.0003028200     0.0001586300    -0.0008160900
 16      1.5933117950     4.6009237480    20.0384118370     0.0001652300    -0.0001056400    -0.0000383700
 16      3.1882823760     3.6800974430    13.8692873270    -0.0002675400     0.0001444900    -0.0006230400
 16      1.5903918960     4.6026181360    23.1518180220     0.0003675400    -0.0002223800     0.0008131400
 16      3.1883234860     3.6800725740    16.9815772070    -0.0002649100     0.0001425000     0.0000810400
 28     -0.0110878980     1.8357294310     3.0609102200     0.0003602100    -0.0002289100    -0.0001494100
 CONVCOORD
          48           1
 42      1.5939859170     0.9086581490     9.2137130030
 42     -0.0103724010     1.8349225390    15.4256676450
 42      1.5937467190     0.9087521810    21.5936894200
 42     -1.6237084460     4.5972143590     3.0561389020
 42     -0.0058778420     3.6783609720     9.2138340700
 42     -1.6101552170     4.6045305170    15.4257201600
 42     -0.0061087210     3.6784367580    21.5936738120
 42      3.1875728970     1.8495036040     3.0560598020
 42      4.7923058840     0.9079977380     9.2137269370
 42      3.1880700840     1.8342395880    15.4256152610
 42      4.7920861010     0.9080934470    21.5935696640
 42      1.6008573730     4.5965313600     3.0561490720
 42      3.1925583250     3.6776325290     9.2109336950
 42      1.5882577570     4.6038646450    15.4256630880
 42      3.1923336070     3.6777182300    21.5960973890
 16     -0.0061634200     1.8324604190     7.6597533330
 16      1.5676717850     0.9237243550     1.5500373070
 16     -0.0060904650     1.8324384500    10.7711785320
 16      1.5693768460     0.9227619110     4.5642540350
 16     -0.0063690780     1.8325405380    20.0368050110
 16      1.5896434510     0.9111161110    13.8692413670
 16     -0.0063392480     1.8325354610    23.1483484560
 16      1.5896814940     0.9110915820    16.9816344600
 16     -1.6037683810     4.6032432330     7.6558644430
 16     -0.0105500390     3.6524482480     1.5512426970
 16     -1.6070998160     4.6013966290    10.7693365970
 16     -0.0104320210     3.6540371180     4.5631068670
 16     -1.6071991020     4.6015977430    20.0384691110
 16     -0.0101722600     3.6807774130    13.8692955130
 16     -1.6041963100     4.6031914230    23.1518775610
 16     -0.0101314070     3.6807491140    16.9816762320
 16      3.1923722090     1.8293271120     7.6557732000
 16      4.8122644720     0.9248066300     1.5510812950
 16      3.1923276540     1.8331720610    10.7692141830
 16      4.8110151060     0.9239725660     4.5630710990
 16      3.1920541130     1.8330723150    20.0383810520
 16      4.7880477650     0.9104652770    13.8691739240
 16      3.1921831590     1.8296902810    23.1517557940
 16      4.7880913240     0.9104410270    16.9815873020
 16      1.5903091700     4.6026891940     7.6557877510
 16      3.1878377730     3.6802749670     1.4922314370
 16      1.5937668040     4.6007181250    10.7692825220
 16      3.1879199020     3.6802331250     4.6187574720
 16      1.5933117950     4.6009237480    20.0384118370
 16      3.1882823760     3.6800974430    13.8692873270
 16      1.5903918960     4.6026181360    23.1518180220
 16      3.1883234860     3.6800725740    16.9815772070
 28     -0.0110878980     1.8357294310     3.0609102200


==> anc/XSF_files/2H/Mo_substitution/223_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3929873040   -0.0013334190   -0.0001148400
   -3.1976484320    5.5358218630    0.0001020800
   -0.0006635200    0.0003253800   37.1702617470
 CONVVEC
    6.3929873040   -0.0013334190   -0.0001148400
   -3.1976484320    5.5358218630    0.0001020800
   -0.0006635200    0.0003253800   37.1702617470
 PRIMCOORD
          72           1
 42      1.5929345530     0.9081728080     9.2286231930    -0.0004763000     0.0002729300     0.0000630500
 42     -0.0102940090     1.8337938390    15.4507531750     0.0004881100    -0.0002838200    -0.0003040500
 42      1.5926283340     0.9083304810    21.6241536030    -0.0004895700     0.0002812500     0.0002688900
 42     -0.0105160330     1.8339024940    27.8411483390     0.0004881200    -0.0002838400    -0.0002443000
 42      1.5924762210     0.9083958960    34.0183996740    -0.0004765300     0.0002737700     0.0004537800
 42     -1.6227414890     4.5943077690     3.0613576160     0.0006393800    -0.0003661700    -0.0002887000
 42     -0.0059153580     3.6761693310     9.2287457370    -0.0004971500     0.0002992000     0.0000481200
 42     -1.6090846190     4.6017078460    15.4508439800     0.0004809700    -0.0002784100    -0.0003029000
 42     -0.0061668050     3.6762426450    21.6242056800    -0.0004959200     0.0002870000     0.0002690200
 42     -1.6093067040     4.6018164830    27.8411664430     0.0004810000    -0.0002784300    -0.0002457300
 42     -0.0063656780     3.6763742510    34.0183906760    -0.0004959500     0.0002999600     0.0004660700
 42      3.1856872600     1.8485075310     3.0612786840     0.0006506600    -0.0003912200    -0.0002893200
 42      4.7893121610     0.9075359860     9.2286350770    -0.0004928800     0.0002728500     0.0000480900
 42      3.1861844670     1.8331470100    15.4507355740     0.0004962600    -0.0002855000    -0.0003031400
 42      4.7891061300     0.9076885120    21.6240972460    -0.0004813300     0.0002787200     0.0002687700
 42      3.1859624070     1.8332556920    27.8410579770     0.0004962800    -0.0002855200    -0.0002459600
 42      4.7888726590     0.9077607570    34.0182827170    -0.0004923800     0.0002724400     0.0004657500
 42      1.6000689470     4.5936593410     3.0613690820     0.0005819300    -0.0003323900    -0.0002859200
 42      3.1905570230     3.6754766050     9.2259432200    -0.0004906000     0.0002857400     0.0002560000
 42      1.5873853240     4.6010659500    15.4507860990     0.0004906800    -0.0002809900    -0.0003030800
 42      3.1903112770     3.6756005110    21.6241492880    -0.0004876400     0.0002844500     0.0002688600
 42      1.5871633090     4.6011745770    27.8411114410     0.0004907000    -0.0002810100    -0.0002457900
 42      3.1901127790     3.6756918310    34.0207214470    -0.0004903400     0.0002864300     0.0003154000
 16     -0.0061111360     1.8313409570     7.6737063420     0.0002398000    -0.0001239300    -0.0004187100
 16      1.5666746210     0.9231956920     1.5539081090    -0.0002004100     0.0001221300     0.0000048300
 16     -0.0060351190     1.8313098120    10.7869522460     0.0002333000    -0.0001205200     0.0003206200
 16      1.5683369020     0.9222507030     4.5707438040    -0.0002525100     0.0001535300    -0.0004823300
 16     -0.0063461000     1.8314597730    20.0674298020     0.0002270200    -0.0001161300    -0.0000359500
 16      1.5886286950     0.9106182410    13.8935066100    -0.0002149700     0.0001386600    -0.0005890500
 16     -0.0062927680     1.8314390850    23.1813169890     0.0002280800    -0.0001170000     0.0005578000
 16      1.5886362680     0.9106101730    17.0075444620    -0.0002160900     0.0001388600    -0.0000008300
 16     -0.0065364680     1.8315495750    32.4606502490     0.0002316000    -0.0001188600     0.0001753800
 16      1.5883691630     0.9107483990    26.2839000270    -0.0002173100     0.0001399900    -0.0005320600
 16     -0.0065031680     1.8315359620    35.5740130440     0.0002386300    -0.0001231000     0.0008694900
 16      1.5884516060     0.9106971130    29.3979256730    -0.0002138100     0.0001375000     0.0000549000
 16     -1.6027855120     4.6003957460     7.6699331000     0.0000895900    -0.0001882900    -0.0002521100
 16     -0.0105912430     3.6502807700     1.5551111240    -0.0002046900     0.0002811600     0.0001761900
 16     -1.6060104710     4.5985966260    10.7851721240     0.0003420400    -0.0000650900     0.0005151900
 16     -0.0104750680     3.6518319240     4.5696105690    -0.0002148400     0.0002552300    -0.0006645500
 16     -1.6051334560     4.5993912570    20.0674735170     0.0002220800    -0.0001264000    -0.0000302700
 16     -0.0101900850     3.6786017720    13.8935639470    -0.0002202500     0.0001288800    -0.0005946200
 16     -1.6050802940     4.5993699460    23.1813777860     0.0002231600    -0.0001271300     0.0005521000
 16     -0.0101421590     3.6785267300    17.0075873040    -0.0002191300     0.0001251900     0.0000052400
 16     -1.6063347180     4.5989342360    32.4622644150     0.0003108000    -0.0000804900     0.0000276200
 16     -0.0104109060     3.6786668400    26.2839615490    -0.0002202000     0.0001262900    -0.0005380600
 16     -1.6034283080     4.6004648250    35.5774360180     0.0001202900    -0.0001756300     0.0007586500
 16     -0.0103655890     3.6786788350    29.3979725130    -0.0002191600     0.0001275900     0.0000605600
 16      3.1904606880     1.8283153190     7.6698386460     0.0002074000     0.0000194700    -0.0002640600
 16      4.8092367990     0.9243171370     1.5549505090    -0.0003461500     0.0000326800     0.0001963900
 16      3.1904215930     1.8320327980    10.7850459600     0.0002262500    -0.0002615600     0.0005274500
 16      4.8080196230     0.9234956940     4.5695710120    -0.0003264000     0.0000562700    -0.0006882900
 16      3.1901456520     1.8308338280    20.0673813860     0.0002203400    -0.0001257900    -0.0000422300
 16      4.7850587750     0.9099926530    13.8934384860    -0.0002220300     0.0001292800    -0.0005827600
 16      3.1901985150     1.8308127730    23.1812522510     0.0002215100    -0.0001265200     0.0005639500
 16      4.7851454350     0.9099839800    17.0074952170    -0.0002188800     0.0001292500    -0.0000067200
 16      3.1899252330     1.8320738990    32.4621729960     0.0002243300    -0.0002259200     0.0000152600
 16      4.7848749810     0.9101218450    26.2838360000    -0.0002197800     0.0001304900    -0.0005262000
 16      3.1900557940     1.8287982280    35.5773100340     0.0002118000    -0.0000134100     0.0007705000
 16      4.7848849370     0.9100718930    29.3978803730    -0.0002210200     0.0001279900     0.0000486200
 16      1.5894766990     4.5998638370     7.6698592230     0.0003520300    -0.0002152000    -0.0002361200
 16      3.1858206050     3.6781170830     1.4963141040    -0.0002643600     0.0001331900     0.0004810400
 16      1.5928330180     4.5979436020    10.7851182290     0.0000983200    -0.0000694700     0.0005261200
 16      3.1859053640     3.6780711040     4.6251078970    -0.0002633500     0.0001337800    -0.0009354700
 16      1.5913577070     4.5987656510    20.0674255000     0.0002153100    -0.0001360200    -0.0000363600
 16      3.1863023180     3.6779401380    13.8935443490    -0.0002267400     0.0001191600    -0.0005944600
 16      1.5914104880     4.5987439230    23.1813127180     0.0002165500    -0.0001366300     0.0005581200
 16      3.1863487810     3.6779110670    17.0075491150    -0.0002258300     0.0001178300    -0.0000001000
 16      1.5921573960     4.5982856520    32.4622080110     0.0001279500    -0.0000862500     0.0000169800
 16      3.1860796720     3.6780490690    26.2838892020    -0.0002267900     0.0001191700    -0.0005330300
 16      1.5893414730     4.5999143290    35.5773754800     0.0003226800    -0.0001981300     0.0007491000
 16      3.1861271960     3.6780192900    29.3978836510    -0.0002257500     0.0001177400     0.0000595600
 28     -0.0108238300     1.8344606140     3.0659572260     0.0003321000    -0.0002112700    -0.0001402200
 CONVCOORD
          72           1
 42      1.5929345530     0.9081728080     9.2286231930
 42     -0.0102940090     1.8337938390    15.4507531750
 42      1.5926283340     0.9083304810    21.6241536030
 42     -0.0105160330     1.8339024940    27.8411483390
 42      1.5924762210     0.9083958960    34.0183996740
 42     -1.6227414890     4.5943077690     3.0613576160
 42     -0.0059153580     3.6761693310     9.2287457370
 42     -1.6090846190     4.6017078460    15.4508439800
 42     -0.0061668050     3.6762426450    21.6242056800
 42     -1.6093067040     4.6018164830    27.8411664430
 42     -0.0063656780     3.6763742510    34.0183906760
 42      3.1856872600     1.8485075310     3.0612786840
 42      4.7893121610     0.9075359860     9.2286350770
 42      3.1861844670     1.8331470100    15.4507355740
 42      4.7891061300     0.9076885120    21.6240972460
 42      3.1859624070     1.8332556920    27.8410579770
 42      4.7888726590     0.9077607570    34.0182827170
 42      1.6000689470     4.5936593410     3.0613690820
 42      3.1905570230     3.6754766050     9.2259432200
 42      1.5873853240     4.6010659500    15.4507860990
 42      3.1903112770     3.6756005110    21.6241492880
 42      1.5871633090     4.6011745770    27.8411114410
 42      3.1901127790     3.6756918310    34.0207214470
 16     -0.0061111360     1.8313409570     7.6737063420
 16      1.5666746210     0.9231956920     1.5539081090
 16     -0.0060351190     1.8313098120    10.7869522460
 16      1.5683369020     0.9222507030     4.5707438040
 16     -0.0063461000     1.8314597730    20.0674298020
 16      1.5886286950     0.9106182410    13.8935066100
 16     -0.0062927680     1.8314390850    23.1813169890
 16      1.5886362680     0.9106101730    17.0075444620
 16     -0.0065364680     1.8315495750    32.4606502490
 16      1.5883691630     0.9107483990    26.2839000270
 16     -0.0065031680     1.8315359620    35.5740130440
 16      1.5884516060     0.9106971130    29.3979256730
 16     -1.6027855120     4.6003957460     7.6699331000
 16     -0.0105912430     3.6502807700     1.5551111240
 16     -1.6060104710     4.5985966260    10.7851721240
 16     -0.0104750680     3.6518319240     4.5696105690
 16     -1.6051334560     4.5993912570    20.0674735170
 16     -0.0101900850     3.6786017720    13.8935639470
 16     -1.6050802940     4.5993699460    23.1813777860
 16     -0.0101421590     3.6785267300    17.0075873040
 16     -1.6063347180     4.5989342360    32.4622644150
 16     -0.0104109060     3.6786668400    26.2839615490
 16     -1.6034283080     4.6004648250    35.5774360180
 16     -0.0103655890     3.6786788350    29.3979725130
 16      3.1904606880     1.8283153190     7.6698386460
 16      4.8092367990     0.9243171370     1.5549505090
 16      3.1904215930     1.8320327980    10.7850459600
 16      4.8080196230     0.9234956940     4.5695710120
 16      3.1901456520     1.8308338280    20.0673813860
 16      4.7850587750     0.9099926530    13.8934384860
 16      3.1901985150     1.8308127730    23.1812522510
 16      4.7851454350     0.9099839800    17.0074952170
 16      3.1899252330     1.8320738990    32.4621729960
 16      4.7848749810     0.9101218450    26.2838360000
 16      3.1900557940     1.8287982280    35.5773100340
 16      4.7848849370     0.9100718930    29.3978803730
 16      1.5894766990     4.5998638370     7.6698592230
 16      3.1858206050     3.6781170830     1.4963141040
 16      1.5928330180     4.5979436020    10.7851182290
 16      3.1859053640     3.6780711040     4.6251078970
 16      1.5913577070     4.5987656510    20.0674255000
 16      3.1863023180     3.6779401380    13.8935443490
 16      1.5914104880     4.5987439230    23.1813127180
 16      3.1863487810     3.6779110670    17.0075491150
 16      1.5921573960     4.5982856520    32.4622080110
 16      3.1860796720     3.6780490690    26.2838892020
 16      1.5893414730     4.5999143290    35.5773754800
 16      3.1861271960     3.6780192900    29.3978836510
 28     -0.0108238300     1.8344606140     3.0659572260


==> anc/XSF_files/2H/Mo_substitution/224_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3907925850   -0.0000829400    0.0000000000
   -3.1954664730    5.5345458630    0.0000000000
    0.0000000000    0.0000000000   49.4901073490
 CONVVEC
    6.3907925850   -0.0000829400    0.0000000000
   -3.1954664730    5.5345458630    0.0000000000
    0.0000000000    0.0000000000   49.4901073490
 PRIMCOORD
          96           1
 42      1.5982701450     0.9234583260     9.2796808160    -0.0000787700     0.0000588600    -0.0002224300
 42      0.0006921630     1.8458208430    15.4662000410     0.0000735800    -0.0000293400     0.0000043900
 42      1.5981837620     0.9235081270    21.6531673340    -0.0000619000     0.0000490800    -0.0000094100
 42      0.0006920840     1.8458210530    27.8387061310     0.0000735800    -0.0000293300     0.0000095700
 42      1.5981836740     0.9235083390    34.0256973190    -0.0000619000     0.0000490800    -0.0000095500
 42      0.0006919870     1.8458212680    40.2112123130     0.0000735900    -0.0000293300     0.0000145800
 42      1.5982701180     0.9234588300    46.3991901520    -0.0000788400     0.0000589000     0.0002043100
 42     -1.6104716730     4.6053759720     3.0936376680     0.0005072200     0.0001994600     0.0000079900
 42      0.0004162470     3.6908947840     9.2796806160    -0.0000533300     0.0000116100    -0.0002229400
 42     -1.5970743370     4.6131081750    15.4661713820     0.0000826600    -0.0000470700     0.0000069700
 42      0.0004164940     3.6907952030    21.6531673860    -0.0000534100     0.0000309800    -0.0000094100
 42     -1.5970750940     4.6131080010    27.8387061860     0.0000820500    -0.0000474300     0.0000095600
 42      0.0004164090     3.6907954140    34.0256973700    -0.0000534200     0.0000309800    -0.0000095500
 42     -1.5970745170     4.6131085970    40.2112410840     0.0000826700    -0.0000470700     0.0000120000
 42      0.0004159920     3.6908956850    46.3991904580    -0.0000533300     0.0000115300     0.0002048100
 42      3.1961340030     1.8612317000     3.0936376660     0.0000502400    -0.0005209100     0.0000079900
 42      4.7935219460     0.9233951270     9.2796805520    -0.0000656900     0.0000565700    -0.0002228800
 42      3.1961161000     1.8457562870    15.4661713110     0.0000531900    -0.0000320300     0.0000069500
 42      4.7936075320     0.9234443540    21.6531673240    -0.0000822700     0.0000470900    -0.0000094200
 42      3.1961160090     1.8457572670    27.8387061160     0.0000531900    -0.0000313100     0.0000095600
 42      4.7936074460     0.9234445660    34.0256972980    -0.0000822800     0.0000470900    -0.0000095600
 42      3.1961159230     1.8457567170    40.2112410100     0.0000531900    -0.0000320300     0.0000120000
 42      4.7935214660     0.9233956330    46.3991903950    -0.0000656100     0.0000566200     0.0002047500
 42      1.6118000070     4.6052700360     3.0936377000    -0.0003674300     0.0001957000     0.0000079800
 42      3.1958396470     3.6907318420     9.2788381930    -0.0000737000     0.0000288200    -0.0002773800
 42      1.5983482230     4.6130444070    15.4661713780     0.0000610600    -0.0000490600     0.0000069700
 42      3.1958404210     3.6907313420    21.6531688810    -0.0000738100     0.0000290000    -0.0000093600
 42      1.5983488040     4.6130442310    27.8387061730     0.0000616700    -0.0000494100     0.0000095600
 42      3.1958403320     3.6907315530    34.0256958630    -0.0000738100     0.0000290000    -0.0000096200
 42      1.5983480520     4.6130448300    40.2112410490     0.0000610500    -0.0000490600     0.0000119900
 42      3.1958393870     3.6907324790    46.4000366060    -0.0000736900     0.0000288300     0.0002593300
 16      1.5754905500     0.9366441320     1.5864810860     0.0000241600    -0.0000208500     0.0000363000
 16      1.5754930630     0.9366427470     4.6008021700     0.0000216400    -0.0000194000    -0.0000203600
 16      0.0004034400     1.8460188690     7.7231442120     0.0000321500    -0.0000285400    -0.0000214100
 16      0.0004033820     1.8460184920    10.8378292140     0.0000316200    -0.0000282300    -0.0002592600
 16      1.5984949210     0.9233589800    13.9086723000    -0.0000385400     0.0000124300     0.0000751700
 16      1.5985065980     0.9233522020    17.0237081380    -0.0000408800     0.0000137600    -0.0000663600
 16      0.0004029510     1.8460183960    20.0956502820     0.0000317300    -0.0000282400     0.0000653100
 16      0.0004029600     1.8460183020    23.2106784270     0.0000317300    -0.0000282500    -0.0000839300
 16      1.5984995370     0.9233564820    26.2811984410    -0.0000404000     0.0000135000     0.0000845700
 16      1.5984995510     0.9233564260    29.3962272660    -0.0000404000     0.0000134900    -0.0000652500
 16      0.0004028680     1.8460186140    32.4681808280     0.0000317300    -0.0000282400     0.0000649800
 16      0.0004028680     1.8460185080    35.5832089040     0.0000317300    -0.0000282500    -0.0000842100
 16      1.5985064170     0.9233526740    38.6537175970    -0.0000408900     0.0000137800     0.0000856800
 16      1.5984947500     0.9233593650    41.7687534830    -0.0000385400     0.0000124100    -0.0000558600
 16      0.0004031310     1.8460192160    44.8410331590     0.0000316100    -0.0000282200     0.0002415400
 16      0.0004031900     1.8460194230    47.9557186620     0.0000321400    -0.0000285600     0.0000028800
 16      0.0007353750     3.6639912510     1.5864695510    -0.0000296800     0.0000819700     0.0000757800
 16      0.0007354180     3.6639940740     4.6008136490    -0.0000296700     0.0000790300    -0.0000597900
 16     -1.5962379250     4.6139359080     7.7206598460     0.0001256600     0.0000310300    -0.0001540100
 16     -1.5976571510     4.6131162010    10.8374241190    -0.0000418900    -0.0000666400    -0.0003742000
 16      0.0007256450     3.6906142660    13.9086629650    -0.0000352200     0.0000225200     0.0000842100
 16      0.0007256390     3.6906276890    17.0237175440    -0.0000352200     0.0000198000    -0.0000753700
 16     -1.5973717650     4.6132814250    20.0956604700     0.0000369000    -0.0000213600     0.0000563300
 16     -1.5973707300     4.6132819070    23.2106697570     0.0000369400    -0.0000213500    -0.0000748700
 16      0.0007255430     3.6906198900    26.2811891360    -0.0000352200     0.0000203800     0.0000935900
 16      0.0007255500     3.6906198560    29.3962366920    -0.0000352200     0.0000203600    -0.0000742800
 16     -1.5973708210     4.6132822310    32.4681896080     0.0000369400    -0.0000213400     0.0000559100
 16     -1.5973718390     4.6132815310    35.5831988340     0.0000369000    -0.0000213800    -0.0000752400
 16      0.0007254550     3.6906281510    38.6537083050    -0.0000352200     0.0000198200     0.0000946900
 16      0.0007254770     3.6906146520    41.7687629300    -0.0000352200     0.0000225100    -0.0000649000
 16     -1.5976585880     4.6131162610    44.8414404480    -0.0000421700    -0.0000667900     0.0003568800
 16     -1.5962332830     4.6139392490    47.9582120960     0.0001258000     0.0000311000     0.0001357700
 16      4.8170301060     0.9365846510     1.5865257140    -0.0000922600    -0.0000109800     0.0000502600
 16      4.8170278450     0.9365833590     4.6007573260    -0.0000896800    -0.0000095100    -0.0000342900
 16      3.1958099170     1.8446275290     7.7206396580     0.0000343000    -0.0001232800    -0.0001356500
 16      3.1958094810     1.8462669570    10.8374431510     0.0000353000     0.0000706500    -0.0003927600
 16      4.7939106860     0.9232771660    13.9086818800    -0.0000387000     0.0000204600     0.0000658900
 16      4.7938990230     0.9232704130    17.0236984470    -0.0000363600     0.0000217900    -0.0000570500
 16      3.1958093050     1.8459374300    20.0956413860     0.0000352800    -0.0000202000     0.0000746500
 16      3.1958092980     1.8459361500    23.2106886930     0.0000352900    -0.0000202700    -0.0000931900
 16      4.7939059010     0.9232746860    26.2812080720    -0.0000368500     0.0000215300     0.0000752600
 16      4.7939059080     0.9232746450    29.3962176010    -0.0000368400     0.0000215200    -0.0000559500
 16      3.1958092140     1.8459364540    32.4681705160     0.0000352800    -0.0000202500     0.0000742400
 16      3.1958092120     1.8459375390    35.5832177680     0.0000352900    -0.0000202100    -0.0000935600
 16      4.7938988380     0.9232708790    38.6537272440    -0.0000363600     0.0000218100     0.0000763600
 16      4.7939105140     0.9232775550    41.7687438620    -0.0000386900     0.0000204400    -0.0000465800
 16      3.1958092420     1.8462690350    44.8414212720     0.0000353000     0.0000709900     0.0003754400
 16      3.1958096430     1.8446223880    47.9582321630     0.0000343000    -0.0001234600     0.0001174000
 16      3.1961751050     3.6905167980     1.5305180450    -0.0000285100     0.0000247400    -0.0003418200
 16      3.1961751220     3.6905167920     4.6567818270    -0.0000285000     0.0000247200     0.0003613700
 16      1.5968997960     4.6138558350     7.7206443180    -0.0000485400     0.0000380400    -0.0001442000
 16      1.5983208400     4.6130348500    10.8374327570     0.0001191100    -0.0000585100    -0.0003833000
 16      3.1961319510     3.6905379130    13.9086365540    -0.0000316700     0.0000284100     0.0000804200
 16      3.1961319890     3.6905378630    17.0236850230    -0.0000316700     0.0000284000    -0.0000639800
 16      1.5980360130     4.6131996340    20.0956508020     0.0000404700    -0.0000133300     0.0000656300
 16      1.5980349860     4.6132001120    23.2106793870     0.0000404200    -0.0000133200    -0.0000841700
 16      3.1961318820     3.6905381100    26.2811987410    -0.0000316700     0.0000284100     0.0000843000
 16      3.1961319040     3.6905380760    29.3962270330    -0.0000316700     0.0000284000    -0.0000649700
 16      1.5980348910     4.6132004360    32.4681799350     0.0000404300    -0.0000133100     0.0000652200
 16      1.5980359220     4.6131997430    35.5832084630     0.0000404700    -0.0000133500    -0.0000845400
 16      3.1961318010     3.6905383190    38.6537407810    -0.0000316700     0.0000284200     0.0000833000
 16      3.1961317820     3.6905383030    41.7687893210    -0.0000316600     0.0000283900    -0.0000611200
 16      1.5983217680     4.6130349160    44.8414317730     0.0001193800    -0.0000586600     0.0003659900
 16      1.5968946120     4.6138591860    47.9582276160    -0.0000486700     0.0000381100     0.0001259500
 28      0.0002985900     1.8459284150     3.0936027140     0.0000486000    -0.0000146400     0.0000054300
 CONVCOORD
          96           1
 42      1.5982701450     0.9234583260     9.2796808160
 42      0.0006921630     1.8458208430    15.4662000410
 42      1.5981837620     0.9235081270    21.6531673340
 42      0.0006920840     1.8458210530    27.8387061310
 42      1.5981836740     0.9235083390    34.0256973190
 42      0.0006919870     1.8458212680    40.2112123130
 42      1.5982701180     0.9234588300    46.3991901520
 42     -1.6104716730     4.6053759720     3.0936376680
 42      0.0004162470     3.6908947840     9.2796806160
 42     -1.5970743370     4.6131081750    15.4661713820
 42      0.0004164940     3.6907952030    21.6531673860
 42     -1.5970750940     4.6131080010    27.8387061860
 42      0.0004164090     3.6907954140    34.0256973700
 42     -1.5970745170     4.6131085970    40.2112410840
 42      0.0004159920     3.6908956850    46.3991904580
 42      3.1961340030     1.8612317000     3.0936376660
 42      4.7935219460     0.9233951270     9.2796805520
 42      3.1961161000     1.8457562870    15.4661713110
 42      4.7936075320     0.9234443540    21.6531673240
 42      3.1961160090     1.8457572670    27.8387061160
 42      4.7936074460     0.9234445660    34.0256972980
 42      3.1961159230     1.8457567170    40.2112410100
 42      4.7935214660     0.9233956330    46.3991903950
 42      1.6118000070     4.6052700360     3.0936377000
 42      3.1958396470     3.6907318420     9.2788381930
 42      1.5983482230     4.6130444070    15.4661713780
 42      3.1958404210     3.6907313420    21.6531688810
 42      1.5983488040     4.6130442310    27.8387061730
 42      3.1958403320     3.6907315530    34.0256958630
 42      1.5983480520     4.6130448300    40.2112410490
 42      3.1958393870     3.6907324790    46.4000366060
 16      1.5754905500     0.9366441320     1.5864810860
 16      1.5754930630     0.9366427470     4.6008021700
 16      0.0004034400     1.8460188690     7.7231442120
 16      0.0004033820     1.8460184920    10.8378292140
 16      1.5984949210     0.9233589800    13.9086723000
 16      1.5985065980     0.9233522020    17.0237081380
 16      0.0004029510     1.8460183960    20.0956502820
 16      0.0004029600     1.8460183020    23.2106784270
 16      1.5984995370     0.9233564820    26.2811984410
 16      1.5984995510     0.9233564260    29.3962272660
 16      0.0004028680     1.8460186140    32.4681808280
 16      0.0004028680     1.8460185080    35.5832089040
 16      1.5985064170     0.9233526740    38.6537175970
 16      1.5984947500     0.9233593650    41.7687534830
 16      0.0004031310     1.8460192160    44.8410331590
 16      0.0004031900     1.8460194230    47.9557186620
 16      0.0007353750     3.6639912510     1.5864695510
 16      0.0007354180     3.6639940740     4.6008136490
 16     -1.5962379250     4.6139359080     7.7206598460
 16     -1.5976571510     4.6131162010    10.8374241190
 16      0.0007256450     3.6906142660    13.9086629650
 16      0.0007256390     3.6906276890    17.0237175440
 16     -1.5973717650     4.6132814250    20.0956604700
 16     -1.5973707300     4.6132819070    23.2106697570
 16      0.0007255430     3.6906198900    26.2811891360
 16      0.0007255500     3.6906198560    29.3962366920
 16     -1.5973708210     4.6132822310    32.4681896080
 16     -1.5973718390     4.6132815310    35.5831988340
 16      0.0007254550     3.6906281510    38.6537083050
 16      0.0007254770     3.6906146520    41.7687629300
 16     -1.5976585880     4.6131162610    44.8414404480
 16     -1.5962332830     4.6139392490    47.9582120960
 16      4.8170301060     0.9365846510     1.5865257140
 16      4.8170278450     0.9365833590     4.6007573260
 16      3.1958099170     1.8446275290     7.7206396580
 16      3.1958094810     1.8462669570    10.8374431510
 16      4.7939106860     0.9232771660    13.9086818800
 16      4.7938990230     0.9232704130    17.0236984470
 16      3.1958093050     1.8459374300    20.0956413860
 16      3.1958092980     1.8459361500    23.2106886930
 16      4.7939059010     0.9232746860    26.2812080720
 16      4.7939059080     0.9232746450    29.3962176010
 16      3.1958092140     1.8459364540    32.4681705160
 16      3.1958092120     1.8459375390    35.5832177680
 16      4.7938988380     0.9232708790    38.6537272440
 16      4.7939105140     0.9232775550    41.7687438620
 16      3.1958092420     1.8462690350    44.8414212720
 16      3.1958096430     1.8446223880    47.9582321630
 16      3.1961751050     3.6905167980     1.5305180450
 16      3.1961751220     3.6905167920     4.6567818270
 16      1.5968997960     4.6138558350     7.7206443180
 16      1.5983208400     4.6130348500    10.8374327570
 16      3.1961319510     3.6905379130    13.9086365540
 16      3.1961319890     3.6905378630    17.0236850230
 16      1.5980360130     4.6131996340    20.0956508020
 16      1.5980349860     4.6132001120    23.2106793870
 16      3.1961318820     3.6905381100    26.2811987410
 16      3.1961319040     3.6905380760    29.3962270330
 16      1.5980348910     4.6132004360    32.4681799350
 16      1.5980359220     4.6131997430    35.5832084630
 16      3.1961318010     3.6905383190    38.6537407810
 16      3.1961317820     3.6905383030    41.7687893210
 16      1.5983217680     4.6130349160    44.8414317730
 16      1.5968946120     4.6138591860    47.9582276160
 28      0.0002985900     1.8459284150     3.0936027140


==> anc/XSF_files/2H/Mo_substitution/331_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5761172570    0.0000000000    0.0000000000
   -4.7880538400    8.3276072480    0.0000000000
    0.0000000000    0.0000000000   12.3522959730
 CONVVEC
    9.5761172570    0.0000000000    0.0000000000
   -4.7880538400    8.3276072480    0.0000000000
    0.0000000000    0.0000000000   12.3522959730
 PRIMCOORD
          54           1
 28      0.0000000000     1.3560492400     3.0880757920     0.0000000000    -0.0000047900     0.0000000000
 42      1.5950553360     0.9314871520     9.2642275730    -0.0000000200     0.0000047800     0.0000000000
 42     -1.5834861690     4.6494948140     3.0880757920    -0.0000040200    -0.0000055900     0.0000000000
 42      0.0000000000     3.7084256510     9.2642275730     0.0000000000     0.0000047800     0.0000000000
 42     -3.1570523070     7.3955189860     3.0880757920    -0.0000017900    -0.0000032700     0.0000000000
 42     -1.5963058330     6.4819563020     9.2642275730    -0.0000005300     0.0000051400     0.0000000000
 42      3.2286418560     1.8701041770     3.0880757920     0.0000016800    -0.0000072800     0.0000000000
 42      4.7880594540     0.9309101100     9.2642275730     0.0000000000     0.0000090900     0.0000000000
 42      1.5834861700     4.6494948140     3.0880757920     0.0000040200    -0.0000055900     0.0000000000
 42      3.1907198370     3.7073633730     9.2642275730    -0.0000008300     0.0000061400     0.0000000000
 42      0.0000000000     7.4145249520     3.0880757920     0.0000000000    -0.0000100500     0.0000000000
 42      1.5963060330     6.4819563020     9.2642275730     0.0000005300     0.0000051400     0.0000000000
 42      6.3474776520     1.8701041780     3.0880757920    -0.0000016800    -0.0000072800     0.0000000000
 42      7.9810643710     0.9314871520     9.2642275730     0.0000000200     0.0000047800     0.0000000000
 42      4.7880594550     4.6347354750     3.0880757920     0.0000000000    -0.0000084700     0.0000000000
 42      6.3853996720     3.7073633730     9.2642275730     0.0000008300     0.0000061400     0.0000000000
 42      3.1570526070     7.3955189860     3.0880757920     0.0000017900    -0.0000032700     0.0000000000
 42      4.7880594550     6.4835888990     9.2642275730     0.0000000000     0.0000040800     0.0000000000
 16      1.5884122340     0.9303041960     1.5728273330    -0.0000024600     0.0000017000     0.0000065400
 16      1.5884122340     0.9303041960     4.6033242500    -0.0000024600     0.0000017000    -0.0000065400
 16      0.0000000000     1.8595129290     7.7084360300     0.0000000000     0.0000030000     0.0000021600
 16      0.0000000000     1.8595129290    10.8200186180     0.0000000000     0.0000030000    -0.0000021600
 16      0.0000000000     3.7548225840     1.5377691360     0.0000000000    -0.0000015800     0.0000073000
 16      0.0000000000     3.7548225840     4.6383824470     0.0000000000    -0.0000015800    -0.0000073000
 16     -1.5948659180     4.6337367530     7.7071953030     0.0000006800     0.0000039200     0.0000012800
 16     -1.5948659180     4.6337367530    10.8212593460     0.0000006800     0.0000039200    -0.0000012800
 16     -1.5852878960     6.4873254570     1.5231487780    -0.0000039000    -0.0000037000     0.0000047400
 16     -1.5852878960     6.4873254570     4.6530028050    -0.0000039000    -0.0000037000    -0.0000047400
 16     -3.1919649080     7.4100281720     7.7080702050    -0.0000011400     0.0000032400     0.0000018500
 16     -3.1919649080     7.4100281720    10.8203844440    -0.0000011400     0.0000032400    -0.0000018500
 16      4.7880594540     0.9248145710     1.5168114770     0.0000000000    -0.0000120400     0.0000040300
 16      4.7880594540     0.9248145710     4.6593401060     0.0000000000    -0.0000120400    -0.0000040300
 16      3.1910709240     1.8574386980     7.7084571850    -0.0000014000     0.0000063700     0.0000015400
 16      3.1910709240     1.8574386980    10.8199974640    -0.0000014000     0.0000063700    -0.0000015400
 16      3.1831249520     3.7093503050     1.5342774670     0.0000031600    -0.0000071500     0.0000026100
 16      3.1831249520     3.7093503050     4.6418741160     0.0000031600    -0.0000071500    -0.0000026100
 16      1.5948659180     4.6337367530     7.7071953030    -0.0000006800     0.0000039200     0.0000012800
 16      1.5948659180     4.6337367530    10.8212593460    -0.0000006800     0.0000039200    -0.0000012800
 16      1.5852880960     6.4873254570     1.5231487780     0.0000039000    -0.0000037000     0.0000047400
 16      1.5852880960     6.4873254570     4.6530028050     0.0000039000    -0.0000037000    -0.0000047400
 16      0.0000000000     7.4091020940     7.7092796760     0.0000000000     0.0000067100     0.0000038400
 16      0.0000000000     7.4091020940    10.8191749730     0.0000000000     0.0000067100    -0.0000038400
 16      7.9877074740     0.9303041960     1.5728273330     0.0000024600     0.0000017000     0.0000065400
 16      7.9877074740     0.9303041960     4.6033242500     0.0000024600     0.0000017000    -0.0000065400
 16      6.3850485840     1.8574386980     7.7084571850     0.0000014000     0.0000063700     0.0000015400
 16      6.3850485840     1.8574386980    10.8199974640     0.0000014000     0.0000063700    -0.0000015400
 16      6.3929945570     3.7093503050     1.5342774670    -0.0000031600    -0.0000071500     0.0000026100
 16      6.3929945570     3.7093503050     4.6418741160    -0.0000031600    -0.0000071500    -0.0000026100
 16      4.7880594550     4.6341450010     7.7093842510     0.0000000000     0.0000034800     0.0000013800
 16      4.7880594550     4.6341450010    10.8190703980     0.0000000000     0.0000034800    -0.0000013800
 16      4.7880594550     6.4839195680     1.5351683160     0.0000000000    -0.0000055900     0.0000060200
 16      4.7880594550     6.4839195680     4.6409832660     0.0000000000    -0.0000055900    -0.0000060200
 16      3.1919652080     7.4100281720     7.7080702050     0.0000011400     0.0000032400     0.0000018500
 16      3.1919652080     7.4100281720    10.8203844440     0.0000011400     0.0000032400    -0.0000018500
 CONVCOORD
          54           1
 28      0.0000000000     1.3560492400     3.0880757920
 42      1.5950553360     0.9314871520     9.2642275730
 42     -1.5834861690     4.6494948140     3.0880757920
 42      0.0000000000     3.7084256510     9.2642275730
 42     -3.1570523070     7.3955189860     3.0880757920
 42     -1.5963058330     6.4819563020     9.2642275730
 42      3.2286418560     1.8701041770     3.0880757920
 42      4.7880594540     0.9309101100     9.2642275730
 42      1.5834861700     4.6494948140     3.0880757920
 42      3.1907198370     3.7073633730     9.2642275730
 42     -0.0000000000     7.4145249520     3.0880757920
 42      1.5963060330     6.4819563020     9.2642275730
 42      6.3474776520     1.8701041780     3.0880757920
 42      7.9810643710     0.9314871520     9.2642275730
 42      4.7880594550     4.6347354750     3.0880757920
 42      6.3853996720     3.7073633730     9.2642275730
 42      3.1570526070     7.3955189860     3.0880757920
 42      4.7880594550     6.4835888990     9.2642275730
 16      1.5884122340     0.9303041960     1.5728273330
 16      1.5884122340     0.9303041960     4.6033242500
 16     -0.0000000000     1.8595129290     7.7084360300
 16     -0.0000000000     1.8595129290    10.8200186180
 16      0.0000000000     3.7548225840     1.5377691360
 16      0.0000000000     3.7548225840     4.6383824470
 16     -1.5948659180     4.6337367530     7.7071953030
 16     -1.5948659180     4.6337367530    10.8212593460
 16     -1.5852878960     6.4873254570     1.5231487780
 16     -1.5852878960     6.4873254570     4.6530028050
 16     -3.1919649080     7.4100281720     7.7080702050
 16     -3.1919649080     7.4100281720    10.8203844440
 16      4.7880594540     0.9248145710     1.5168114770
 16      4.7880594540     0.9248145710     4.6593401060
 16      3.1910709240     1.8574386980     7.7084571850
 16      3.1910709240     1.8574386980    10.8199974640
 16      3.1831249520     3.7093503050     1.5342774670
 16      3.1831249520     3.7093503050     4.6418741160
 16      1.5948659180     4.6337367530     7.7071953030
 16      1.5948659180     4.6337367530    10.8212593460
 16      1.5852880960     6.4873254570     1.5231487780
 16      1.5852880960     6.4873254570     4.6530028050
 16     -0.0000000000     7.4091020940     7.7092796760
 16     -0.0000000000     7.4091020940    10.8191749730
 16      7.9877074740     0.9303041960     1.5728273330
 16      7.9877074740     0.9303041960     4.6033242500
 16      6.3850485840     1.8574386980     7.7084571850
 16      6.3850485840     1.8574386980    10.8199974640
 16      6.3929945570     3.7093503050     1.5342774670
 16      6.3929945570     3.7093503050     4.6418741160
 16      4.7880594550     4.6341450010     7.7093842510
 16      4.7880594550     4.6341450010    10.8190703980
 16      4.7880594550     6.4839195680     1.5351683160
 16      4.7880594550     6.4839195680     4.6409832660
 16      3.1919652080     7.4100281720     7.7080702050
 16      3.1919652080     7.4100281720    10.8203844440


==> anc/XSF_files/2H/Mo_substitution/332_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5923306690    0.0066698200   -0.0001252620
   -4.7903938580    8.2864669950   -0.0000022430
   -0.0003194980   -0.0001963630   24.7726187110
 CONVVEC
    9.5923306690    0.0066698200   -0.0001252620
   -4.7903938580    8.2864669950   -0.0000022430
   -0.0003194980   -0.0001963630   24.7726187110
 PRIMCOORD
         108           1
 42      1.5976354190     0.9232054840     9.2826972390     0.0001030000    -0.0000873600     0.0000912800
 42      0.0004500130     1.8419582360    15.4837436530     0.0000043400     0.0000177200     0.0000009500
 42      1.5974971400     0.9231033990    21.6847970870     0.0001037900    -0.0000870400    -0.0000924300
 42     -1.6579249520     4.5998894890     3.0973983220    -0.0010519800    -0.0001214400    -0.0000023700
 42      0.0015387170     3.6846692510     9.2824250180    -0.0000348800    -0.0000698300     0.0000955300
 42     -1.5962616060     4.6041065370    15.4837427260    -0.0000037700     0.0000144300     0.0000009300
 42      0.0013930690     3.6845747890    21.6850661030    -0.0000342100    -0.0000689600    -0.0000967700
 42     -3.1872798960     7.3255860420     3.0973293010    -0.0011372600    -0.0006342500     0.0000009500
 42     -1.5950435240     6.4475492970     9.2826945270    -0.0000497100    -0.0001124500    -0.0000677200
 42     -3.1931137500     7.3662897360    15.4837420500    -0.0000017700     0.0000172600     0.0000009300
 42     -1.5951945660     6.4474462310    21.6847891010    -0.0000495600    -0.0001121300     0.0000661100
 42      3.2329248230     1.8079568260     3.0971330780     0.0001486900     0.0007831500    -0.0000037500
 42      4.7957179880     0.9253175150     9.2830557660     0.0000374200     0.0000205100    -0.0000621200
 42      3.1978969860     1.8441664800    15.4837020130     0.0000017200     0.0000234700     0.0000009400
 42      4.7955820850     0.9252140820    21.6843545280     0.0000383000     0.0000205900     0.0000607900
 42      1.5710376800     4.6299169300     3.0971888370     0.0011597100    -0.0004551800    -0.0000076700
 42      3.1984576140     3.6872643780     9.2821890260    -0.0001052700    -0.0000194400    -0.0000922000
 42      1.6011599060     4.6062928850    15.4837013010     0.0000006200     0.0000180200     0.0000009500
 42      3.1983147390     3.6871696350    21.6852118150    -0.0001044600    -0.0000191800     0.0000914300
 42     -0.0074812170     7.3587882350     3.0973894180     0.0003824400    -0.0006218800     0.0000036300
 42      1.6022636770     6.4495572250     9.2827235730    -0.0000320000    -0.0000309000    -0.0000082200
 42      0.0043428850     7.3684762390    15.4837002690     0.0000001300     0.0000201200     0.0000009300
 42      1.6021145880     6.4494690430    21.6846830730    -0.0000311700    -0.0000301400     0.0000069700
 42      6.3731671920     1.8452205150     3.0977920020     0.0009449400    -0.0000897300     0.0000226400
 42      7.9920483960     0.9267003110     9.2824139700     0.0000066400     0.0000032300     0.0001262700
 42      6.3953777380     1.8463531480    15.4836599930     0.0000028700     0.0000265000     0.0000009400
 42      7.9919146390     0.9266086940    21.6849013460     0.0000077700     0.0000038300    -0.0001281800
 42      4.7741474780     4.6162713700     3.0973719390    -0.0000549000    -0.0001980800     0.0000016700
 42      6.3965431880     3.6889957680     9.2825388690    -0.0000730700    -0.0000056500    -0.0000541700
 42      4.7986166180     4.6085271310    15.4836594170    -0.0000016900     0.0000215100     0.0000009300
 42      6.3963945210     3.6888896580    21.6847899500    -0.0000724000    -0.0000057200     0.0000534600
 42      3.1603488680     7.3971362270     3.0977958260     0.0014099600    -0.0006802900     0.0000265100
 42      4.7990022130     6.4523146680     9.2828830290    -0.0000778500     0.0000441800    -0.0000970600
 42      3.2018005710     7.3706875570    15.4836586110     0.0000020000     0.0000203500     0.0000009400
 42      4.7988468800     6.4522171700    21.6844428700    -0.0000774200     0.0000447000     0.0000965200
 16      1.6362141580     0.9084488510     1.5634047410    -0.0016655800     0.0008176900     0.0004072600
 16      1.6353572970     0.9087596950     4.6303949380    -0.0017009300     0.0008305300    -0.0004471100
 16     -0.0019977890     1.8412857700     7.7255662550     0.0001065200    -0.0000915600    -0.0000280800
 16     -0.0012619810     1.8423030850    10.8400427590     0.0001108200    -0.0000796700     0.0002084800
 16      1.5990817130     0.9226151550    13.9261436080     0.0000059800    -0.0000067900    -0.0000596800
 16      1.5991094320     0.9226311820    17.0413212710     0.0000088000    -0.0000050300     0.0000592900
 16     -0.0014244280     1.8421908230    20.1274792180     0.0001090500    -0.0000805300    -0.0002091200
 16     -0.0021059010     1.8412068210    23.2419545240     0.0001103200    -0.0000892200     0.0000282600
 16     -0.0057111550     3.6258280600     1.5938513260    -0.0009594000     0.0021588300    -0.0012116200
 16     -0.0058898140     3.6248687000     4.6000183100    -0.0009700500     0.0021171400     0.0011635000
 16     -1.5964184330     4.6042722140     7.7248932600    -0.0000090400    -0.0001723500    -0.0000748400
 16     -1.5968669460     4.6046032610    10.8398274220    -0.0000944800    -0.0000654000     0.0000278000
 16      0.0023813220     3.6847201790    13.9261255790    -0.0000008300    -0.0000065900    -0.0000572900
 16      0.0024088270     3.6847363920    17.0413378700     0.0000019900    -0.0000047700     0.0000568800
 16     -1.5970478240     4.6044821680    20.1276910580    -0.0000970800    -0.0000672800    -0.0000281000
 16     -1.5965520520     4.6041872360    23.2426133410    -0.0000060900    -0.0001700000     0.0000741500
 16     -1.5960966440     6.4280358630     1.5295786360     0.0004374500     0.0003223900    -0.0003059100
 16     -1.5960971790     6.4281021440     4.6651347800     0.0004397100     0.0003178800     0.0003022800
 16     -3.1939420970     7.3672170710     7.7251687360    -0.0000311100     0.0000169900    -0.0000766000
 16     -3.1939211610     7.3671802210    10.8401420310    -0.0000223900    -0.0001468800     0.0000226000
 16     -1.5944538880     6.4468973690    13.9261643970    -0.0000010600    -0.0000091800    -0.0000566100
 16     -1.5944261480     6.4469134740    17.0412973440     0.0000017300    -0.0000073900     0.0000562300
 16     -3.1941019760     7.3670605250    20.1273751240    -0.0000254400    -0.0001484300    -0.0000227400
 16     -3.1940689800     7.3671168840    23.2423342700    -0.0000280500     0.0000189100     0.0000764500
 16      4.8002143280     0.9091211390     1.5264168580    -0.0002114400    -0.0007986700     0.0004543300
 16      4.7995927630     0.9090760990     4.6684064100    -0.0002342900    -0.0007975300    -0.0004462500
 16      3.1970144990     1.8442286340     7.7252709220    -0.0000140700    -0.0000204600    -0.0001019700
 16      3.1963709590     1.8446448710    10.8402591890     0.0001119600     0.0000632800     0.0000244200
 16      4.7965508920     0.9247862510    13.9261253620     0.0000040400     0.0000001700    -0.0000566100
 16      4.7965790080     0.9248023840    17.0412560340     0.0000068300     0.0000019400     0.0000562400
 16      3.1962028980     1.8445257050    20.1271800990     0.0001098200     0.0000619600    -0.0000244100
 16      3.1969167140     1.8441498150    23.2421542020    -0.0000099500    -0.0000186800     0.0001017300
 16      3.1808835450     3.6849978790     1.5426834710     0.0001870500    -0.0007160700     0.0007007000
 16      3.1807166940     3.6848592950     4.6517939860     0.0001797600    -0.0007185300    -0.0007105500
 16      1.5996116030     4.6069564970     7.7243075620    -0.0001435500    -0.0000329700    -0.0000618300
 16      1.6002088220     4.6065780710    10.8400029850    -0.0000318800    -0.0000170000     0.0000552200
 16      3.1998143170     3.6869288010    13.9261035650    -0.0000004100    -0.0000019400    -0.0000578300
 16      3.1998420810     3.6869450370    17.0412768760     0.0000024200    -0.0000001500     0.0000574400
 16      1.6000314320     4.6064693180    20.1274341700    -0.0000336500    -0.0000183100    -0.0000552600
 16      1.5994993970     4.6068885720    23.2431178720    -0.0001396700    -0.0000300400     0.0000615100
 16      1.5783610370     6.4465795860     1.5336529400     0.0006899700    -0.0002554300     0.0000841200
 16      1.5780229980     6.4461334950     4.6611893360     0.0006780700    -0.0002773600    -0.0000754300
 16      0.0036741050     7.3690469870     7.7258427580    -0.0000161000    -0.0000194000    -0.0000614600
 16      0.0036849620     7.3689235060    10.8407300010    -0.0000910000     0.0000167200    -0.0000176400
 16      1.6030135640     6.4490675570    13.9261406310    -0.0000005800    -0.0000035000    -0.0000594600
 16      1.6030412830     6.4490840910    17.0412380260     0.0000022300    -0.0000017200     0.0000590700
 16      0.0035061070     7.3688075990    20.1267043350    -0.0000932000     0.0000150200     0.0000172100
 16      0.0035498800     7.3689620790    23.2415944150    -0.0000128400    -0.0000175500     0.0000613000
 16      7.9468435750     0.9132268790     1.5499232750     0.0001953200     0.0005093300     0.0000209600
 16      7.9447553780     0.9120681380     4.6468994610     0.0001082300     0.0004619100     0.0000692300
 16      6.3943453560     1.8457408270     7.7247647090     0.0001253000     0.0000250000    -0.0000877600
 16      6.3941386610     1.8467286510    10.8406721050    -0.0000124500     0.0000817700     0.0000405900
 16      7.9940234030     0.9269862590    13.9260725500     0.0000015300    -0.0000016500    -0.0000574800
 16      7.9940511330     0.9270025900    17.0412259640     0.0000043300     0.0000001100     0.0000571300
 16      6.3939664150     1.8466111810    20.1266850440    -0.0000144700     0.0000803600    -0.0000408200
 16      6.3942550650     1.8456418440    23.2426110270     0.0001297500     0.0000262000     0.0000881500
 16      6.3662897610     3.6887476840     1.5348456750    -0.0000296900    -0.0000441900     0.0005956900
 16      6.3662804580     3.6889410430     4.6600717800    -0.0000247200    -0.0000337500    -0.0005881400
 16      4.7970482550     4.6094141640     7.7261157220    -0.0000954300     0.0000376500    -0.0001360700
 16      4.7977753590     4.6087997360    10.8397686050    -0.0001173500     0.0000651700     0.0000337000
 16      6.3972882560     3.6891503870    13.9260769970    -0.0000039300    -0.0000010000    -0.0000620300
 16      6.3973160660     3.6891664430    17.0412192420    -0.0000011300     0.0000007900     0.0000616200
 16      4.7976004380     4.6086848860    20.1275856950    -0.0001193500     0.0000636100    -0.0000334500
 16      4.7969327180     4.6093341870    23.2412401950    -0.0000915900     0.0000397500     0.0001368600
 16      4.7820786620     6.4715102010     1.5442663870     0.0003068400    -0.0000268600     0.0003659800
 16      4.7822634080     6.4714423560     4.6505944640     0.0003164700    -0.0000326800    -0.0003514000
 16      3.1997920570     7.3717241150     7.7241224860    -0.0000771800     0.0001345000    -0.0000424600
 16      3.2005716850     7.3708552170    10.8406456530    -0.0000158500    -0.0000057800     0.0000681000
 16      4.8004656310     6.4513027230    13.9260543790    -0.0000012100    -0.0000035700    -0.0000569200
 16      4.8004932430     6.4513190750    17.0412405690     0.0000016000    -0.0000018100     0.0000565100
 16      3.2003933670     7.3707426290    20.1267081540    -0.0000176500    -0.0000072400    -0.0000682100
 16      3.1996694690     7.3716712560    23.2432480310    -0.0000736300     0.0001376000     0.0000429100
 28      0.4756379560     2.0559693600     3.0962503850     0.0014849400    -0.0010182200    -0.0000623300
 CONVCOORD
         108           1
 42      1.5976354190     0.9232054840     9.2826972390
 42      0.0004500130     1.8419582360    15.4837436530
 42      1.5974971400     0.9231033990    21.6847970870
 42     -1.6579249520     4.5998894890     3.0973983220
 42      0.0015387170     3.6846692510     9.2824250180
 42     -1.5962616060     4.6041065370    15.4837427260
 42      0.0013930690     3.6845747890    21.6850661030
 42     -3.1872798960     7.3255860420     3.0973293010
 42     -1.5950435240     6.4475492970     9.2826945270
 42     -3.1931137500     7.3662897360    15.4837420500
 42     -1.5951945660     6.4474462310    21.6847891010
 42      3.2329248230     1.8079568260     3.0971330780
 42      4.7957179880     0.9253175150     9.2830557660
 42      3.1978969860     1.8441664800    15.4837020130
 42      4.7955820850     0.9252140820    21.6843545280
 42      1.5710376800     4.6299169300     3.0971888370
 42      3.1984576140     3.6872643780     9.2821890260
 42      1.6011599060     4.6062928850    15.4837013010
 42      3.1983147390     3.6871696350    21.6852118150
 42     -0.0074812170     7.3587882350     3.0973894180
 42      1.6022636770     6.4495572250     9.2827235730
 42      0.0043428850     7.3684762390    15.4837002690
 42      1.6021145880     6.4494690430    21.6846830730
 42      6.3731671920     1.8452205150     3.0977920020
 42      7.9920483960     0.9267003110     9.2824139700
 42      6.3953777380     1.8463531480    15.4836599930
 42      7.9919146390     0.9266086940    21.6849013460
 42      4.7741474780     4.6162713700     3.0973719390
 42      6.3965431880     3.6889957680     9.2825388690
 42      4.7986166180     4.6085271310    15.4836594170
 42      6.3963945210     3.6888896580    21.6847899500
 42      3.1603488680     7.3971362270     3.0977958260
 42      4.7990022130     6.4523146680     9.2828830290
 42      3.2018005710     7.3706875570    15.4836586110
 42      4.7988468800     6.4522171700    21.6844428700
 16      1.6362141580     0.9084488510     1.5634047410
 16      1.6353572970     0.9087596950     4.6303949380
 16     -0.0019977890     1.8412857700     7.7255662550
 16     -0.0012619810     1.8423030850    10.8400427590
 16      1.5990817130     0.9226151550    13.9261436080
 16      1.5991094320     0.9226311820    17.0413212710
 16     -0.0014244280     1.8421908230    20.1274792180
 16     -0.0021059010     1.8412068210    23.2419545240
 16     -0.0057111550     3.6258280600     1.5938513260
 16     -0.0058898140     3.6248687000     4.6000183100
 16     -1.5964184330     4.6042722140     7.7248932600
 16     -1.5968669460     4.6046032610    10.8398274220
 16      0.0023813220     3.6847201790    13.9261255790
 16      0.0024088270     3.6847363920    17.0413378700
 16     -1.5970478240     4.6044821680    20.1276910580
 16     -1.5965520520     4.6041872360    23.2426133410
 16     -1.5960966440     6.4280358630     1.5295786360
 16     -1.5960971790     6.4281021440     4.6651347800
 16     -3.1939420970     7.3672170710     7.7251687360
 16     -3.1939211610     7.3671802210    10.8401420310
 16     -1.5944538880     6.4468973690    13.9261643970
 16     -1.5944261480     6.4469134740    17.0412973440
 16     -3.1941019760     7.3670605250    20.1273751240
 16     -3.1940689800     7.3671168840    23.2423342700
 16      4.8002143280     0.9091211390     1.5264168580
 16      4.7995927630     0.9090760990     4.6684064100
 16      3.1970144990     1.8442286340     7.7252709220
 16      3.1963709590     1.8446448710    10.8402591890
 16      4.7965508920     0.9247862510    13.9261253620
 16      4.7965790080     0.9248023840    17.0412560340
 16      3.1962028980     1.8445257050    20.1271800990
 16      3.1969167140     1.8441498150    23.2421542020
 16      3.1808835450     3.6849978790     1.5426834710
 16      3.1807166940     3.6848592950     4.6517939860
 16      1.5996116030     4.6069564970     7.7243075620
 16      1.6002088220     4.6065780710    10.8400029850
 16      3.1998143170     3.6869288010    13.9261035650
 16      3.1998420810     3.6869450370    17.0412768760
 16      1.6000314320     4.6064693180    20.1274341700
 16      1.5994993970     4.6068885720    23.2431178720
 16      1.5783610370     6.4465795860     1.5336529400
 16      1.5780229980     6.4461334950     4.6611893360
 16      0.0036741050     7.3690469870     7.7258427580
 16      0.0036849620     7.3689235060    10.8407300010
 16      1.6030135640     6.4490675570    13.9261406310
 16      1.6030412830     6.4490840910    17.0412380260
 16      0.0035061070     7.3688075990    20.1267043350
 16      0.0035498800     7.3689620790    23.2415944150
 16      7.9468435750     0.9132268790     1.5499232750
 16      7.9447553780     0.9120681380     4.6468994610
 16      6.3943453560     1.8457408270     7.7247647090
 16      6.3941386610     1.8467286510    10.8406721050
 16      7.9940234030     0.9269862590    13.9260725500
 16      7.9940511330     0.9270025900    17.0412259640
 16      6.3939664150     1.8466111810    20.1266850440
 16      6.3942550650     1.8456418440    23.2426110270
 16      6.3662897610     3.6887476840     1.5348456750
 16      6.3662804580     3.6889410430     4.6600717800
 16      4.7970482550     4.6094141640     7.7261157220
 16      4.7977753590     4.6087997360    10.8397686050
 16      6.3972882560     3.6891503870    13.9260769970
 16      6.3973160660     3.6891664430    17.0412192420
 16      4.7976004380     4.6086848860    20.1275856950
 16      4.7969327180     4.6093341870    23.2412401950
 16      4.7820786620     6.4715102010     1.5442663870
 16      4.7822634080     6.4714423560     4.6505944640
 16      3.1997920570     7.3717241150     7.7241224860
 16      3.2005716850     7.3708552170    10.8406456530
 16      4.8004656310     6.4513027230    13.9260543790
 16      4.8004932430     6.4513190750    17.0412405690
 16      3.2003933670     7.3707426290    20.1267081540
 16      3.1996694690     7.3716712560    23.2432480310
 28      0.4756379560     2.0559693600     3.0962503850


==> anc/XSF_files/2H/Mo_substitution/441_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7869979290    0.0110224140   -0.0247173160
   -6.3840109930   11.0575913610    0.0000639350
   -0.0237582900   -0.0136437540   12.3920579210
 CONVVEC
   12.7869979290    0.0110224140   -0.0247173160
   -6.3840109930   11.0575913610    0.0000639350
   -0.0237582900   -0.0136437540   12.3920579210
 PRIMCOORD
          96           1
 28      0.4537293030     2.1065082350     2.8530129210     0.0000142000    -0.0000074800    -0.0000000800
 42     -1.6454575220     4.6189779180     3.0814242260     0.0000153400     0.0000171500     0.0000020100
 42     -3.2025023860     7.3662204400     3.0935141070    -0.0000008200     0.0000003300    -0.0000016700
 42     -4.8044390910    10.0875981350     3.0815266470     0.0000309400     0.0000100900     0.0000094100
 42      3.2324560190     1.8081450220     3.0239808040     0.0000141100     0.0000094100    -0.0000030900
 42      1.5861834850     4.6613931160     3.0240950140     0.0000130500    -0.0000021000    -0.0000060900
 42     -0.0058428870     7.3737573750     3.0784176210     0.0000131600     0.0000002400    -0.0000045700
 42     -1.5980044140    10.1310067610     3.0783431970     0.0000122500     0.0000079700    -0.0000012200
 42      6.3819315690     1.8437598290     3.0885288620     0.0000076100     0.0000016400     0.0000005800
 42      4.7917517360     4.6097385980     3.0695427740     0.0000003100     0.0000041900    -0.0000097200
 42      3.1912517900     7.3704563580     3.0886595280     0.0000022500     0.0000081100     0.0000035000
 42      1.5829184220    10.1289856380     3.1143196080     0.0000030300     0.0000057000     0.0000083400
 42      9.5842297490     1.8257662590     3.1990914710    -0.0000178000     0.0000132800     0.0000041700
 42      7.9833766450     4.5989066710     3.0971885160     0.0000067600     0.0000103600    -0.0000006900
 42      6.3782286810     7.3787669780     3.0970322460     0.0000106900     0.0000064500     0.0000036400
 42      4.7772689650    10.1511816060     3.1982969460     0.0000038200    -0.0000141400     0.0000031100
 42      1.5766963760     0.9119808800     9.2921312190    -0.0000051200    -0.0000016000    -0.0000007000
 42     -0.0182940630     3.6747787050     9.2921584250    -0.0000040200    -0.0000055400    -0.0000006100
 42     -1.6144196580     6.4399477390     9.2885804090    -0.0000075100    -0.0000064000    -0.0000016100
 42     -3.2106815890     9.2047228690     9.2885903810    -0.0000103100    -0.0000039300    -0.0000012200
 42      4.7741112160     0.9144096150     9.2815645250    -0.0000037500    -0.0000066200    -0.0000017500
 42      3.1775984980     3.6780795190     9.2788740320    -0.0000033300    -0.0000019600    -0.0000043500
 42      1.5825343510     6.4426464490     9.2816654740    -0.0000070100    -0.0000009900    -0.0000006700
 42     -0.0129147260     9.2077989490     9.2837527480    -0.0000037700    -0.0000027500    -0.0000023600
 42      7.9719233950     0.9173547190     9.2826883330    -0.0000042400    -0.0000025900    -0.0000009800
 42      6.3746726350     3.6811396080     9.2791138040    -0.0000038900    -0.0000072400     0.0000000300
 42      4.7787781950     6.4453340460     9.2791916180    -0.0000090000     0.0000019100    -0.0000012600
 42      3.1839395770     9.2105204860     9.2828338130    -0.0000043000    -0.0000028700    -0.0000008900
 42     11.1663879950     0.9187911180     9.2738585370     0.0000015200    -0.0000007500     0.0000012300
 42      9.5720593640     3.6825525400     9.2750660010    -0.0000069200    -0.0000031300    -0.0000025300
 42      7.9757206930     6.4483353900     9.2732708020    -0.0000121100    -0.0000071400    -0.0000002200
 42      6.3786681890     9.2137200070     9.2751885680    -0.0000068300    -0.0000044600    -0.0000032800
 16     -0.0249721040     1.8291092900     7.7375171520    -0.0000049800    -0.0000046300    -0.0000017600
 16     -1.6173148840     4.5919082580     7.7348625450    -0.0000082400    -0.0000112300    -0.0000007200
 16     -3.2164824080     7.3581641210     7.7343172110    -0.0000163900    -0.0000099400     0.0000042500
 16     -4.8125968170    10.1261760740     7.7348897690    -0.0000131400    -0.0000025600    -0.0000002800
 16      3.1703241090     1.8304131560     7.7240935190    -0.0000083800    -0.0000079300     0.0000006100
 16      1.5739142340     4.5957547960     7.7241260610    -0.0000120300    -0.0000055300     0.0000012900
 16     -0.0184828020     7.3616156470     7.7275711980    -0.0000131300    -0.0000059200     0.0000016900
 16     -1.6145699340    10.1259727050     7.7275242920    -0.0000114100    -0.0000109800     0.0000008600
 16      6.3719100330     1.8360896300     7.7247139540    -0.0000109200    -0.0000083500    -0.0000025400
 16      4.7744935940     4.6001074810     7.7215065120    -0.0000046500    -0.0000023700     0.0000038400
 16      3.1796039640     7.3655286560     7.7247992890    -0.0000143500    -0.0000054400    -0.0000020700
 16      1.5850662500    10.1303234700     7.7265873330    -0.0000059100    -0.0000035400     0.0000000300
 16      9.5651079370     1.8379739880     7.7214303020    -0.0000033800    -0.0000074300     0.0000029400
 16      7.9714067190     4.6015935500     7.7196846270    -0.0000144800    -0.0000087600    -0.0000019500
 16      6.3742402810     7.3679428660     7.7197356170    -0.0000133900    -0.0000083600    -0.0000024000
 16      4.7777917710    10.1299409260     7.7215641240    -0.0000090000    -0.0000016200     0.0000022000
 16      1.6836249320     0.8878918760     1.4556608640     0.0000083800    -0.0000065400     0.0000068600
 16      0.0146203490     3.7810858510     1.4555540450    -0.0000070200    -0.0000122300     0.0000123200
 16     -1.6155531960     6.4521225800     1.5236198650     0.0000115000    -0.0000004500     0.0000042100
 16     -3.2011715850     9.1977716640     1.5237306330     0.0000117500     0.0000088400     0.0000061700
 16      4.8413494450     0.8987747830     1.4980708590     0.0000190100     0.0000048400    -0.0000088700
 16      3.2120818030     3.6981550580     1.4901758520     0.0000049600    -0.0000020600     0.0000000200
 16      1.6026421960     6.5093178910     1.4980447250     0.0000161500     0.0000067300    -0.0000094400
 16      0.0051934860     9.2184076360     1.5266207580    -0.0000100000    -0.0000107700    -0.0000043000
 16      8.0280718480     0.9244721410     1.5736492160    -0.0000063000     0.0000014700     0.0000036700
 16      6.3976815400     3.6843006290     1.5256762640    -0.0000001100     0.0000009700    -0.0000071200
 16      4.7929909470     6.4631501130     1.5256650940    -0.0000010200     0.0000066300    -0.0000052900
 16      3.2181469090     9.2551069110     1.5732435000     0.0000025700     0.0000040500     0.0000125300
 16     11.3514941130     1.0249413230     1.7879601030    -0.0000034000     0.0000017300    -0.0000066300
 16      9.5788398830     3.6482529680     1.5557500230     0.0000127700    -0.0000007700    -0.0000008900
 16      7.9718665950     6.4456031660     1.5343377970    -0.0000064300    -0.0000015400    -0.0000048400
 16      6.3522927950     9.2352518360     1.5552430190     0.0000020900     0.0000221300     0.0000083200
 16     -0.0192572690     1.8323893980    10.8525748830     0.0000049500     0.0000022200     0.0000008300
 16     -1.6142133660     4.5988782170    10.8490043470    -0.0000048400    -0.0000036100    -0.0000036700
 16     -3.2094051220     7.3622343890    10.8487597140    -0.0000075800    -0.0000039600    -0.0000033200
 16     -4.8049084190    10.1254286050    10.8490794890    -0.0000081100    -0.0000015000    -0.0000034400
 16      3.1811125850     1.8374079920    10.8399419530     0.0000013600     0.0000004400    -0.0000058000
 16      1.5854203820     4.6015013150    10.8399653230    -0.0000004000     0.0000007400    -0.0000054000
 16     -0.0129605760     7.3641291760    10.8408644270    -0.0000071900     0.0000010600    -0.0000040200
 16     -1.6095984260    10.1295505990    10.8408743090    -0.0000040000    -0.0000065100    -0.0000048900
 16      6.3746169410     1.8387389020    10.8385230590    -0.0000038200    -0.0000043800     0.0000017700
 16      4.7775376730     4.6017755930    10.8354455640    -0.0000010500     0.0000025500    -0.0000081500
 16      3.1832716080     7.3664778770    10.8386523290    -0.0000065000     0.0000007500     0.0000015800
 16      1.5874071450    10.1317361790    10.8418789890    -0.0000004300     0.0000000500    -0.0000025300
 16      9.5747244440     1.8397235820    10.8382324770    -0.0000004100     0.0000012300    -0.0000043200
 16      7.9764403760     4.6056628960    10.8333784140    -0.0000041700    -0.0000031300     0.0000005400
 16      6.3803459890     7.3702103580    10.8334491710    -0.0000062900    -0.0000002600    -0.0000015600
 16      4.7841175180    10.1374632120    10.8383651740     0.0000002000    -0.0000011000    -0.0000039300
 16      1.5013042880     0.9740658520     4.4765434920     0.0000254000     0.0000046100     0.0000213200
 16     -0.0013154580     3.5802658660     4.4771862030     0.0000007000     0.0000034500     0.0000025200
 16     -1.5948120360     6.4464330140     4.6430289050     0.0000154200     0.0000128400    -0.0000096100
 16     -3.1958909100     9.2187426200     4.6428326910     0.0000230000     0.0000086800    -0.0000032900
 16      4.7719621320     0.9163623670     4.6339794130     0.0000173400     0.0000155000    -0.0000061900
 16      3.1664894550     3.6716720450     4.5849864880     0.0000027800    -0.0000007600    -0.0000151600
 16      1.5833875820     6.4404323570     4.6342926240     0.0000170800     0.0000000400    -0.0000089600
 16     -0.0224386120     9.2026310560     4.6511461360    -0.0000011800    -0.0000078900     0.0000048500
 16      7.9240194890     0.9083725960     4.6816748580     0.0000043200     0.0000042200     0.0000162000
 16      6.3718558250     3.6882668120     4.6454132720    -0.0000091800     0.0000113900    -0.0000037200
 16      4.7836659870     6.4389253620     4.6453351910     0.0000029500    -0.0000064400     0.0000005200
 16      3.1522972610     9.1736422940     4.6817873410     0.0000012600     0.0000069800     0.0000135200
 16     11.0112541070     0.8283214180     4.8219749100    -0.0000008000     0.0000030300     0.0000160200
 16      9.5914453450     3.7163623410     4.6752130610     0.0000058700     0.0000055500     0.0000056300
 16      7.9908258070     6.4566015870     4.6401191630     0.0000075200     0.0000047400     0.0000065600
 16      6.4173688680     9.2122176750     4.6751130700     0.0000063500     0.0000158500     0.0000068900
 CONVCOORD
          96           1
 28      0.4537293030     2.1065082350     2.8530129210
 42     -1.6454575220     4.6189779180     3.0814242260
 42     -3.2025023860     7.3662204400     3.0935141070
 42     -4.8044390910    10.0875981350     3.0815266470
 42      3.2324560190     1.8081450220     3.0239808040
 42      1.5861834850     4.6613931160     3.0240950140
 42     -0.0058428870     7.3737573750     3.0784176210
 42     -1.5980044140    10.1310067610     3.0783431970
 42      6.3819315690     1.8437598290     3.0885288620
 42      4.7917517360     4.6097385980     3.0695427740
 42      3.1912517900     7.3704563580     3.0886595280
 42      1.5829184220    10.1289856380     3.1143196080
 42      9.5842297490     1.8257662590     3.1990914710
 42      7.9833766450     4.5989066710     3.0971885160
 42      6.3782286810     7.3787669780     3.0970322460
 42      4.7772689650    10.1511816060     3.1982969460
 42      1.5766963760     0.9119808800     9.2921312190
 42     -0.0182940630     3.6747787050     9.2921584250
 42     -1.6144196580     6.4399477390     9.2885804090
 42     -3.2106815890     9.2047228690     9.2885903810
 42      4.7741112160     0.9144096150     9.2815645250
 42      3.1775984980     3.6780795190     9.2788740320
 42      1.5825343510     6.4426464490     9.2816654740
 42     -0.0129147260     9.2077989490     9.2837527480
 42      7.9719233950     0.9173547190     9.2826883330
 42      6.3746726350     3.6811396080     9.2791138040
 42      4.7787781950     6.4453340460     9.2791916180
 42      3.1839395770     9.2105204860     9.2828338130
 42     11.1663879950     0.9187911180     9.2738585370
 42      9.5720593640     3.6825525400     9.2750660010
 42      7.9757206930     6.4483353900     9.2732708020
 42      6.3786681890     9.2137200070     9.2751885680
 16     -0.0249721040     1.8291092900     7.7375171520
 16     -1.6173148840     4.5919082580     7.7348625450
 16     -3.2164824080     7.3581641210     7.7343172110
 16     -4.8125968170    10.1261760740     7.7348897690
 16      3.1703241090     1.8304131560     7.7240935190
 16      1.5739142340     4.5957547960     7.7241260610
 16     -0.0184828020     7.3616156470     7.7275711980
 16     -1.6145699340    10.1259727050     7.7275242920
 16      6.3719100330     1.8360896300     7.7247139540
 16      4.7744935940     4.6001074810     7.7215065120
 16      3.1796039640     7.3655286560     7.7247992890
 16      1.5850662500    10.1303234700     7.7265873330
 16      9.5651079370     1.8379739880     7.7214303020
 16      7.9714067190     4.6015935500     7.7196846270
 16      6.3742402810     7.3679428660     7.7197356170
 16      4.7777917710    10.1299409260     7.7215641240
 16      1.6836249320     0.8878918760     1.4556608640
 16      0.0146203490     3.7810858510     1.4555540450
 16     -1.6155531960     6.4521225800     1.5236198650
 16     -3.2011715850     9.1977716640     1.5237306330
 16      4.8413494450     0.8987747830     1.4980708590
 16      3.2120818030     3.6981550580     1.4901758520
 16      1.6026421960     6.5093178910     1.4980447250
 16      0.0051934860     9.2184076360     1.5266207580
 16      8.0280718480     0.9244721410     1.5736492160
 16      6.3976815400     3.6843006290     1.5256762640
 16      4.7929909470     6.4631501130     1.5256650940
 16      3.2181469090     9.2551069110     1.5732435000
 16     11.3514941130     1.0249413230     1.7879601030
 16      9.5788398830     3.6482529680     1.5557500230
 16      7.9718665950     6.4456031660     1.5343377970
 16      6.3522927950     9.2352518360     1.5552430190
 16     -0.0192572690     1.8323893980    10.8525748830
 16     -1.6142133660     4.5988782170    10.8490043470
 16     -3.2094051220     7.3622343890    10.8487597140
 16     -4.8049084190    10.1254286050    10.8490794890
 16      3.1811125850     1.8374079920    10.8399419530
 16      1.5854203820     4.6015013150    10.8399653230
 16     -0.0129605760     7.3641291760    10.8408644270
 16     -1.6095984260    10.1295505990    10.8408743090
 16      6.3746169410     1.8387389020    10.8385230590
 16      4.7775376730     4.6017755930    10.8354455640
 16      3.1832716080     7.3664778770    10.8386523290
 16      1.5874071450    10.1317361790    10.8418789890
 16      9.5747244440     1.8397235820    10.8382324770
 16      7.9764403760     4.6056628960    10.8333784140
 16      6.3803459890     7.3702103580    10.8334491710
 16      4.7841175180    10.1374632120    10.8383651740
 16      1.5013042880     0.9740658520     4.4765434920
 16     -0.0013154580     3.5802658660     4.4771862030
 16     -1.5948120360     6.4464330140     4.6430289050
 16     -3.1958909100     9.2187426200     4.6428326910
 16      4.7719621320     0.9163623670     4.6339794130
 16      3.1664894550     3.6716720450     4.5849864880
 16      1.5833875820     6.4404323570     4.6342926240
 16     -0.0224386120     9.2026310560     4.6511461360
 16      7.9240194890     0.9083725960     4.6816748580
 16      6.3718558250     3.6882668120     4.6454132720
 16      4.7836659870     6.4389253620     4.6453351910
 16      3.1522972610     9.1736422940     4.6817873410
 16     11.0112541070     0.8283214180     4.8219749100
 16      9.5914453450     3.7163623410     4.6752130610
 16      7.9908258070     6.4566015870     4.6401191630
 16      6.4173688680     9.2122176750     4.6751130700


==> anc/XSF_files/2H/Mo_substitution/442_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7639793540    0.0002042940    0.0000000000
   -6.3818300720   11.0540279610    0.0000000000
    0.0000000000    0.0000000000   24.7083705180
 CONVVEC
   12.7639793540    0.0002042940    0.0000000000
   -6.3818300720   11.0540279610    0.0000000000
    0.0000000000    0.0000000000   24.7083705180
 PRIMCOORD
         192           1
 42      1.5951477980     0.9214170180     9.2671530400     0.0000252800    -0.0000146200    -0.0000619200
 42      0.0000329410     1.8423549280    15.4433242450     0.0000004700    -0.0000002500     0.0000085800
 42      1.5951471440     0.9214174070    21.6206312710     0.0000254300    -0.0000147100     0.0000452800
 42     -1.6141602240     4.6409762060     3.0891217250    -0.0002916600    -0.0004410600     0.0000087400
 42      0.0000562490     3.6843163480     9.2671410580    -0.0000008100     0.0000365900    -0.0000632900
 42     -1.5954267570     4.6058753180    15.4433241270    -0.0000002400     0.0000007400     0.0000085800
 42      0.0000563970     3.6843154440    21.6206432040    -0.0000008100     0.0000367800     0.0000466400
 42     -3.1857834110     7.3726104590     3.0891364510    -0.0000451500    -0.0000040600     0.0000086800
 42     -1.5953591820     6.4477324330     9.2652928760     0.0000107100    -0.0000020800    -0.0001037500
 42     -3.1908899860     7.3693682250    15.4433240920    -0.0000020100    -0.0000016700     0.0000085900
 42     -1.5953588850     6.4477305660    21.6224959220     0.0000107400    -0.0000020100     0.0000869700
 42     -4.7651636410    10.0986455600     3.0891211940    -0.0005116700    -0.0000571100     0.0000087900
 42     -3.1912848610     9.2120188350     9.2652896640     0.0000046600     0.0000102300    -0.0001020200
 42     -4.7863326930    10.1328721720    15.4433240670     0.0000010200    -0.0000014200     0.0000085800
 42     -3.1912862610     9.2120198280    21.6224990650     0.0000047300     0.0000102200     0.0000852500
 42      3.2312662280     1.8411832060     3.0891213550    -0.0002064400     0.0004714800     0.0000087900
 42      4.7860489630     0.9214811710     9.2652897960    -0.0000065500    -0.0000091800    -0.0001020200
 42      3.1910408620     1.8424033170    15.4433241970     0.0000017600    -0.0000001500     0.0000085800
 42      4.7860474130     0.9214818930    21.6224991890    -0.0000065100    -0.0000092400     0.0000852500
 42      1.6138565210     4.6422863090     3.0891214200     0.0001966800    -0.0004123500     0.0000087600
 42      3.1901612920     3.6842532790     9.2643027840     0.0000098400     0.0000087800    -0.0001402200
 42      1.5955745790     4.6059275870    15.4433241640     0.0000012700     0.0000007900     0.0000085800
 42      3.1901576190     3.6842510050    21.6234903350     0.0000100300     0.0000089000     0.0001234600
 42      0.0000704880     7.3738511120     3.0891355590    -0.0000165000    -0.0001182600     0.0000087700
 42      1.5955837470     6.4477958770     9.2653006640    -0.0000109800    -0.0000013900    -0.0001023500
 42      0.0001129680     7.3694305100    15.4433240920     0.0000005700     0.0000006300     0.0000085900
 42      1.5955837730     6.4477940600    21.6224881320    -0.0000110100    -0.0000013300     0.0000855800
 42     -1.5920209780    10.1310131070     3.0891353650    -0.0001367000     0.0000789300     0.0000087700
 42      0.0001112980     9.2117972050     9.2651915210    -0.0000000700     0.0000000200    -0.0000537500
 42     -1.5953401060    10.1329294130    15.4433240620     0.0000012800    -0.0000007200     0.0000085900
 42      0.0001113450     9.2117971800    21.6225975770    -0.0000000700     0.0000000200     0.0000367000
 42      6.3817719380     1.8364229960     3.0891365890    -0.0000190500     0.0000411800     0.0000086800
 42      7.9779538460     0.9215172710     9.2652929950     0.0000071400    -0.0000082700    -0.0001037500
 42      6.3820266280     1.8424664480    15.4433242230     0.0000004600     0.0000026100     0.0000085900
 42      7.9779556190     0.9215179530    21.6224960530     0.0000071000    -0.0000083300     0.0000869800
 42      4.7841551560     4.6046128650     3.0891330410     0.0004465000     0.0002763000     0.0000085500
 42      6.3820462360     3.6847616560     9.2651821680    -0.0000007200     0.0000075600    -0.0001053700
 42      4.7865795530     4.6059726110    15.4433241640     0.0000022100     0.0000007300     0.0000085900
 42      6.3820463790     3.6847612790    21.6226073800    -0.0000007300     0.0000076100     0.0000885800
 42      3.1860846450     7.3723773350     3.0891366350     0.0000511400    -0.0000295100     0.0000086800
 42      4.7865621460     6.4483434640     9.2652222990     0.0000054500    -0.0000031700    -0.0001055700
 42      3.1911179840     7.3694714990    15.4433241570     0.0000031800    -0.0000018100     0.0000085900
 42      4.7865620570     6.4483435200    21.6225670650     0.0000054900    -0.0000031900     0.0000887900
 42      1.5917968300    10.1308074810     3.0891355500     0.0000941800     0.0000734400     0.0000087800
 42      3.1915426790     9.2120832720     9.2653006510    -0.0000043000     0.0000101800    -0.0001023600
 42      1.5956464750    10.1329810450    15.4433240920    -0.0000002400    -0.0000007700     0.0000085900
 42      3.1915442730     9.2120841650    21.6224881400    -0.0000043700     0.0000101700     0.0000855800
 42      9.5332484210     1.8411791170     3.0891218380     0.0002362400     0.0004729800     0.0000087400
 42     11.1688498660     0.9215600760     9.2671411720    -0.0000321200    -0.0000176300    -0.0000632900
 42      9.5730130950     1.8425062880    15.4433242580    -0.0000007400    -0.0000001300     0.0000085800
 42     11.1688507310     0.9215604150    21.6206433460    -0.0000322800    -0.0000177200     0.0000466400
 42      7.9805392060     4.6043027850     3.0891333060    -0.0004323900     0.0002496500     0.0000085400
 42      9.5739647050     3.6843402550     9.2643170160    -0.0000102200     0.0000058800    -0.0001381700
 42      7.9775568980     4.6060246570    15.4433241950    -0.0000010500     0.0000006300     0.0000085900
 42      9.5739687210     3.6843379430    21.6234761450    -0.0000104100     0.0000059900     0.0001214200
 42      6.3820741260     7.3722951950     3.0891330190    -0.0000160200    -0.0005247900     0.0000085500
 42      7.9776360390     6.4484096860     9.2651821730    -0.0000069300    -0.0000031800    -0.0001053700
 42      6.3821088010     7.3695157670    15.4433241640     0.0000004900    -0.0000022500     0.0000085900
 42      7.9776364370     6.4484097590    21.6226073800    -0.0000069700    -0.0000032000     0.0000885800
 42      4.7642944380    10.0990152190     3.0891213770     0.0004555200     0.0000358400     0.0000087600
 42      6.3821293260     9.2129149750     9.2643027920    -0.0000027100    -0.0000129400    -0.0001402200
 42      4.7866408080    10.1330272950    15.4433241640    -0.0000000300    -0.0000014600     0.0000085800
 42      6.3821294610     9.2129193100    21.6234903270    -0.0000027100    -0.0000131700     0.0001234700
 16      1.5673641380     0.9374573870     1.5903728920    -0.0002408200     0.0001390000     0.0008067600
 16      1.5673460390     0.9374678180     4.5878619400    -0.0002417600     0.0001395500    -0.0007921500
 16      0.0000077310     1.8423699110     7.7101900430    -0.0000047500     0.0000027500    -0.0001515800
 16      0.0000248550     1.8423600240    10.8258976110    -0.0000006900     0.0000004000     0.0001483800
 16      1.5955308400     0.9211954400    13.8854474180     0.0000019000    -0.0000011000    -0.0001916800
 16      1.5955308560     0.9211954300    17.0012136150     0.0000018900    -0.0000011000     0.0002075200
 16      0.0000249660     1.8423599740    20.0618801190    -0.0000006800     0.0000004000    -0.0001641500
 16      0.0000077370     1.8423699160    23.1775868480    -0.0000047700     0.0000027600     0.0001354600
 16      0.0007885480     3.6544503150     1.5900465020    -0.0000014700     0.0000431400     0.0006142700
 16      0.0007881850     3.6544296700     4.5881882830    -0.0000014400     0.0000418900    -0.0005997300
 16     -1.5927412450     4.6050363230     7.7062570670     0.0000442500     0.0000115600    -0.0003364100
 16     -1.5960745450     4.6058376040    10.8236353350    -0.0000083900    -0.0000084000     0.0001018200
 16      0.0000521770     3.6847398070    13.8854475970    -0.0000000300     0.0000023400    -0.0001914800
 16      0.0000521620     3.6847398500    17.0012133650    -0.0000000400     0.0000023400     0.0002073300
 16     -1.5960762610     4.6058370700    20.0641483700    -0.0000083200    -0.0000084800    -0.0001177100
 16     -1.5927316930     4.6050338760    23.1815332480     0.0000440600     0.0000117800     0.0003205200
 16     -1.5924994030     6.4618930020     1.5227159680     0.0002315000    -0.0008861800     0.0000994500
 16     -1.5924974260     6.4618858330     4.6555670020     0.0002315300    -0.0008867900    -0.0000837800
 16     -3.1911494040     7.3692258770     7.7080377230     0.0000310800     0.0000160700    -0.0003517000
 16     -3.1908806080     7.3693893290    10.8233380560    -0.0000312000    -0.0000192000     0.0000875600
 16     -1.5954002930     6.4482285030    13.8854399540    -0.0000018100     0.0000011400    -0.0001909600
 16     -1.5954002920     6.4482285190    17.0012208220    -0.0000018100     0.0000011400     0.0002068000
 16     -3.1908805560     7.3693892310    20.0644460130    -0.0000312900    -0.0000192700    -0.0001034700
 16     -3.1911502060     7.3692253310    23.1797448870     0.0000312000     0.0000161400     0.0003361300
 16     -3.1777238840     9.2075679040     1.5225121010    -0.0006625900     0.0006690600     0.0000974600
 16     -3.1777295840     9.2075737370     4.6557706240    -0.0006631000     0.0006693900    -0.0000818000
 16     -4.7857461120    10.1356357590     7.7062360060     0.0000312900     0.0000317800    -0.0003329100
 16     -4.7867171910    10.1323362420    10.8236317230    -0.0000121900    -0.0000009500     0.0001012300
 16     -3.1908587200     9.2117343150    13.8854410500     0.0000000700    -0.0000021400    -0.0001911300
 16     -3.1908587180     9.2117343280    17.0012196650     0.0000000600    -0.0000021300     0.0002069600
 16     -4.7867184730    10.1323348010    20.0641518750    -0.0000122200    -0.0000008400    -0.0001171100
 16     -4.7857433840    10.1356451560    23.1815542680     0.0000313700     0.0000315300     0.0003170200
 16      4.7966837310     0.9119618190     1.5225122380    -0.0009107400     0.0002392700     0.0000974800
 16      4.7966758460     0.9119638160     4.6557707710    -0.0009112800     0.0002395500    -0.0000818200
 16      3.1889412050     1.8405141930     7.7062361380    -0.0000118700    -0.0000429800    -0.0003329100
 16      3.1913131200     1.8430049150    10.8236318550    -0.0000052700     0.0000110500     0.0001012300
 16      4.7865080640     0.9212537320    13.8854411800     0.0000018800     0.0000010000    -0.0001911300
 16      4.7865080530     0.9212537220    17.0012197960     0.0000018700     0.0000010000     0.0002069600
 16      3.1913137360     1.8430067630    20.0641520040    -0.0000053700     0.0000110200    -0.0001171200
 16      3.1889344450     1.8405071430    23.1815543980    -0.0000116100    -0.0000429300     0.0003170200
 16      3.1892006710     3.6838127650     1.5314997100    -0.0001220800    -0.0000562700     0.0005005400
 16      3.1891950870     3.6838096970     4.6467685750    -0.0001217800    -0.0000560800    -0.0004847100
 16      1.5929278350     4.6051153560     7.7062543180    -0.0000423400     0.0000148000    -0.0003338400
 16      1.5962426280     4.6058798890    10.8236329030     0.0000066400    -0.0000087900     0.0001034000
 16      3.1910559610     3.6847707790    13.8854648080     0.0000019900     0.0000011600    -0.0001915000
 16      3.1910559650     3.6847707980    17.0011960880     0.0000019800     0.0000011700     0.0002073400
 16      1.5962447140     4.6058793280    20.0641508730     0.0000065700    -0.0000088700    -0.0001192900
 16      1.5929186140     4.6051130600    23.1815360490    -0.0000421700     0.0000150200     0.0003179500
 16      1.5927920760     6.4627930890     1.5221381330    -0.0002542100    -0.0008817900     0.0001095000
 16      1.5927900870     6.4627856770     4.6561451010    -0.0002542400    -0.0008824000    -0.0000938300
 16      0.0001069330     7.3688864280     7.7081805660    -0.0000004300     0.0000056900    -0.0003335400
 16      0.0001270980     7.3693727030    10.8231871030    -0.0000002800    -0.0000369100     0.0001615500
 16      1.5955855990     6.4482786800    13.8854422900     0.0000018700     0.0000013100    -0.0001910300
 16      1.5955855720     6.4482786970    17.0012185490     0.0000018600     0.0000013200     0.0002068700
 16      0.0001272400     7.3693723650    20.0645974710    -0.0000002800    -0.0000370900    -0.0001777500
 16      0.0001069980     7.3688848830    23.1796018240    -0.0000004400     0.0000057700     0.0003178300
 16     -0.0001517810     9.2119486550     1.5295768090    -0.0000184200     0.0000106200    -0.0002064700
 16     -0.0001520360     9.2119488110     4.6487092160    -0.0000184200     0.0000106200     0.0002225900
 16     -1.5958288770    10.1332120440     7.7082122170     0.0000063700    -0.0000036700    -0.0003306300
 16     -1.5954207920    10.1329764370    10.8232001660    -0.0000307300     0.0000177500     0.0001632300
 16      0.0001327940     9.2117843560    13.8854313380    -0.0000000500     0.0000000200    -0.0001914900
 16      0.0001327830     9.2117843620    17.0012293680    -0.0000000600     0.0000000200     0.0002073300
 16     -1.5954209800    10.1329765500    20.0645843110    -0.0000308800     0.0000178300    -0.0001794300
 16     -1.5958301370    10.1332127780    23.1795700400     0.0000064300    -0.0000037000     0.0003149200
 16      7.9671198390     0.9119596910     1.5227161520     0.0008832000     0.0002426000     0.0000994900
 16      7.9671270590     0.9119615560     4.6555670640     0.0008837500     0.0002428800    -0.0000838200
 16      6.3820205670     1.8427629470     7.7080378450     0.0000016400    -0.0000349400    -0.0003516900
 16      6.3820134280     1.8424484310    10.8233381850     0.0000010400     0.0000366300     0.0000875600
 16      7.9775033050     0.9213041830    13.8854400830    -0.0000019000     0.0000009800    -0.0001909600
 16      7.9775032920     0.9213041740    17.0012209530    -0.0000019000     0.0000009900     0.0002068000
 16      6.3820135460     1.8424484400    20.0644461370     0.0000010500     0.0000367500    -0.0001034700
 16      6.3820206500     1.8427639170    23.1797450190     0.0000016400    -0.0000350800     0.0003361300
 16      6.3821820350     3.6849165440     1.5337196720     0.0000059500    -0.0002301800    -0.0004940600
 16      6.3821818620     3.6849170710     4.6445621230     0.0000059300    -0.0002302700     0.0005095500
 16      4.7860268210     4.6056912360     7.7075252800     0.0000369000     0.0000234500    -0.0003127400
 16      4.7858069590     4.6055058890    10.8226637010     0.0000851500     0.0000496600     0.0001214000
 16      6.3820478170     3.6848352450    13.8854099060     0.0000000100     0.0000022200    -0.0001915800
 16      6.3820478060     3.6848352790    17.0012510730     0.0000000100     0.0000022300     0.0002074200
 16      4.7858038490     4.6055038740    20.0651234280     0.0000855500     0.0000498900    -0.0001375600
 16      4.7860246130     4.6056899450    23.1802597060     0.0000371200     0.0000235900     0.0002969400
 16      4.7870020860     6.4480889920     1.5333083740    -0.0002015400     0.0001163500    -0.0005058100
 16      4.7870028060     6.4480885930     4.6449735860    -0.0002016200     0.0001164000     0.0005213200
 16      3.1914026010     7.3693076110     7.7080563990    -0.0000298700     0.0000172600    -0.0003516400
 16      3.1911216620     7.3694698320    10.8233851340     0.0000335000    -0.0000193400     0.0000877600
 16      4.7866046540     6.4483184920    13.8854115190     0.0000019100    -0.0000011100    -0.0001917100
 16      4.7866046610     6.4483184880    17.0012493950     0.0000019100    -0.0000011100     0.0002075500
 16      3.1911218980     7.3694696960    20.0643989350     0.0000336200    -0.0000194000    -0.0001036700
 16      3.1914036400     7.3693070180    23.1797262790    -0.0000300000     0.0000173300     0.0003360700
 16      3.1771584880     9.2070015220     1.5221381910     0.0006365400     0.0006610300     0.0001095100
 16      3.1771639490     9.2070069770     4.6561450060     0.0006370500     0.0006613500    -0.0000938400
 16      1.5961150260    10.1332589780     7.7081805500    -0.0000051300    -0.0000024600    -0.0003335400
 16      1.5957039970    10.1329983830    10.8231871000     0.0000318200     0.0000187100     0.0001615500
 16      3.1911251070     9.2118396090    13.8854422900    -0.0000002100    -0.0000022900    -0.0001910300
 16      3.1911250790     9.2118396230    17.0012185490    -0.0000002200    -0.0000022800     0.0002068700
 16      1.5957043610    10.1329984300    20.0645974670     0.0000319900     0.0000188000    -0.0001777500
 16      1.5961164030    10.1332597010    23.1796018300    -0.0000052000    -0.0000024900     0.0003178300
 16     11.1950794770     0.9358577250     1.5900460610    -0.0000381900    -0.0000203800     0.0006142100
 16     11.1950971790     0.9358683400     4.5881889340    -0.0000370900    -0.0000197800    -0.0005996600
 16      9.5750828300     1.8406007320     7.7062571770     0.0000121100    -0.0000441000    -0.0003364200
 16      9.5727222440     1.8430867930    10.8236354680     0.0000030800     0.0000114800     0.0001018200
 16     11.1684807460     0.9213512350    13.8854477270    -0.0000020400    -0.0000011500    -0.0001914800
 16     11.1684807020     0.9213512260    17.0012134960    -0.0000020500    -0.0000011500     0.0002073300
 16      9.5727218580     1.8430885620    20.0641484930     0.0000031900     0.0000114600    -0.0001177100
 16      9.5750897270     1.8405936900    23.1815333920     0.0000118400    -0.0000440500     0.0003205300
 16      9.5751678570     3.6836451140     1.5310845160     0.0001432800    -0.0000827300     0.0005107000
 16      9.5751731790     3.6836420250     4.6471848690     0.0001429900    -0.0000825600    -0.0004948800
 16      7.9781068070     4.6057076080     7.7075359520    -0.0000350800     0.0000202600    -0.0003110600
 16      7.9783309460     4.6055781970    10.8226459150    -0.0000836500     0.0000483000     0.0001207300
 16      9.5730388970     3.6848743490    13.8854652220    -0.0000019000     0.0000010900    -0.0001915000
 16      9.5730388690     3.6848743640    17.0011958020    -0.0000019000     0.0000010900     0.0002073400
 16      7.9783343420     4.6055762430    20.0651413020    -0.0000840400     0.0000485300    -0.0001368900
 16      7.9781092540     4.6057061980    23.1802490830    -0.0000353200     0.0000204000     0.0002952600
 16      7.9775694740     6.4482139850     1.5337197170     0.0002023200     0.0001099300    -0.0004940600
 16      7.9775689130     6.4482138840     4.6445620650     0.0002023800     0.0001099900     0.0005095500
 16      6.3820764950     7.3701357880     7.7075252830    -0.0000018500    -0.0000436600    -0.0003127400
 16      6.3821270780     7.3704188750    10.8226637030    -0.0000004200    -0.0000985600     0.0001214000
 16      7.9775727240     6.4483708810    13.8854099070    -0.0000019300    -0.0000011300    -0.0001915800
 16      7.9775726880     6.4483708730    17.0012510740    -0.0000019400    -0.0000011300     0.0002074200
 16      6.3821272720     7.3704225900    20.0651234280    -0.0000004200    -0.0000990300    -0.0001375600
 16      6.3820765080     7.3701383600    23.1802597010    -0.0000018600    -0.0000439300     0.0002969400
 16      6.3820300450     9.2139663690     1.5314996150    -0.0000123100     0.0001338400     0.0005005700
 16      6.3820299050     9.2139727470     4.6467685960    -0.0000123200     0.0001334900    -0.0004847300
 16      4.7860212300    10.1357262290     7.7062542960    -0.0000339800     0.0000292800    -0.0003338500
 16      4.7870165210    10.1324732610    10.8236329030     0.0000109300    -0.0000013500     0.0001034000
 16      6.3821281270     9.2118807690    13.8854648090    -0.0000000200    -0.0000023200    -0.0001915000
 16      6.3821281120     9.2118807560    17.0011960900    -0.0000000300    -0.0000023100     0.0002073400
 16      4.7870180560    10.1324717480    20.0641508690     0.0000109700    -0.0000012400    -0.0001192800
 16      4.7860186080    10.1357353770    23.1815360680    -0.0000340900     0.0000290200     0.0003179600
 28      0.0042968270     1.8398982250     3.0891406410     0.0009359500    -0.0005395500     0.0000076600
 CONVCOORD
         192           1
 42      1.5951477980     0.9214170180     9.2671530400
 42      0.0000329410     1.8423549280    15.4433242450
 42      1.5951471440     0.9214174070    21.6206312710
 42     -1.6141602240     4.6409762060     3.0891217250
 42      0.0000562490     3.6843163480     9.2671410580
 42     -1.5954267570     4.6058753180    15.4433241270
 42      0.0000563970     3.6843154440    21.6206432040
 42     -3.1857834110     7.3726104590     3.0891364510
 42     -1.5953591820     6.4477324330     9.2652928760
 42     -3.1908899860     7.3693682250    15.4433240920
 42     -1.5953588850     6.4477305660    21.6224959220
 42     -4.7651636410    10.0986455600     3.0891211940
 42     -3.1912848610     9.2120188350     9.2652896640
 42     -4.7863326930    10.1328721720    15.4433240670
 42     -3.1912862610     9.2120198280    21.6224990650
 42      3.2312662280     1.8411832060     3.0891213550
 42      4.7860489630     0.9214811710     9.2652897960
 42      3.1910408620     1.8424033170    15.4433241970
 42      4.7860474130     0.9214818930    21.6224991890
 42      1.6138565210     4.6422863090     3.0891214200
 42      3.1901612920     3.6842532790     9.2643027840
 42      1.5955745790     4.6059275870    15.4433241640
 42      3.1901576190     3.6842510050    21.6234903350
 42      0.0000704880     7.3738511120     3.0891355590
 42      1.5955837470     6.4477958770     9.2653006640
 42      0.0001129680     7.3694305100    15.4433240920
 42      1.5955837730     6.4477940600    21.6224881320
 42     -1.5920209780    10.1310131070     3.0891353650
 42      0.0001112980     9.2117972050     9.2651915210
 42     -1.5953401060    10.1329294130    15.4433240620
 42      0.0001113450     9.2117971800    21.6225975770
 42      6.3817719380     1.8364229960     3.0891365890
 42      7.9779538460     0.9215172710     9.2652929950
 42      6.3820266280     1.8424664480    15.4433242230
 42      7.9779556190     0.9215179530    21.6224960530
 42      4.7841551560     4.6046128650     3.0891330410
 42      6.3820462360     3.6847616560     9.2651821680
 42      4.7865795530     4.6059726110    15.4433241640
 42      6.3820463790     3.6847612790    21.6226073800
 42      3.1860846450     7.3723773350     3.0891366350
 42      4.7865621460     6.4483434640     9.2652222990
 42      3.1911179840     7.3694714990    15.4433241570
 42      4.7865620570     6.4483435200    21.6225670650
 42      1.5917968300    10.1308074810     3.0891355500
 42      3.1915426790     9.2120832720     9.2653006510
 42      1.5956464750    10.1329810450    15.4433240920
 42      3.1915442730     9.2120841650    21.6224881400
 42      9.5332484210     1.8411791170     3.0891218380
 42     11.1688498660     0.9215600760     9.2671411720
 42      9.5730130950     1.8425062880    15.4433242580
 42     11.1688507310     0.9215604150    21.6206433460
 42      7.9805392060     4.6043027850     3.0891333060
 42      9.5739647050     3.6843402550     9.2643170160
 42      7.9775568980     4.6060246570    15.4433241950
 42      9.5739687210     3.6843379430    21.6234761450
 42      6.3820741260     7.3722951950     3.0891330190
 42      7.9776360390     6.4484096860     9.2651821730
 42      6.3821088010     7.3695157670    15.4433241640
 42      7.9776364370     6.4484097590    21.6226073800
 42      4.7642944380    10.0990152190     3.0891213770
 42      6.3821293260     9.2129149750     9.2643027920
 42      4.7866408080    10.1330272950    15.4433241640
 42      6.3821294610     9.2129193100    21.6234903270
 16      1.5673641380     0.9374573870     1.5903728920
 16      1.5673460390     0.9374678180     4.5878619400
 16      0.0000077310     1.8423699110     7.7101900430
 16      0.0000248550     1.8423600240    10.8258976110
 16      1.5955308400     0.9211954400    13.8854474180
 16      1.5955308560     0.9211954300    17.0012136150
 16      0.0000249660     1.8423599740    20.0618801190
 16      0.0000077370     1.8423699160    23.1775868480
 16      0.0007885480     3.6544503150     1.5900465020
 16      0.0007881850     3.6544296700     4.5881882830
 16     -1.5927412450     4.6050363230     7.7062570670
 16     -1.5960745450     4.6058376040    10.8236353350
 16      0.0000521770     3.6847398070    13.8854475970
 16      0.0000521620     3.6847398500    17.0012133650
 16     -1.5960762610     4.6058370700    20.0641483700
 16     -1.5927316930     4.6050338760    23.1815332480
 16     -1.5924994030     6.4618930020     1.5227159680
 16     -1.5924974260     6.4618858330     4.6555670020
 16     -3.1911494040     7.3692258770     7.7080377230
 16     -3.1908806080     7.3693893290    10.8233380560
 16     -1.5954002930     6.4482285030    13.8854399540
 16     -1.5954002920     6.4482285190    17.0012208220
 16     -3.1908805560     7.3693892310    20.0644460130
 16     -3.1911502060     7.3692253310    23.1797448870
 16     -3.1777238840     9.2075679040     1.5225121010
 16     -3.1777295840     9.2075737370     4.6557706240
 16     -4.7857461120    10.1356357590     7.7062360060
 16     -4.7867171910    10.1323362420    10.8236317230
 16     -3.1908587200     9.2117343150    13.8854410500
 16     -3.1908587180     9.2117343280    17.0012196650
 16     -4.7867184730    10.1323348010    20.0641518750
 16     -4.7857433840    10.1356451560    23.1815542680
 16      4.7966837310     0.9119618190     1.5225122380
 16      4.7966758460     0.9119638160     4.6557707710
 16      3.1889412050     1.8405141930     7.7062361380
 16      3.1913131200     1.8430049150    10.8236318550
 16      4.7865080640     0.9212537320    13.8854411800
 16      4.7865080530     0.9212537220    17.0012197960
 16      3.1913137360     1.8430067630    20.0641520040
 16      3.1889344450     1.8405071430    23.1815543980
 16      3.1892006710     3.6838127650     1.5314997100
 16      3.1891950870     3.6838096970     4.6467685750
 16      1.5929278350     4.6051153560     7.7062543180
 16      1.5962426280     4.6058798890    10.8236329030
 16      3.1910559610     3.6847707790    13.8854648080
 16      3.1910559650     3.6847707980    17.0011960880
 16      1.5962447140     4.6058793280    20.0641508730
 16      1.5929186140     4.6051130600    23.1815360490
 16      1.5927920760     6.4627930890     1.5221381330
 16      1.5927900870     6.4627856770     4.6561451010
 16      0.0001069330     7.3688864280     7.7081805660
 16      0.0001270980     7.3693727030    10.8231871030
 16      1.5955855990     6.4482786800    13.8854422900
 16      1.5955855720     6.4482786970    17.0012185490
 16      0.0001272400     7.3693723650    20.0645974710
 16      0.0001069980     7.3688848830    23.1796018240
 16     -0.0001517810     9.2119486550     1.5295768090
 16     -0.0001520360     9.2119488110     4.6487092160
 16     -1.5958288770    10.1332120440     7.7082122170
 16     -1.5954207920    10.1329764370    10.8232001660
 16      0.0001327940     9.2117843560    13.8854313380
 16      0.0001327830     9.2117843620    17.0012293680
 16     -1.5954209800    10.1329765500    20.0645843110
 16     -1.5958301370    10.1332127780    23.1795700400
 16      7.9671198390     0.9119596910     1.5227161520
 16      7.9671270590     0.9119615560     4.6555670640
 16      6.3820205670     1.8427629470     7.7080378450
 16      6.3820134280     1.8424484310    10.8233381850
 16      7.9775033050     0.9213041830    13.8854400830
 16      7.9775032920     0.9213041740    17.0012209530
 16      6.3820135460     1.8424484400    20.0644461370
 16      6.3820206500     1.8427639170    23.1797450190
 16      6.3821820350     3.6849165440     1.5337196720
 16      6.3821818620     3.6849170710     4.6445621230
 16      4.7860268210     4.6056912360     7.7075252800
 16      4.7858069590     4.6055058890    10.8226637010
 16      6.3820478170     3.6848352450    13.8854099060
 16      6.3820478060     3.6848352790    17.0012510730
 16      4.7858038490     4.6055038740    20.0651234280
 16      4.7860246130     4.6056899450    23.1802597060
 16      4.7870020860     6.4480889920     1.5333083740
 16      4.7870028060     6.4480885930     4.6449735860
 16      3.1914026010     7.3693076110     7.7080563990
 16      3.1911216620     7.3694698320    10.8233851340
 16      4.7866046540     6.4483184920    13.8854115190
 16      4.7866046610     6.4483184880    17.0012493950
 16      3.1911218980     7.3694696960    20.0643989350
 16      3.1914036400     7.3693070180    23.1797262790
 16      3.1771584880     9.2070015220     1.5221381910
 16      3.1771639490     9.2070069770     4.6561450060
 16      1.5961150260    10.1332589780     7.7081805500
 16      1.5957039970    10.1329983830    10.8231871000
 16      3.1911251070     9.2118396090    13.8854422900
 16      3.1911250790     9.2118396230    17.0012185490
 16      1.5957043610    10.1329984300    20.0645974670
 16      1.5961164030    10.1332597010    23.1796018300
 16     11.1950794770     0.9358577250     1.5900460610
 16     11.1950971790     0.9358683400     4.5881889340
 16      9.5750828300     1.8406007320     7.7062571770
 16      9.5727222440     1.8430867930    10.8236354680
 16     11.1684807460     0.9213512350    13.8854477270
 16     11.1684807020     0.9213512260    17.0012134960
 16      9.5727218580     1.8430885620    20.0641484930
 16      9.5750897270     1.8405936900    23.1815333920
 16      9.5751678570     3.6836451140     1.5310845160
 16      9.5751731790     3.6836420250     4.6471848690
 16      7.9781068070     4.6057076080     7.7075359520
 16      7.9783309460     4.6055781970    10.8226459150
 16      9.5730388970     3.6848743490    13.8854652220
 16      9.5730388690     3.6848743640    17.0011958020
 16      7.9783343420     4.6055762430    20.0651413020
 16      7.9781092540     4.6057061980    23.1802490830
 16      7.9775694740     6.4482139850     1.5337197170
 16      7.9775689130     6.4482138840     4.6445620650
 16      6.3820764950     7.3701357880     7.7075252830
 16      6.3821270780     7.3704188750    10.8226637030
 16      7.9775727240     6.4483708810    13.8854099070
 16      7.9775726880     6.4483708730    17.0012510740
 16      6.3821272720     7.3704225900    20.0651234280
 16      6.3820765080     7.3701383600    23.1802597010
 16      6.3820300450     9.2139663690     1.5314996150
 16      6.3820299050     9.2139727470     4.6467685960
 16      4.7860212300    10.1357262290     7.7062542960
 16      4.7870165210    10.1324732610    10.8236329030
 16      6.3821281270     9.2118807690    13.8854648090
 16      6.3821281120     9.2118807560    17.0011960900
 16      4.7870180560    10.1324717480    20.0641508690
 16      4.7860186080    10.1357353770    23.1815360680
 28      0.0042968270     1.8398982250     3.0891406410


==> anc/XSF_files/2H/S_substitution/111_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.1904461880   -0.0081133290    0.0014069910
   -1.6022436920    2.7589529980   -0.0014069910
    0.0035828820   -0.0020674150   10.8222939330
 CONVVEC
    3.1904461880   -0.0081133290    0.0014069910
   -1.6022436920    2.7589529980   -0.0014069910
    0.0035828820   -0.0020674150   10.8222939330
 PRIMCOORD
           6           1
 42     -0.0023559580     1.8352565240     3.1119279010     0.0000042300    -0.0000024400     0.0000370700
 42      1.5912622350     0.9151784750     7.8259725160    -0.0000153500     0.0000088600    -0.0000121800
 28      0.0014036470     1.8330857330     5.8796289280    -0.0000029300     0.0000017000    -0.0000733600
 16      1.5941062080     0.9135368410     1.5574506860    -0.0000359700     0.0000207600     0.0000507100
 16     -0.0018673540     1.8349741150     9.3458396740     0.0000628700    -0.0000363100    -0.0000858700
 16      1.5928057570     0.9142874600     4.7460793720    -0.0000128600     0.0000074300     0.0000836300
 CONVCOORD
           6           1
 42     -0.0023559580     1.8352565240     3.1119279010
 42      1.5912622350     0.9151784750     7.8259725160
 28      0.0014036470     1.8330857330     5.8796289280
 16      1.5941062080     0.9135368410     1.5574506860
 16     -0.0018673540     1.8349741150     9.3458396740
 16      1.5928057570     0.9142874600     4.7460793720


==> anc/XSF_files/2H/S_substitution/112_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2021699450    0.0000000000    0.0000000000
   -1.6010833710    2.7610439320    0.0004226480
    0.0000000000    0.0066599070   23.1537925580
 CONVVEC
    3.2021699450    0.0000000000    0.0000000000
   -1.6010833710    2.7610439320    0.0004226480
    0.0000000000    0.0066599070   23.1537925580
 PRIMCOORD
          12           1
 42      0.0000000000     1.8429249320     2.2990821000     0.0000000000    -0.0000054600     0.0000067500
 42      1.6010849910     0.9218192860     8.4757950670     0.0000000000     0.0000014200    -0.0000003000
 42      0.0000000000     1.8439098850    14.6643395810     0.0000000000    -0.0000039900     0.0000521300
 42      1.6010849910     0.9285433520    20.7531231350     0.0000000000    -0.0000023700    -0.0000158600
 16      1.6010849910     0.9239197560     0.6597441160     0.0000000000     0.0000005500    -0.0000335000
 16      1.6010849910     0.9245967790     3.8484225280     0.0000000000    -0.0000005700    -0.0000335500
 16      0.0000000000     1.8411565930     6.9190620530     0.0000000000    -0.0000091100    -0.0000360500
 16      0.0000000000     1.8407202430    10.0341300860     0.0000000000     0.0000070200    -0.0000274800
 16      1.6010849910     0.9249799840    13.1070448100     0.0000000000    -0.0000102600     0.0000005600
 16      1.6010849910     0.9241036490    16.2213908050     0.0000000000     0.0000054000     0.0000277000
 16      0.0000000000     1.8423341430    19.2533169750     0.0000000000     0.0000134700    -0.0000248700
 28      0.0000000000     1.8472227790    22.6898970590     0.0000000000     0.0000039000     0.0000844900
 CONVCOORD
          12           1
 42      0.0000000000     1.8429249320     2.2990821000
 42      1.6010849910     0.9218192860     8.4757950670
 42      0.0000000000     1.8439098850    14.6643395810
 42      1.6010849910     0.9285433520    20.7531231350
 16      1.6010849910     0.9239197560     0.6597441160
 16      1.6010849910     0.9245967790     3.8484225280
 16      0.0000000000     1.8411565930     6.9190620530
 16      0.0000000000     1.8407202430    10.0341300860
 16      1.6010849910     0.9249799840    13.1070448100
 16      1.6010849910     0.9241036490    16.2213908050
 16      0.0000000000     1.8423341430    19.2533169750
 28      0.0000000000     1.8472227790    22.6898970590


==> anc/XSF_files/2H/S_substitution/113_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2006496450    0.0000000000    0.0000000000
   -1.6003264230    2.7607492790    0.0007841650
    0.0000000000   -0.0020100220   35.5564674470
 CONVVEC
    3.2006496450    0.0000000000    0.0000000000
   -1.6003264230    2.7607492790    0.0007841650
    0.0000000000   -0.0020100220   35.5564674470
 PRIMCOORD
          18           1
 42      0.0000000000     1.8425111470     2.3017233700     0.0000000000    -0.0000035600     0.0000063600
 42      1.6003257610     0.9200287340     8.4839272170     0.0000000000    -0.0000025500     0.0000087600
 42      0.0000000000     1.8407017970    14.6778148240     0.0000000000    -0.0000002800     0.0000034100
 42      1.6003257610     0.9175220030    20.8706191540     0.0000000000    -0.0000017700     0.0000004500
 42      0.0000000000     1.8366165540    27.0656500820     0.0000000000     0.0000033100    -0.0000078500
 42      1.6003257610     0.9206725950    33.1556496490     0.0000000000    -0.0000225600    -0.0000001800
 16      1.6003257610     0.9236927750     0.6619606190     0.0000000000     0.0000044600    -0.0000215400
 16      1.6003257610     0.9238847170     3.8512562950     0.0000000000    -0.0000016000     0.0000199800
 16      0.0000000000     1.8395895510     6.9265392230     0.0000000000     0.0000041600     0.0000028800
 16      0.0000000000     1.8388034560    10.0424290480     0.0000000000    -0.0000053000     0.0000148100
 16      1.6003257610     0.9219859140    13.1200219970     0.0000000000     0.0000046000     0.0000000300
 16      1.6003257610     0.9211244810    16.2357986680     0.0000000000    -0.0000090100     0.0000067700
 16      0.0000000000     1.8370844360    19.3134032180     0.0000000000     0.0000067100    -0.0000025800
 16      0.0000000000     1.8362497110    22.4291623930     0.0000000000    -0.0000064400     0.0000034800
 16      1.6003257610     0.9177836280    25.5075041120     0.0000000000     0.0000075700    -0.0000137100
 16      1.6003257610     0.9165625370    28.6224449980     0.0000000000    -0.0000050700    -0.0000021600
 16      0.0000000000     1.8349928740    31.6558604830     0.0000000000    -0.0000053200    -0.0000015000
 28      0.0000000000     1.8388613310    35.0936329380     0.0000000000     0.0000326500    -0.0000174200
 CONVCOORD
          18           1
 42      0.0000000000     1.8425111470     2.3017233700
 42      1.6003257610     0.9200287340     8.4839272170
 42      0.0000000000     1.8407017970    14.6778148240
 42      1.6003257610     0.9175220030    20.8706191540
 42      0.0000000000     1.8366165540    27.0656500820
 42      1.6003257610     0.9206725950    33.1556496490
 16      1.6003257610     0.9236927750     0.6619606190
 16      1.6003257610     0.9238847170     3.8512562950
 16      0.0000000000     1.8395895510     6.9265392230
 16      0.0000000000     1.8388034560    10.0424290480
 16      1.6003257610     0.9219859140    13.1200219970
 16      1.6003257610     0.9211244810    16.2357986680
 16      0.0000000000     1.8370844360    19.3134032180
 16      0.0000000000     1.8362497110    22.4291623930
 16      1.6003257610     0.9177836280    25.5075041120
 16      1.6003257610     0.9165625370    28.6224449980
 16      0.0000000000     1.8349928740    31.6558604830
 28      0.0000000000     1.8388613310    35.0936329380


==> anc/XSF_files/2H/S_substitution/114_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.1998415570    0.0000000000    0.0000000000
   -1.5999207790    2.7605690240    0.0004091370
    0.0000000000    0.0053954950   47.9574320340
 CONVVEC
    3.1998415570    0.0000000000    0.0000000000
   -1.5999207790    2.7605690240    0.0004091370
    0.0000000000    0.0053954950   47.9574320340
 PRIMCOORD
          24           1
 42      0.0000000000     1.8428959230     2.3080503890     0.0000000000     0.0000017400    -0.0000067700
 42      1.5999212960     0.9213662150     8.4920524740     0.0000000000    -0.0000002800     0.0000010000
 42      0.0000000000     1.8432174440    14.6855681090     0.0000000000    -0.0000011300     0.0000037400
 42      1.5999212960     0.9222605920    20.8773522020     0.0000000000    -0.0000008000     0.0000007300
 42      0.0000000000     1.8435969310    27.0685428890     0.0000000000    -0.0000001400     0.0000076000
 42      1.5999212960     0.9221237990    33.2620564040     0.0000000000     0.0000008500     0.0000006400
 42      0.0000000000     1.8425042270    39.4606768770     0.0000000000    -0.0000000200    -0.0000007400
 42      1.5999212960     0.9275172560    45.5604257760     0.0000000000     0.0000006700    -0.0000065100
 16      1.5999212960     0.9238744900     0.6681115040     0.0000000000     0.0000003100    -0.0000070500
 16      1.5999212960     0.9244426570     3.8579364700     0.0000000000    -0.0000024800    -0.0000063000
 16      0.0000000000     1.8407442050     6.9341885710     0.0000000000    -0.0000016000     0.0000002300
 16      0.0000000000     1.8403485660    10.0505199270     0.0000000000     0.0000002200     0.0000019200
 16      1.5999212960     0.9242828000    13.1276576800     0.0000000000     0.0000007800     0.0000040800
 16      1.5999212960     0.9238407680    16.2436556340     0.0000000000    -0.0000021800     0.0000032500
 16      0.0000000000     1.8416248350    19.3197776620     0.0000000000    -0.0000017400     0.0000014300
 16      0.0000000000     1.8412058240    22.4356729610     0.0000000000    -0.0000007500     0.0000002400
 16      1.5999212960     0.9246706970    25.5107096140     0.0000000000    -0.0000000100     0.0000083900
 16      1.5999212960     0.9242108600    28.6266309380     0.0000000000     0.0000006500     0.0000066300
 16      0.0000000000     1.8414968730    31.7044313190     0.0000000000     0.0000018000     0.0000016400
 16      0.0000000000     1.8410664040    34.8205325310     0.0000000000    -0.0000010000    -0.0000003000
 16      1.5999212960     0.9234564820    37.9022128330     0.0000000000    -0.0000016200    -0.0000020600
 16      1.5999212960     0.9226165430    41.0178258360     0.0000000000     0.0000023700     0.0000004900
 16      0.0000000000     1.8417277020    44.0599703970     0.0000000000     0.0000018600    -0.0000062200
 28      0.0000000000     1.8464993760    47.4998174790     0.0000000000     0.0000024900    -0.0000060500
 CONVCOORD
          24           1
 42      0.0000000000     1.8428959230     2.3080503890
 42      1.5999212960     0.9213662150     8.4920524740
 42      0.0000000000     1.8432174440    14.6855681090
 42      1.5999212960     0.9222605920    20.8773522020
 42      0.0000000000     1.8435969310    27.0685428890
 42      1.5999212960     0.9221237990    33.2620564040
 42      0.0000000000     1.8425042270    39.4606768770
 42      1.5999212960     0.9275172560    45.5604257760
 16      1.5999212960     0.9238744900     0.6681115040
 16      1.5999212960     0.9244426570     3.8579364700
 16      0.0000000000     1.8407442050     6.9341885710
 16      0.0000000000     1.8403485660    10.0505199270
 16      1.5999212960     0.9242828000    13.1276576800
 16      1.5999212960     0.9238407680    16.2436556340
 16      0.0000000000     1.8416248350    19.3197776620
 16      0.0000000000     1.8412058240    22.4356729610
 16      1.5999212960     0.9246706970    25.5107096140
 16      1.5999212960     0.9242108600    28.6266309380
 16      0.0000000000     1.8414968730    31.7044313190
 16      0.0000000000     1.8410664040    34.8205325310
 16      1.5999212960     0.9234564820    37.9022128330
 16      1.5999212960     0.9226165430    41.0178258360
 16      0.0000000000     1.8417277020    44.0599703970
 28      0.0000000000     1.8464993760    47.4998174790


==> anc/XSF_files/2H/S_substitution/221_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3521947290    0.0000000000    0.0000000000
   -3.1760973650    5.5010405770    0.0000952800
    0.0000000000    0.0002159680   12.2503808690
 CONVVEC
    6.3521947290    0.0000000000    0.0000000000
   -3.1760973650    5.5010405770    0.0000952800
    0.0000000000    0.0002159680   12.2503808690
 PRIMCOORD
          24           1
 42      0.0016574910     1.8328786290     3.0100729890    -0.0000000400    -0.0000003200    -0.0000030400
 42      1.5880495710     0.9169078520     9.2158096260     0.0000000000     0.0000003300     0.0000090100
 42     -1.5880495710     4.5862745280     3.0101096390     0.0000000000    -0.0000003400    -0.0000030200
 42      0.0038896820     3.6696508540     9.2159053320    -0.0000027200    -0.0000013300     0.0000009500
 42      3.1744416500     1.8328786290     3.0100729890     0.0000000400    -0.0000003200    -0.0000030400
 42      4.7641484170     0.9124636320     9.2159144130     0.0000000000     0.0000034700     0.0000010100
 42      1.5880495710     4.5843636010     3.0326087080     0.0000000000    -0.0000003400    -0.0000029300
 42      3.1722094620     3.6696508540     9.2159053320     0.0000027200    -0.0000013300     0.0000009500
 16      1.5880495710     0.9170423030     1.4503440380     0.0000000000    -0.0000004100    -0.0000002000
 16      1.5880495710     0.9169827930     4.5758892080     0.0000000000    -0.0000002300    -0.0000050000
 16     -0.0136444210     1.8416135350     7.6483572870     0.0000056700    -0.0000030000     0.0000022700
 16      0.0100111560     1.8279394230    10.7723962880    -0.0000044500     0.0000029600     0.0000028900
 16      0.0144997340     3.6759296410     1.4531089970     0.0000007200     0.0000000200    -0.0000009700
 16     -0.0054054870     3.6643908630     4.5819913100     0.0000003900    -0.0000000400    -0.0000055100
 16     -1.5880495710     4.5685128650     7.6484245580     0.0000000000     0.0000068000     0.0000023000
 16     -1.5880495710     4.5957750300    10.7723703490     0.0000000000    -0.0000047100     0.0000029500
 16      4.7641484170     0.9003231490     1.4530853860     0.0000000000    -0.0000013000    -0.0000009800
 16      4.7641484170     0.9232242750     4.5819472310     0.0000000000    -0.0000007300    -0.0000055200
 16      3.1897435640     1.8416135350     7.6483572870    -0.0000056700    -0.0000030000     0.0000022700
 16      3.1660879880     1.8279394230    10.7723962880     0.0000044500     0.0000029600     0.0000028900
 16      3.1615994100     3.6759296410     1.4531089970    -0.0000007200     0.0000000200    -0.0000009700
 16      3.1815046300     3.6643908630     4.5819913100    -0.0000003900    -0.0000000400    -0.0000055100
 16      1.5880495710     4.5843530620     7.6845768300     0.0000000000     0.0000002100     0.0000086700
 28      1.5880495710     4.5841291060    11.0010320870     0.0000000000     0.0000006300     0.0000005200
 CONVCOORD
          24           1
 42      0.0016574910     1.8328786290     3.0100729890
 42      1.5880495710     0.9169078520     9.2158096260
 42     -1.5880495710     4.5862745280     3.0101096390
 42      0.0038896820     3.6696508540     9.2159053320
 42      3.1744416500     1.8328786290     3.0100729890
 42      4.7641484170     0.9124636320     9.2159144130
 42      1.5880495710     4.5843636010     3.0326087080
 42      3.1722094620     3.6696508540     9.2159053320
 16      1.5880495710     0.9170423030     1.4503440380
 16      1.5880495710     0.9169827930     4.5758892080
 16     -0.0136444210     1.8416135350     7.6483572870
 16      0.0100111560     1.8279394230    10.7723962880
 16      0.0144997340     3.6759296410     1.4531089970
 16     -0.0054054870     3.6643908630     4.5819913100
 16     -1.5880495710     4.5685128650     7.6484245580
 16     -1.5880495710     4.5957750300    10.7723703490
 16      4.7641484170     0.9003231490     1.4530853860
 16      4.7641484170     0.9232242750     4.5819472310
 16      3.1897435640     1.8416135350     7.6483572870
 16      3.1660879880     1.8279394230    10.7723962880
 16      3.1615994100     3.6759296410     1.4531089970
 16      3.1815046300     3.6643908630     4.5819913100
 16      1.5880495710     4.5843530620     7.6845768300
 28      1.5880495710     4.5841291060    11.0010320870


==> anc/XSF_files/2H/S_substitution/222_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3690304130   -0.0000191400    0.0001850200
   -3.1845311570    5.5157248700   -0.0003126200
    0.0007400800   -0.0010016600   24.6777797900
 CONVVEC
    6.3690304130   -0.0000191400    0.0001850200
   -3.1845311570    5.5157248700   -0.0003126200
    0.0007400800   -0.0010016600   24.6777797900
 PRIMCOORD
          48           1
 42     -0.0087813850     1.8265856600     3.0938720840     0.0001975800    -0.0001056300    -0.0003086400
 42      1.5849390520     0.9063136200     9.1376328790    -0.0001449200     0.0000833700     0.0000221300
 42     -0.0077447680     1.8257850960    15.3553091610     0.0001407700    -0.0000811100    -0.0001034800
 42      1.5865396650     0.9051735280    21.5575783090    -0.0001498800     0.0000873000     0.0000288100
 42     -1.6038286810     4.5826362690     3.0927187550    -0.0001404400    -0.0002171600     0.0001478300
 42     -0.0057309770     3.6615774350     9.1373788720    -0.0001494400     0.0000767100     0.0000221200
 42     -1.5999912520     4.5836440730    15.3544445150     0.0001352600    -0.0000802200    -0.0000713100
 42     -0.0057784690     3.6631792960    21.5574107780    -0.0001453100     0.0000717300     0.0000301500
 42      3.1758930920     1.8302430810     3.0931380840     0.0001370500     0.0002228800     0.0001415400
 42      4.7724958820     0.9062784460     9.1376388810    -0.0001344500     0.0000841900     0.0000227100
 42      3.1767593060     1.8258040990    15.3546957720     0.0001441100    -0.0000831700    -0.0000713700
 42      4.7708781930     0.9051808290    21.5576568260    -0.0001271100     0.0000848500     0.0000301200
 42      1.5872237560     4.5823942950     3.0933297840     0.0001984000    -0.0001110400    -0.0000343400
 42      3.1787799460     3.6632638880     9.1592366810    -0.0001418000     0.0000806900     0.0000877800
 42      1.5845264240     4.5836560110    15.3545436120     0.0001405400    -0.0000834700    -0.0000716700
 42      3.1787243170     3.6630949090    21.5565182730    -0.0001410400     0.0000797900     0.0002045000
 16     -0.0059421030     1.8247548140     7.5786233540     0.0000626400    -0.0000285000     0.0000644500
 16      1.5970383360     0.8995449450     1.5258950160     0.0001187900    -0.0000592800    -0.0001969600
 16     -0.0060996230     1.8249041940    10.7006502530     0.0000751700    -0.0000366600    -0.0000499700
 16      1.5731320070     0.9132461940     4.6465765210     0.0001379100    -0.0000652700     0.0003976300
 16     -0.0059175810     1.8245230500    19.9968565360     0.0000550800    -0.0000212400     0.0001353400
 16      1.5844201530     0.9064703060    13.7942778770    -0.0000511800     0.0000396900     0.0000467800
 16     -0.0060752050     1.8246488520    23.1191770650     0.0000732700    -0.0000316900    -0.0000700200
 16      1.5848353890     0.9063201670    16.9171295260    -0.0000632100     0.0000467300    -0.0002146000
 16     -1.6121683700     4.5745666440     7.5812001160    -0.0000422400    -0.0000826100     0.0001443600
 16     -0.0081156730     3.6802031690     1.5258004900    -0.0000254000     0.0002451200    -0.0001679900
 16     -1.5926247160     4.5859557360    10.7061009190     0.0000508000    -0.0000453500    -0.0000473900
 16     -0.0085364750     3.6529655650     4.6465498650    -0.0000144800     0.0002187200     0.0003829100
 16     -1.5977578650     4.5826346960    19.9962132740    -0.0000211600    -0.0000715900     0.0002244500
 16     -0.0074938100     3.6638050830    13.7941259760    -0.0000681400     0.0000523200     0.0000456100
 16     -1.5991143240     4.5820415540    23.1194353220     0.0001836900     0.0000314500    -0.0000719400
 16     -0.0076171200     3.6645770360    16.9169727830    -0.0000517700     0.0000109000    -0.0002129500
 16      3.1785463840     1.8408481600     7.5814547530     0.0000506200     0.0000765000     0.0001432900
 16      4.7550531170     0.8992815310     1.5261637160    -0.0002048000    -0.0000994700    -0.0001755300
 16      3.1784983650     1.8183556450    10.7063544790     0.0000644800    -0.0000239500    -0.0000442300
 16      4.7785965930     0.9133472860     4.6468822120    -0.0001781100    -0.0001011100     0.0003745800
 16      3.1785823380     1.8240946750    19.9964648820     0.0000536600     0.0000537200     0.0002213500
 16      4.7695586240     0.9064927280    13.7943740120    -0.0000773300     0.0000318600     0.0000486200
 16      3.1784557150     1.8256280380    23.1196787100     0.0000666400    -0.0001758500    -0.0000688100
 16      4.7689063100     0.9063477070    16.9172273860    -0.0000332800     0.0000385700    -0.0002161000
 16      1.6005212430     4.5744653580     7.5811204120     0.0001329400    -0.0000891500     0.0001481900
 16      3.1762978110     3.6649393320     1.5650346010    -0.0000633400     0.0000299000    -0.0009720900
 16      1.5806664810     4.5859729790    10.7061344470     0.0000720700    -0.0000538500    -0.0000426100
 16      1.5859659460     4.5826512080    19.9963000960     0.0001197900    -0.0000786800     0.0002230800
 16      3.1770116550     3.6641905620    13.7933990190    -0.0000710800     0.0000313200     0.0000703900
 16      1.5870521820     4.5820692760    23.1195214720    -0.0000561700     0.0000225600    -0.0000709000
 16      3.1768976970     3.6643475840    16.9166835120    -0.0000557000     0.0000222800    -0.0001912700
 28      3.1768668040     3.6652899890     4.8633761950    -0.0000595000     0.0000029100     0.0000654400
 CONVCOORD
          48           1
 42     -0.0087813850     1.8265856600     3.0938720840
 42      1.5849390520     0.9063136200     9.1376328790
 42     -0.0077447680     1.8257850960    15.3553091610
 42      1.5865396650     0.9051735280    21.5575783090
 42     -1.6038286810     4.5826362690     3.0927187550
 42     -0.0057309770     3.6615774350     9.1373788720
 42     -1.5999912520     4.5836440730    15.3544445150
 42     -0.0057784690     3.6631792960    21.5574107780
 42      3.1758930920     1.8302430810     3.0931380840
 42      4.7724958820     0.9062784460     9.1376388810
 42      3.1767593060     1.8258040990    15.3546957720
 42      4.7708781930     0.9051808290    21.5576568260
 42      1.5872237560     4.5823942950     3.0933297840
 42      3.1787799460     3.6632638880     9.1592366810
 42      1.5845264240     4.5836560110    15.3545436120
 42      3.1787243170     3.6630949090    21.5565182730
 16     -0.0059421030     1.8247548140     7.5786233540
 16      1.5970383360     0.8995449450     1.5258950160
 16     -0.0060996230     1.8249041940    10.7006502530
 16      1.5731320070     0.9132461940     4.6465765210
 16     -0.0059175810     1.8245230500    19.9968565360
 16      1.5844201530     0.9064703060    13.7942778770
 16     -0.0060752050     1.8246488520    23.1191770650
 16      1.5848353890     0.9063201670    16.9171295260
 16     -1.6121683700     4.5745666440     7.5812001160
 16     -0.0081156730     3.6802031690     1.5258004900
 16     -1.5926247160     4.5859557360    10.7061009190
 16     -0.0085364750     3.6529655650     4.6465498650
 16     -1.5977578650     4.5826346960    19.9962132740
 16     -0.0074938100     3.6638050830    13.7941259760
 16     -1.5991143240     4.5820415540    23.1194353220
 16     -0.0076171200     3.6645770360    16.9169727830
 16      3.1785463840     1.8408481600     7.5814547530
 16      4.7550531170     0.8992815310     1.5261637160
 16      3.1784983650     1.8183556450    10.7063544790
 16      4.7785965930     0.9133472860     4.6468822120
 16      3.1785823380     1.8240946750    19.9964648820
 16      4.7695586240     0.9064927280    13.7943740120
 16      3.1784557150     1.8256280380    23.1196787100
 16      4.7689063100     0.9063477070    16.9172273860
 16      1.6005212430     4.5744653580     7.5811204120
 16      3.1762978110     3.6649393320     1.5650346010
 16      1.5806664810     4.5859729790    10.7061344470
 16      1.5859659460     4.5826512080    19.9963000960
 16      3.1770116550     3.6641905620    13.7933990190
 16      1.5870521820     4.5820692760    23.1195214720
 16      3.1768976970     3.6643475840    16.9166835120
 28      3.1768668040     3.6652899890     4.8633761950


==> anc/XSF_files/2H/S_substitution/223_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3752572910    0.0001977800    0.0000255200
   -3.1874531950    5.5212308080   -0.0000829400
    0.0001531200   -0.0004976400   37.0703446050
 CONVVEC
    6.3752572910    0.0001977800    0.0000255200
   -3.1874531950    5.5212308080   -0.0000829400
    0.0001531200   -0.0004976400   37.0703446050
 PRIMCOORD
          72           1
 42     -0.0079999450     1.8281541660     3.0975126770    -0.0003615700     0.0002164700     0.0006786400
 42      1.5859207100     0.9077177900     9.1523932040     0.0002595600    -0.0001508100     0.0000017200
 42     -0.0077786820     1.8279054920    15.3803208700    -0.0002507700     0.0001449400    -0.0001028400
 42      1.5871921200     0.9069888410    21.5820593130     0.0002507600    -0.0001445700    -0.0002311700
 42     -0.0077135790     1.8277383160    27.7482797070    -0.0002501500     0.0001451200     0.0001951100
 42      1.5872464720     0.9068189750    33.9442067520     0.0002682000    -0.0001545000     0.0001831000
 42     -1.6056939710     4.5865706850     3.0959187010     0.0000872100     0.0004666800    -0.0002887400
 42     -0.0062836470     3.6656917430     9.1522635600     0.0002688800    -0.0001465300     0.0000083000
 42     -1.6015343280     4.5885143980    15.3799518540    -0.0002461900     0.0001436500    -0.0001487900
 42     -0.0065540390     3.6676043960    21.5820172150     0.0002547500    -0.0001465800    -0.0002312500
 42     -1.6014569170     4.5883538010    27.7481890420    -0.0002467500     0.0001431300     0.0001989600
 42     -0.0064940530     3.6674255500    33.9441718280     0.0002564800    -0.0001267000     0.0001830400
 42      3.1796176430     1.8329195590     3.0960862290    -0.0003712200    -0.0003051500    -0.0003000300
 42      4.7766205130     0.9077923900     9.1523249030     0.0002522700    -0.0001570400     0.0000078500
 42      3.1798586900     1.8280014200    15.3800060090    -0.0002545200     0.0001464700    -0.0001487600
 42      4.7748284060     0.9070734670    21.5820715800     0.0002474400    -0.0001421600    -0.0002312500
 42      3.1799241630     1.8278205550    27.7482437090    -0.0002537700     0.0001480300     0.0001988400
 42      4.7748927600     0.9069039170    33.9442225840     0.0002309900    -0.0001537000     0.0001835100
 42      1.5897320780     4.5866805830     3.0958323000    -0.0007639800     0.0004392400    -0.0002198300
 42      3.1813835110     3.6675078340     9.1741743890     0.0002455600    -0.0001443500     0.0000056000
 42      1.5861235390     4.5885988660    15.3799635010    -0.0002517800     0.0001462000    -0.0001474700
 42      3.1810835850     3.6676882350    21.5820264160     0.0002511600    -0.0001440100    -0.0002274500
 42      1.5861766970     4.5884383920    27.7482026850    -0.0002494800     0.0001455300     0.0001985400
 42      3.1811478570     3.6675136980    33.9448750960     0.0002492300    -0.0001430800     0.0000144700
 16     -0.0059583790     1.8267773400     7.5938302590    -0.0001648700     0.0000802100    -0.0001147800
 16      1.5988168040     0.9005332430     1.5297429100     0.0001353400    -0.0000865500     0.0000295300
 16     -0.0060501780     1.8268552150    10.7142300470    -0.0001439600     0.0000682700     0.0000614700
 16      1.5760281600     0.9136349600     4.6504539990    -0.0002630200     0.0001496100    -0.0002949300
 16     -0.0062385770     1.8269586860    20.0227792570    -0.0001496300     0.0000725800    -0.0003206600
 16      1.5855533090     0.9079807830    13.8203629300     0.0001084000    -0.0000770100    -0.0002201300
 16     -0.0062934470     1.8270094790    23.1419113030    -0.0001357200     0.0000638700    -0.0001360400
 16      1.5857216910     0.9079366630    16.9407985020     0.0001583900    -0.0001065100    -0.0000333300
 16     -0.0061791450     1.8267876620    32.3844005280    -0.0001495800     0.0000723400     0.0000684100
 16      1.5857658880     0.9077403340    26.1893653920     0.0001246900    -0.0000857200     0.0001028400
 16     -0.0062368320     1.8268316510    35.5044400090    -0.0001340900     0.0000626500     0.0002289900
 16      1.5857540050     0.9077840650    29.3083470860     0.0001356700    -0.0000930400     0.0002863500
 16     -1.6140633750     4.5791481990     7.5970605880    -0.0000032000     0.0001649000    -0.0001250300
 16     -0.0086504000     3.6843856590     1.5295674740     0.0002284400    -0.0001304300     0.0000491800
 16     -1.5942085450     4.5906175610    10.7197806990    -0.0000700800     0.0001114900     0.0001626200
 16     -0.0084704300     3.6582807650     4.6501562820     0.0001691600    -0.0006811700    -0.0002377200
 16     -1.5999873980     4.5875521220    20.0227367140    -0.0001486100     0.0000837300    -0.0003199500
 16     -0.0080397650     3.6683026990    13.8203205780     0.0001269300    -0.0000910300    -0.0002177300
 16     -1.6000459470     4.5876007600    23.1418625670    -0.0001314300     0.0000769700    -0.0001312500
 16     -0.0080833170     3.6686246970    16.9407597560     0.0001402800    -0.0000575100    -0.0000360900
 16     -1.6002434730     4.5871888400    32.3848742500    -0.0000752800     0.0001281800    -0.0000115300
 16     -0.0079684790     3.6683074130    26.1893203220     0.0001265300    -0.0000715500     0.0001055900
 16     -1.5998273620     4.5875198300    35.5051735440    -0.0002747300    -0.0000048800     0.0002967000
 16     -0.0080177210     3.6684139240    29.3083094510     0.0001398300    -0.0000825000     0.0002831500
 16      3.1816035580     1.8433554390     7.5971108280    -0.0001379100    -0.0000871200    -0.0001208800
 16      4.7592982800     0.9007672750     1.5296689230     0.0002307900    -0.0001330800     0.0000518300
 16      3.1816159380     1.8204949650    10.7198446510    -0.0001267300    -0.0000028800     0.0001567000
 16      4.7821138750     0.9136482740     4.6502451500     0.0006748300     0.0002004100    -0.0002272300
 16      3.1813822600     1.8270272210    20.0227837800    -0.0001402800     0.0000838000    -0.0003140900
 16      4.7734874300     0.9080504300    13.8203818850     0.0001482500    -0.0000683800    -0.0002235100
 16      3.1813266990     1.8270818220    23.1419241530    -0.0001261400     0.0000714800    -0.0001372000
 16      4.7732326320     0.9080067900    16.9408068090     0.0001253200    -0.0000976900    -0.0000302800
 16      3.1814471950     1.8272256070    32.3849194760    -0.0001417500    -0.0000021500    -0.0000054600
 16      4.7734161770     0.9078091130    26.1893819910     0.0001320100    -0.0000765800     0.0000996200
 16      3.1813825400     1.8267189080    35.5052321160    -0.0001271700     0.0002361700     0.0002911400
 16      4.7733317180     0.9078542350    29.3083566290     0.0001472300    -0.0000841700     0.0002890100
 16      1.6023213270     4.5791205310     7.5969376520    -0.0002827200     0.0001771100    -0.0001241000
 16      3.1789679350     3.6690918180     1.5647143550     0.0002774800    -0.0001469400     0.0008170400
 16      1.5823102230     4.5906958300    10.7197611380    -0.0001914800     0.0001225300     0.0001484000
 16      1.5876312470     4.5876219490    20.0227452700    -0.0001352500     0.0000926300    -0.0003170500
 16      3.1795803780     3.6685527910    13.8198052300     0.0001357800    -0.0000645500    -0.0002570700
 16      1.5875792770     4.5876701810    23.1418783530    -0.0001243300     0.0000860100    -0.0001342800
 16      3.1795365190     3.6686313300    16.9406459300     0.0001500300    -0.0000733100    -0.0000703700
 16      1.5880192080     4.5872588690    32.3848817750    -0.0002113500     0.0001367700    -0.0000065000
 16      3.1796506420     3.6683942020    26.1893115450     0.0001363000    -0.0000638300     0.0001051100
 16      1.5874800130     4.5875862510    35.5051890140     0.0000178400     0.0000033600     0.0002976000
 16      3.1796041280     3.6684586660    29.3082694490     0.0001490500    -0.0000722700     0.0002942800
 28      3.1791659120     3.6693600020     4.8625238240     0.0000484400    -0.0000304800     0.0001614800
 CONVCOORD
          72           1
 42     -0.0079999450     1.8281541660     3.0975126770
 42      1.5859207100     0.9077177900     9.1523932040
 42     -0.0077786820     1.8279054920    15.3803208700
 42      1.5871921200     0.9069888410    21.5820593130
 42     -0.0077135790     1.8277383160    27.7482797070
 42      1.5872464720     0.9068189750    33.9442067520
 42     -1.6056939710     4.5865706850     3.0959187010
 42     -0.0062836470     3.6656917430     9.1522635600
 42     -1.6015343280     4.5885143980    15.3799518540
 42     -0.0065540390     3.6676043960    21.5820172150
 42     -1.6014569170     4.5883538010    27.7481890420
 42     -0.0064940530     3.6674255500    33.9441718280
 42      3.1796176430     1.8329195590     3.0960862290
 42      4.7766205130     0.9077923900     9.1523249030
 42      3.1798586900     1.8280014200    15.3800060090
 42      4.7748284060     0.9070734670    21.5820715800
 42      3.1799241630     1.8278205550    27.7482437090
 42      4.7748927600     0.9069039170    33.9442225840
 42      1.5897320780     4.5866805830     3.0958323000
 42      3.1813835110     3.6675078340     9.1741743890
 42      1.5861235390     4.5885988660    15.3799635010
 42      3.1810835850     3.6676882350    21.5820264160
 42      1.5861766970     4.5884383920    27.7482026850
 42      3.1811478570     3.6675136980    33.9448750960
 16     -0.0059583790     1.8267773400     7.5938302590
 16      1.5988168040     0.9005332430     1.5297429100
 16     -0.0060501780     1.8268552150    10.7142300470
 16      1.5760281600     0.9136349600     4.6504539990
 16     -0.0062385770     1.8269586860    20.0227792570
 16      1.5855533090     0.9079807830    13.8203629300
 16     -0.0062934470     1.8270094790    23.1419113030
 16      1.5857216910     0.9079366630    16.9407985020
 16     -0.0061791450     1.8267876620    32.3844005280
 16      1.5857658880     0.9077403340    26.1893653920
 16     -0.0062368320     1.8268316510    35.5044400090
 16      1.5857540050     0.9077840650    29.3083470860
 16     -1.6140633750     4.5791481990     7.5970605880
 16     -0.0086504000     3.6843856590     1.5295674740
 16     -1.5942085450     4.5906175610    10.7197806990
 16     -0.0084704300     3.6582807650     4.6501562820
 16     -1.5999873980     4.5875521220    20.0227367140
 16     -0.0080397650     3.6683026990    13.8203205780
 16     -1.6000459470     4.5876007600    23.1418625670
 16     -0.0080833170     3.6686246970    16.9407597560
 16     -1.6002434730     4.5871888400    32.3848742500
 16     -0.0079684790     3.6683074130    26.1893203220
 16     -1.5998273620     4.5875198300    35.5051735440
 16     -0.0080177210     3.6684139240    29.3083094510
 16      3.1816035580     1.8433554390     7.5971108280
 16      4.7592982800     0.9007672750     1.5296689230
 16      3.1816159380     1.8204949650    10.7198446510
 16      4.7821138750     0.9136482740     4.6502451500
 16      3.1813822600     1.8270272210    20.0227837800
 16      4.7734874300     0.9080504300    13.8203818850
 16      3.1813266990     1.8270818220    23.1419241530
 16      4.7732326320     0.9080067900    16.9408068090
 16      3.1814471950     1.8272256070    32.3849194760
 16      4.7734161770     0.9078091130    26.1893819910
 16      3.1813825400     1.8267189080    35.5052321160
 16      4.7733317180     0.9078542350    29.3083566290
 16      1.6023213270     4.5791205310     7.5969376520
 16      3.1789679350     3.6690918180     1.5647143550
 16      1.5823102230     4.5906958300    10.7197611380
 16      1.5876312470     4.5876219490    20.0227452700
 16      3.1795803780     3.6685527910    13.8198052300
 16      1.5875792770     4.5876701810    23.1418783530
 16      3.1795365190     3.6686313300    16.9406459300
 16      1.5880192080     4.5872588690    32.3848817750
 16      3.1796506420     3.6683942020    26.1893115450
 16      1.5874800130     4.5875862510    35.5051890140
 16      3.1796041280     3.6684586660    29.3082694490
 28      3.1791659120     3.6693600020     4.8625238240


==> anc/XSF_files/2H/S_substitution/224_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3770245500   -0.0000191400    0.0000000000
   -3.1885314150    5.5226535480    0.0000063800
   -0.0000255200    0.0000446600   49.5060382030
 CONVVEC
    6.3770245500   -0.0000191400    0.0000000000
   -3.1885314150    5.5226535480    0.0000063800
   -0.0000255200    0.0000446600   49.5060382030
 PRIMCOORD
          96           1
 42      0.0006427780     1.8418872200     3.1528664050     0.0000280500    -0.0000118200     0.0008199100
 42      1.5933008810     0.9223962810     9.2133513850    -0.0000259900     0.0000154800     0.0000639300
 42      0.0006419670     1.8419177510    15.4599611160     0.0000174300    -0.0000103600    -0.0002204900
 42      1.5948061970     0.9215314860    21.6585159940    -0.0000178800     0.0000098100    -0.0000619700
 42      0.0006355180     1.8419300020    27.8478128590     0.0000173600    -0.0000103600    -0.0000113400
 42      1.5947998050     0.9215434440    34.0358631030    -0.0000176900     0.0000097000    -0.0000036200
 42      0.0006295690     1.8419416950    40.2239991590     0.0000173500    -0.0000103700     0.0000245900
 42      1.5947673960     0.9215694310    46.4170399780     0.0000095300    -0.0000059400     0.0002888100
 42     -1.5973346060     4.6010977050     3.1520662780     0.0005944000     0.0003024200    -0.0006112500
 42      0.0005047090     3.6811439700     9.2133625420    -0.0000144100    -0.0000017800     0.0000632100
 42     -1.5936522350     4.6032417770    15.4596297260     0.0000224100    -0.0000122100    -0.0002594700
 42      0.0005195990     3.6828614020    21.6585193570    -0.0000133500     0.0000074000    -0.0000619800
 42     -1.5936504170     4.6032587740    27.8478160740     0.0000217300    -0.0000124800    -0.0000113300
 42      0.0005138820     3.6828721780    34.0358664900    -0.0000133400     0.0000075900    -0.0000036400
 42     -1.5936541990     4.6032717250    40.2239532620     0.0000212000    -0.0000127900     0.0000287700
 42      0.0005073300     3.6828549160    46.4170434610    -0.0000136000     0.0000390200     0.0002886500
 42      3.1891823330     1.8461427210     3.1520817780     0.0000219000    -0.0006648200    -0.0006205400
 42      4.7848068450     0.9223711830     9.2133548890    -0.0000156200     0.0000181300     0.0000632100
 42      3.1891664150     1.8419000100    15.4596247450     0.0000133200    -0.0000084000    -0.0002594000
 42      4.7833292930     0.9215040840    21.6585144270    -0.0000216300     0.0000125000    -0.0000619600
 42      3.1891599310     1.8419025890    27.8478112550     0.0000132800    -0.0000076800    -0.0000113600
 42      4.7833242550     0.9215160360    34.0358615480    -0.0000217900     0.0000123900    -0.0000036100
 42      3.1891539600     1.8419117500    40.2239484090     0.0000132800    -0.0000070700     0.0000287600
 42      4.7833423370     0.9215424150    46.4170366500    -0.0000491600    -0.0000032200     0.0002891600
 42      1.5985821510     4.6010582860     3.1520780980    -0.0005287700     0.0003028600    -0.0006110000
 42      3.1890272340     3.6828416770     9.2351926130    -0.0000173400     0.0000097400     0.0000696200
 42      1.5948887670     4.6032144890    15.4596281440     0.0000171300    -0.0000095600    -0.0002595300
 42      3.1890440140     3.6828332400    21.6585174510    -0.0000174300     0.0000102700    -0.0000589900
 42      1.5948739810     4.6032313680    27.8478145780     0.0000176400    -0.0000098000    -0.0000113400
 42      3.1890382960     3.6828447920    34.0358646100    -0.0000174100     0.0000102700    -0.0000032300
 42      1.5948658200     4.6032443290    40.2239516490     0.0000181800    -0.0000101000     0.0000287900
 42      3.1890310210     3.6828565870    46.4177129030    -0.0000173100     0.0000102000     0.0001262000
 16      1.6085343660     0.9136145350     1.5846855330    -0.0000186800     0.0000021600     0.0003122700
 16      1.5855857870     0.9268505430     4.7061460760    -0.0005271800     0.0002995500    -0.0003158500
 16      0.0005171420     1.8420192000     7.6548440160     0.0000050900    -0.0000173800    -0.0001143400
 16      0.0005228710     1.8420083040    10.7750822230     0.0000040300    -0.0000151200     0.0001514200
 16      1.5947762110     0.9215711170    13.8997634090    -0.0000280200     0.0000026800    -0.0003013100
 16      1.5950016140     0.9214401890    17.0201360830     0.0000013200    -0.0000142900    -0.0001711700
 16      0.0005327140     1.8420127770    20.0991741640     0.0000043800    -0.0000159700    -0.0001203800
 16      0.0005380640     1.8420077760    23.2184628730     0.0000029500    -0.0000151200     0.0000009300
 16      1.5949262020     0.9214937880    26.2886254540    -0.0000147800    -0.0000049900    -0.0000653900
 16      1.5949316230     0.9214886550    29.4076625830    -0.0000162000    -0.0000041500     0.0000503600
 16      0.0005270370     1.8420243550    32.4766976840     0.0000043900    -0.0000159800    -0.0000575300
 16      0.0005323430     1.8420193020    35.5957059200     0.0000029400    -0.0000151200     0.0000577700
 16      1.5949049990     0.9215142220    38.6647592360    -0.0000137200    -0.0000056000    -0.0000286300
 16      1.5949480120     0.9214874570    41.7838908200    -0.0000175200    -0.0000034000     0.0000899100
 16      0.0005208300     1.8420372440    44.8572697940     0.0000041900    -0.0000162800     0.0001967000
 16      0.0005245640     1.8420303340    47.9773106430     0.0000028900    -0.0000149400     0.0002866100
 16      0.0006844460     3.6984450570     1.5847029390    -0.0000233400     0.0000006000     0.0003062500
 16      0.0006395410     3.6719251660     4.7061739880    -0.0000104500    -0.0005747900    -0.0003280000
 16     -1.6079763850     4.5951211700     7.6581370760     0.0001352200     0.0000692900    -0.0001155500
 16     -1.5881813800     4.6065477830    10.7807424590     0.0000446800     0.0000181300     0.0002336600
 16      0.0006409570     3.6826092140    13.8997632810    -0.0000111400    -0.0000090600    -0.0002985600
 16      0.0006470650     3.6828580510    17.0201426160    -0.0000125800     0.0000273900    -0.0001738800
 16     -1.5937592460     4.6033210960    20.0991791770     0.0000064800    -0.0000056800    -0.0001201000
 16     -1.5937549450     4.6033153920    23.2184612720     0.0000074600    -0.0000033800     0.0000049800
 16      0.0006347460     3.6828023380    26.2886255790    -0.0000111000     0.0000062100    -0.0000626500
 16      0.0006401200     3.6827972640    29.4076691440    -0.0000125100     0.0000070800     0.0000476400
 16     -1.5937640070     4.6033331910    32.4767037370     0.0000078700    -0.0000048700    -0.0000599800
 16     -1.5937591340     4.6033278280    35.5957062510     0.0000067900    -0.0000037700     0.0000607700
 16      0.0006287010     3.6827964370    38.6647593140    -0.0000110800     0.0000074400    -0.0000258800
 16      0.0006342130     3.6828347750    41.7838973180    -0.0000125200     0.0000055600     0.0000872000
 16     -1.5941004460     4.6031545550    44.8578075610     0.0000875300     0.0000411400     0.0001073900
 16     -1.5935974170     4.6034363440    47.9779609360    -0.0001367700    -0.0000867300     0.0004082300
 16      4.7698905220     0.9135352000     1.5846951550    -0.0000121600     0.0000195000     0.0003079700
 16      4.7928446510     0.9267909620     4.7061616830     0.0004936500     0.0003032400    -0.0003172000
 16      3.1890282090     1.8583820700     7.6581239840     0.0000130600    -0.0001544500    -0.0001111500
 16      3.1890295450     1.8355165700    10.7807412980     0.0000110500    -0.0000502900     0.0002283700
 16      4.7835976870     0.9215286820    13.8997649180     0.0000065700     0.0000116300    -0.0003040500
 16      4.7833843050     0.9213975470    17.0201312330    -0.0000256100    -0.0000052900    -0.0001683800
 16      3.1890418760     1.8419707400    20.0991677550     0.0000125500    -0.0000051800    -0.0001145600
 16      3.1890471860     1.8419669730    23.2184629190     0.0000111500    -0.0000071100    -0.0000005500
 16      4.7834354320     0.9214511930    26.2886272550    -0.0000066000     0.0000039700    -0.0000682100
 16      4.7834406380     0.9214460480    29.4076577480    -0.0000079700     0.0000048300     0.0000531700
 16      3.1890362130     1.8419812530    32.4766923110     0.0000125600    -0.0000067900    -0.0000544200
 16      3.1890414540     1.8419767150    35.5957078970     0.0000111500    -0.0000063400     0.0000552300
 16      4.7834446780     0.9214717060    38.6647609630    -0.0000076600     0.0000033500    -0.0000314300
 16      4.7834123660     0.9214448370    41.7838859170    -0.0000066600     0.0000055900     0.0000927400
 16      3.1890276610     1.8423739870    44.8577950060     0.0000129500    -0.0000988500     0.0001131600
 16      3.1890344770     1.8417932140    47.9779616540     0.0000112100     0.0001594400     0.0004027800
 16      3.1891947700     3.6827108940     1.6216525070    -0.0000178600     0.0000197100     0.0003037700
 16      1.6089307860     4.5950850860     7.6581419210    -0.0001107600     0.0000782900    -0.0001135700
 16      1.5891500060     4.6065072560    10.7807455940    -0.0000230400     0.0000261800     0.0002319200
 16      3.1891501330     3.6827470640    13.8992446170    -0.0000029900     0.0000151300    -0.0003329300
 16      3.1891560580     3.6827424210    17.0200029600    -0.0000043800     0.0000161300    -0.0002027200
 16      1.5947508890     4.6032784950    20.0991743180     0.0000178100     0.0000032800    -0.0001172900
 16      1.5947572910     4.6032727890    23.2184630500     0.0000139800     0.0000056000     0.0000021700
 16      3.1891439260     3.6827597720    26.2886273120    -0.0000029300     0.0000151800    -0.0000654900
 16      3.1891492290     3.6827546030    29.4076642320    -0.0000043100     0.0000160800     0.0000504600
 16      1.5947443000     4.6032905910    32.4766988900     0.0000164300     0.0000040900    -0.0000571600
 16      1.5947500200     4.6032852180    35.5957080400     0.0000146500     0.0000052100     0.0000579600
 16      3.1891379960     3.6827714460    38.6647357560    -0.0000029400     0.0000151800    -0.0000259400
 16      3.1891432110     3.6827663200    41.7838417110    -0.0000042900     0.0000160700     0.0000991300
 16      1.5950666020     4.6031117940    44.8578017880    -0.0000631200     0.0000502200     0.0001102600
 16      1.5945743830     4.6033950890    47.9779622150     0.0001581700    -0.0000779100     0.0004050600
 28      3.1892058930     3.6827061840     4.9165682840    -0.0000058000     0.0000046800     0.0004904700
 CONVCOORD
          96           1
 42      0.0006427780     1.8418872200     3.1528664050
 42      1.5933008810     0.9223962810     9.2133513850
 42      0.0006419670     1.8419177510    15.4599611160
 42      1.5948061970     0.9215314860    21.6585159940
 42      0.0006355180     1.8419300020    27.8478128590
 42      1.5947998050     0.9215434440    34.0358631030
 42      0.0006295690     1.8419416950    40.2239991590
 42      1.5947673960     0.9215694310    46.4170399780
 42     -1.5973346060     4.6010977050     3.1520662780
 42      0.0005047090     3.6811439700     9.2133625420
 42     -1.5936522350     4.6032417770    15.4596297260
 42      0.0005195990     3.6828614020    21.6585193570
 42     -1.5936504170     4.6032587740    27.8478160740
 42      0.0005138820     3.6828721780    34.0358664900
 42     -1.5936541990     4.6032717250    40.2239532620
 42      0.0005073300     3.6828549160    46.4170434610
 42      3.1891823330     1.8461427210     3.1520817780
 42      4.7848068450     0.9223711830     9.2133548890
 42      3.1891664150     1.8419000100    15.4596247450
 42      4.7833292930     0.9215040840    21.6585144270
 42      3.1891599310     1.8419025890    27.8478112550
 42      4.7833242550     0.9215160360    34.0358615480
 42      3.1891539600     1.8419117500    40.2239484090
 42      4.7833423370     0.9215424150    46.4170366500
 42      1.5985821510     4.6010582860     3.1520780980
 42      3.1890272340     3.6828416770     9.2351926130
 42      1.5948887670     4.6032144890    15.4596281440
 42      3.1890440140     3.6828332400    21.6585174510
 42      1.5948739810     4.6032313680    27.8478145780
 42      3.1890382960     3.6828447920    34.0358646100
 42      1.5948658200     4.6032443290    40.2239516490
 42      3.1890310210     3.6828565870    46.4177129030
 16      1.6085343660     0.9136145350     1.5846855330
 16      1.5855857870     0.9268505430     4.7061460760
 16      0.0005171420     1.8420192000     7.6548440160
 16      0.0005228710     1.8420083040    10.7750822230
 16      1.5947762110     0.9215711170    13.8997634090
 16      1.5950016140     0.9214401890    17.0201360830
 16      0.0005327140     1.8420127770    20.0991741640
 16      0.0005380640     1.8420077760    23.2184628730
 16      1.5949262020     0.9214937880    26.2886254540
 16      1.5949316230     0.9214886550    29.4076625830
 16      0.0005270370     1.8420243550    32.4766976840
 16      0.0005323430     1.8420193020    35.5957059200
 16      1.5949049990     0.9215142220    38.6647592360
 16      1.5949480120     0.9214874570    41.7838908200
 16      0.0005208300     1.8420372440    44.8572697940
 16      0.0005245640     1.8420303340    47.9773106430
 16      0.0006844460     3.6984450570     1.5847029390
 16      0.0006395410     3.6719251660     4.7061739880
 16     -1.6079763850     4.5951211700     7.6581370760
 16     -1.5881813800     4.6065477830    10.7807424590
 16      0.0006409570     3.6826092140    13.8997632810
 16      0.0006470650     3.6828580510    17.0201426160
 16     -1.5937592460     4.6033210960    20.0991791770
 16     -1.5937549450     4.6033153920    23.2184612720
 16      0.0006347460     3.6828023380    26.2886255790
 16      0.0006401200     3.6827972640    29.4076691440
 16     -1.5937640070     4.6033331910    32.4767037370
 16     -1.5937591340     4.6033278280    35.5957062510
 16      0.0006287010     3.6827964370    38.6647593140
 16      0.0006342130     3.6828347750    41.7838973180
 16     -1.5941004460     4.6031545550    44.8578075610
 16     -1.5935974170     4.6034363440    47.9779609360
 16      4.7698905220     0.9135352000     1.5846951550
 16      4.7928446510     0.9267909620     4.7061616830
 16      3.1890282090     1.8583820700     7.6581239840
 16      3.1890295450     1.8355165700    10.7807412980
 16      4.7835976870     0.9215286820    13.8997649180
 16      4.7833843050     0.9213975470    17.0201312330
 16      3.1890418760     1.8419707400    20.0991677550
 16      3.1890471860     1.8419669730    23.2184629190
 16      4.7834354320     0.9214511930    26.2886272550
 16      4.7834406380     0.9214460480    29.4076577480
 16      3.1890362130     1.8419812530    32.4766923110
 16      3.1890414540     1.8419767150    35.5957078970
 16      4.7834446780     0.9214717060    38.6647609630
 16      4.7834123660     0.9214448370    41.7838859170
 16      3.1890276610     1.8423739870    44.8577950060
 16      3.1890344770     1.8417932140    47.9779616540
 16      3.1891947700     3.6827108940     1.6216525070
 16      1.6089307860     4.5950850860     7.6581419210
 16      1.5891500060     4.6065072560    10.7807455940
 16      3.1891501330     3.6827470640    13.8992446170
 16      3.1891560580     3.6827424210    17.0200029600
 16      1.5947508890     4.6032784950    20.0991743180
 16      1.5947572910     4.6032727890    23.2184630500
 16      3.1891439260     3.6827597720    26.2886273120
 16      3.1891492290     3.6827546030    29.4076642320
 16      1.5947443000     4.6032905910    32.4766988900
 16      1.5947500200     4.6032852180    35.5957080400
 16      3.1891379960     3.6827714460    38.6647357560
 16      3.1891432110     3.6827663200    41.7838417110
 16      1.5950666020     4.6031117940    44.8578017880
 16      1.5945743830     4.6033950890    47.9779622150
 28      3.1892058930     3.6827061840     4.9165682840


==> anc/XSF_files/2H/S_substitution/331_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5500288800    0.0000000000    0.0000000000
   -4.7750144400    8.2726084940    0.0002014740
    0.0000000000    0.0002974140   12.3411024300
 CONVVEC
    9.5500288800    0.0000000000    0.0000000000
   -4.7750144400    8.2726084940    0.0002014740
    0.0000000000    0.0002974140   12.3411024300
 PRIMCOORD
          54           1
 42      0.0004712350     1.8368927410     3.0597140190     0.0000010000     0.0000005300     0.0000012100
 42      1.5794806990     0.9121761210     9.2689558760    -0.0000037600    -0.0000017900     0.0000011800
 42     -1.5916721160     4.5960988760     3.0608331470     0.0000000000    -0.0000003700    -0.0000093000
 42      0.0027592740     3.6752992530     9.2848847310     0.0000039500    -0.0000014500     0.0000051200
 42     -3.1845343940     7.3548002450     3.0597787500     0.0000013700    -0.0000000100     0.0000014200
 42     -1.5916719170     6.4376070920     9.2852138890     0.0000000000     0.0000045700     0.0000047700
 42      3.1833442320     1.8384891300     3.0583644950     0.0000000000    -0.0000004100     0.0000034800
 42      4.7872074660     0.9121761210     9.2689558760     0.0000037600    -0.0000017900     0.0000011800
 42      1.5933310740     4.5964225980     3.0597521210    -0.0000003500    -0.0000019000     0.0000015100
 42      3.1833442320     3.6909610340     9.2689127090     0.0000000000     0.0000040800     0.0000006000
 42      0.0011904610     7.3548002450     3.0597787500    -0.0000013700    -0.0000000100     0.0000014200
 42      1.6002755090     6.4396518010     9.2581077720    -0.0000017200     0.0000007400    -0.0000016600
 42      6.3662172300     1.8368927410     3.0597140190    -0.0000010000     0.0000005300     0.0000012100
 42      7.9583607790     0.9088887470     9.2580426150     0.0000000000     0.0000017900    -0.0000030700
 42      4.7733570920     4.5964225980     3.0597521210     0.0000003500    -0.0000019000     0.0000015100
 42      6.3639291910     3.6752992530     9.2848847310    -0.0000039500    -0.0000014500     0.0000051200
 42      3.1833442320     7.3535550700     3.0812656840     0.0000000000    -0.0000005000    -0.0000050200
 42      4.7664126570     6.4396518010     9.2581077720     0.0000017200     0.0000007400    -0.0000016600
 16      1.5908138420     0.9187038780     1.4999822140     0.0000007800    -0.0000028300    -0.0000021900
 16      1.5925545710     0.9196073730     4.6215254430     0.0000019000    -0.0000016200     0.0000095100
 16     -0.0094957270     1.8443105340     7.7056272850    -0.0000021100     0.0000050300    -0.0000026800
 16     -0.0152631730     1.7996910790    10.8300142290    -0.0000023400    -0.0000060300     0.0000044600
 16      0.0004527200     3.6764689040     1.5017958130     0.0000048300    -0.0000059900    -0.0000094000
 16      0.0006217240     3.6763170280     4.6212556020    -0.0000056700     0.0000003900     0.0000029500
 16     -1.5916721160     4.5963255960     7.7330376630     0.0000000000     0.0000029400    -0.0000054500
 16     -1.5916721160     4.5960981940    10.8428684920     0.0000000000     0.0000024700     0.0000031800
 16     -1.5916719170     6.4348776870     1.5017832920     0.0000000000     0.0000021100    -0.0000093700
 16     -1.5916719170     6.4350050610     4.6212876880     0.0000000000    -0.0000088200     0.0000029200
 16     -3.1830133660     7.3426220700     7.7057377880     0.0000008300     0.0000008700    -0.0000030300
 16     -3.2248536710     7.3600343990    10.8305110420    -0.0000082500     0.0000061200     0.0000048000
 16      4.7758743240     0.9187038780     1.4999822140    -0.0000007800    -0.0000028300    -0.0000021900
 16      4.7741335940     0.9196073730     4.6215254430    -0.0000019000    -0.0000016200     0.0000095100
 16      3.1833442320     1.8386104910     7.7178000690     0.0000000000     0.0000021600     0.0000001300
 16      3.1833442320     1.8386285680    10.8177987630     0.0000000000     0.0000041000     0.0000065900
 16      3.1833442320     3.6776652440     1.5000638630     0.0000000000    -0.0000042000    -0.0000021500
 16      3.1833442320     3.6755749960     4.6216100960     0.0000000000    -0.0000048700     0.0000097100
 16      1.5820027010     4.6017285030     7.7055814420    -0.0000021600     0.0000022800    -0.0000028600
 16      1.6178003630     4.6288686330    10.8301487950     0.0000080000     0.0000100500     0.0000040400
 16      1.6068754280     6.4430082570     1.5024774830    -0.0000032900    -0.0000055300    -0.0000052600
 16      1.5861405150     6.4309941860     4.6284404790     0.0000007100    -0.0000021700     0.0000021400
 16     -0.0003305670     7.3426220700     7.7057377880    -0.0000008300     0.0000008700    -0.0000030300
 16      0.0415097380     7.3600343990    10.8305110420     0.0000082500     0.0000061200     0.0000048000
 16      7.9583607790     0.9017168110     1.5023783270     0.0000000000     0.0000005000    -0.0000056500
 16      7.9583607790     0.9255012780     4.6282999160     0.0000000000    -0.0000035400     0.0000019000
 16      6.3761841920     1.8443105340     7.7056272850     0.0000021100     0.0000050300    -0.0000026800
 16      6.3819516370     1.7996910790    10.8300142290     0.0000023400    -0.0000060300     0.0000044600
 16      6.3662357450     3.6764689040     1.5017958130    -0.0000048300    -0.0000059900    -0.0000094000
 16      6.3660667410     3.6763170280     4.6212556020     0.0000056700     0.0000003900     0.0000029500
 16      4.7846854650     4.6017285030     7.7055814420     0.0000021600     0.0000022800    -0.0000028600
 16      4.7488878030     4.6288686340    10.8301487950    -0.0000080000     0.0000100500     0.0000040400
 16      4.7598127380     6.4430082570     1.5024774830     0.0000032900    -0.0000055300    -0.0000052600
 16      4.7805476510     6.4309941860     4.6284404790    -0.0000007100    -0.0000021700     0.0000021400
 16      3.1833442320     7.3538812920     7.7211240160     0.0000000000     0.0000026900    -0.0000105700
 28      3.1833442320     7.3540730550    11.0461588710     0.0000000000     0.0000019200    -0.0000051700
 CONVCOORD
          54           1
 42      0.0004712350     1.8368927410     3.0597140190
 42      1.5794806990     0.9121761210     9.2689558760
 42     -1.5916721160     4.5960988760     3.0608331470
 42      0.0027592740     3.6752992530     9.2848847310
 42     -3.1845343940     7.3548002450     3.0597787500
 42     -1.5916719170     6.4376070920     9.2852138890
 42      3.1833442320     1.8384891300     3.0583644950
 42      4.7872074660     0.9121761210     9.2689558760
 42      1.5933310740     4.5964225980     3.0597521210
 42      3.1833442320     3.6909610340     9.2689127090
 42      0.0011904610     7.3548002450     3.0597787500
 42      1.6002755090     6.4396518010     9.2581077720
 42      6.3662172300     1.8368927410     3.0597140190
 42      7.9583607790     0.9088887470     9.2580426150
 42      4.7733570920     4.5964225980     3.0597521210
 42      6.3639291910     3.6752992530     9.2848847310
 42      3.1833442320     7.3535550700     3.0812656840
 42      4.7664126570     6.4396518010     9.2581077720
 16      1.5908138420     0.9187038780     1.4999822140
 16      1.5925545710     0.9196073730     4.6215254430
 16     -0.0094957270     1.8443105340     7.7056272850
 16     -0.0152631730     1.7996910790    10.8300142290
 16      0.0004527200     3.6764689040     1.5017958130
 16      0.0006217240     3.6763170280     4.6212556020
 16     -1.5916721160     4.5963255960     7.7330376630
 16     -1.5916721160     4.5960981940    10.8428684920
 16     -1.5916719170     6.4348776870     1.5017832920
 16     -1.5916719170     6.4350050610     4.6212876880
 16     -3.1830133660     7.3426220700     7.7057377880
 16     -3.2248536710     7.3600343990    10.8305110420
 16      4.7758743240     0.9187038780     1.4999822140
 16      4.7741335940     0.9196073730     4.6215254430
 16      3.1833442320     1.8386104910     7.7178000690
 16      3.1833442320     1.8386285680    10.8177987630
 16      3.1833442320     3.6776652440     1.5000638630
 16      3.1833442320     3.6755749960     4.6216100960
 16      1.5820027010     4.6017285030     7.7055814420
 16      1.6178003630     4.6288686330    10.8301487950
 16      1.6068754280     6.4430082570     1.5024774830
 16      1.5861405150     6.4309941860     4.6284404790
 16     -0.0003305670     7.3426220700     7.7057377880
 16      0.0415097380     7.3600343990    10.8305110420
 16      7.9583607790     0.9017168110     1.5023783270
 16      7.9583607790     0.9255012780     4.6282999160
 16      6.3761841920     1.8443105340     7.7056272850
 16      6.3819516370     1.7996910790    10.8300142290
 16      6.3662357450     3.6764689040     1.5017958130
 16      6.3660667410     3.6763170280     4.6212556020
 16      4.7846854650     4.6017285030     7.7055814420
 16      4.7488878030     4.6288686340    10.8301487950
 16      4.7598127380     6.4430082570     1.5024774830
 16      4.7805476510     6.4309941860     4.6284404790
 16      3.1833442320     7.3538812920     7.7211240160
 28      3.1833442320     7.3540730550    11.0461588710


==> anc/XSF_files/2H/S_substitution/332_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5597882840    0.0021450840    0.0002011020
   -4.7780507100    8.2800827230   -0.0002011020
    0.0005075420   -0.0002968640   24.7421775980
 CONVVEC
    9.5597882840    0.0021450840    0.0002011020
   -4.7780507100    8.2800827230   -0.0002011020
    0.0005075420   -0.0002968640   24.7421775980
 PRIMCOORD
         108           1
 42      0.0080333520     1.8358581880     3.1039948090     0.0004922400    -0.0002842000     0.0003695800
 42      1.5935839090     0.9204420740     9.2694560970     0.0000031000    -0.0000017900     0.0000970300
 42      0.0008644670     1.8399971500    15.4604403090     0.0000016500    -0.0000009600    -0.0001141500
 42      1.5937879190     0.9203242900    21.6503071210     0.0000019800    -0.0000011400     0.0001397000
 42     -1.5881088740     4.6024510920     3.1315926090    -0.0004221000    -0.0002384600     0.0000109500
 42      0.0026935300     3.6800376470     9.2485515660    -0.0000199000     0.0000285700    -0.0000282800
 42     -1.5917908620     4.6000244480    15.4606906650    -0.0000095200    -0.0000025300    -0.0001300800
 42      0.0011277920     3.6802109580    21.6506677450    -0.0000149600     0.0000325000     0.0001060300
 42     -3.1842996300     7.3696346510     3.1040146240    -0.0000012400     0.0005630100     0.0003584500
 42     -1.5912480290     6.4421563340     9.2484969240     0.0000157600    -0.0000378000    -0.0000278500
 42     -3.1844921120     7.3600288200    15.4603108410    -0.0000024200     0.0000064500    -0.0001140300
 42     -1.5917010060     6.4404630350    21.6506027700     0.0000231500    -0.0000335400     0.0001060700
 42      3.1792644080     1.8357466860     3.1042124190    -0.0004881800    -0.0002804200     0.0003584300
 42      4.7790116960     0.9198656110     9.2486946750     0.0000406200     0.0000052600    -0.0000278500
 42      3.1874870970     1.8407163460    15.4605085800    -0.0000068000    -0.0000011300    -0.0001140300
 42      4.7802516460     0.9211045630    21.6508005080     0.0000406200    -0.0000032700     0.0001060700
 42      1.5942314670     4.5851720240     3.1158496870    -0.0000012800     0.0004995100    -0.0000507000
 42      3.1858485840     3.6807892390     9.2486958360     0.0000271200     0.0000278100    -0.0000292500
 42      1.5947875480     4.6007548150    15.4609872410    -0.0000024700     0.0000105200    -0.0001349200
 42      3.1876912590     3.6809400060    21.6507688580     0.0000195900     0.0000325400     0.0001054100
 42     -0.0120447540     7.3689320990     3.1160110140     0.0004315500    -0.0002491600    -0.0000499400
 42      1.5948571570     6.4411887770     9.2476422330     0.0000031700    -0.0000018300    -0.0000128700
 42      0.0021165630     7.3607560730    15.4609166880     0.0000053500    -0.0000030900    -0.0001348000
 42      1.5950113030     6.4410997900    21.6505449990     0.0000023400    -0.0000013500     0.0000741000
 42      6.3738110080     1.8370019180     3.1317903490    -0.0000045300     0.0004847700     0.0000109600
 42      7.9680473560     0.9205362260     9.2487493140    -0.0000346900     0.0000029600    -0.0000282800
 42      6.3740715550     1.8414039370    15.4608884090    -0.0000025700     0.0000095000    -0.0001300800
 42      7.9671143960     0.9218055480    21.6508654910    -0.0000356200    -0.0000032900     0.0001060300
 42      4.7771068170     4.6039192550     3.1311265750     0.0004096000    -0.0002364800     0.0000137600
 42      6.3742438400     3.6818137010     9.2500245950     0.0000034300    -0.0000019800     0.0000600700
 42      4.7813778500     4.6014533930    15.4608325930     0.0000046200    -0.0000026700    -0.0001300000
 42      6.3743013280     3.6817805170    21.6496841920     0.0000019600    -0.0000011300     0.0001645500
 42      3.2019002340     7.3697413200     3.1158496990    -0.0004332300    -0.0002486600    -0.0000507100
 42      4.7809289310     6.4435547110     9.2486958330    -0.0000105200    -0.0000373900    -0.0000292400
 42      3.1886831930     7.3614683180    15.4609872460    -0.0000103500    -0.0000031300    -0.0001349200
 42      4.7817197050     6.4418835290    21.6507688640    -0.0000183800    -0.0000332300     0.0001054100
 16      1.5941307920     0.9201261030     1.5676492820    -0.0000012900     0.0000007400     0.0007956900
 16      0.0149708090     1.8318530980     7.6916522640     0.0000928900    -0.0000536300     0.0000969600
 16     -0.0050774530     1.8434279470    10.8159009720    -0.0001450500     0.0000837400    -0.0001771200
 16      1.5942853950     0.9200368420    13.9005829020     0.0000038400    -0.0000022100    -0.0000643200
 16      1.5942209700     0.9200740350    17.0204691310     0.0000054300    -0.0000031300    -0.0001590900
 16      0.0004488880     1.8402373260    20.0909573680    -0.0000430600     0.0000248600     0.0002228400
 16      0.0009458650     1.8399503940    23.2109550000    -0.0000970100     0.0000560000     0.0000177300
 16     -0.0078815720     3.6739173750     1.5516356380    -0.0003123900     0.0004500700     0.0002522700
 16      0.0272145240     3.6472605420     4.6768935580     0.0000530000     0.0000452900    -0.0004031900
 16     -1.5918029230     4.6006746540     7.6910350360    -0.0000494000    -0.0000231300     0.0001064400
 16     -1.5914469830     4.6009771780    10.8087261520    -0.0000037100     0.0000009100    -0.0000561400
 16      0.0017076050     3.6803106100    13.9011305660     0.0000025100    -0.0000083300    -0.0000609400
 16      0.0014779360     3.6799250910    17.0208526620     0.0000039900     0.0000093100    -0.0001915600
 16     -1.5918979510     4.6004653620    20.0908016650    -0.0000087200     0.0000022400     0.0001931200
 16     -1.5929624240     4.5999026530    23.2104822480     0.0000290400     0.0000209400     0.0000848100
 16     -1.6013433990     6.4355866750     1.5517849500     0.0002330200    -0.0004998500     0.0002551000
 16     -1.6071264790     6.4792946760     4.6766989790     0.0000678200     0.0000131600    -0.0004076200
 16     -3.1851410630     7.3772623980     7.6915331610    -0.0000037300     0.0001176100     0.0000976600
 16     -3.1851370810     7.3543071590    10.8157129730    -0.0000053200    -0.0001617900    -0.0001757700
 16     -1.5908247000     6.4400620480    13.9010678810    -0.0000020800    -0.0000004700    -0.0000608800
 16     -1.5913333230     6.4401730480    17.0207874550     0.0000156400    -0.0000110700    -0.0001914200
 16     -3.1849297030     7.3602902680    20.0908314770    -0.0000058200    -0.0000390600     0.0002218500
 16     -3.1849866600     7.3609805170    23.2108301430    -0.0000036900    -0.0001034300     0.0000150400
 16      4.7796532750     0.9318929410     1.5519826930     0.0005493900     0.0000481400     0.0002551100
 16      4.7389095510     0.9150471710     4.6768967340     0.0000225100    -0.0000653100    -0.0004076200
 16      3.1722381450     1.8326619050     7.6917309140    -0.0001037200    -0.0000555900     0.0000976700
 16      3.1921199160     1.8441360960    10.8159107220     0.0001374500     0.0000855000    -0.0001757700
 16      4.7810368650     0.9205458090    13.9012656200    -0.0000006300     0.0000020400    -0.0000608800
 16      4.7806864220     0.9209307840    17.0209851940     0.0000174100    -0.0000080000    -0.0001914200
 16      3.1870420910     1.8409649500    20.0910292150     0.0000309200     0.0000245700     0.0002218500
 16      3.1864158380     1.8406691470    23.2110278820     0.0000877200     0.0000549100     0.0000150400
 16      3.1964266610     3.6744390700     1.5517319850     0.0003296200     0.0004336300     0.0002574900
 16      3.1620796830     3.6482591050     4.6761590030    -0.0000413000     0.0000347900    -0.0004057300
 16      1.5942091040     4.6002642710     7.6893919360    -0.0000053100     0.0000103000     0.0001300300
 16      1.5941310760     4.6018269300    10.8094887920    -0.0000009300     0.0000575400    -0.0001245700
 16      3.1881000190     3.6810360300    13.9012042590     0.0000056100    -0.0000084800    -0.0000606200
 16      3.1881819590     3.6806447020    17.0209227340     0.0000076000     0.0000091200    -0.0001916700
 16      1.5943708000     4.6009355970    20.0912893740    -0.0000046500    -0.0000047000     0.0001483300
 16      1.5942749020     4.6011825120    23.2109489230    -0.0000047800    -0.0000067700     0.0000024000
 16      1.5949226900     6.4411507240     1.5667465760     0.0000042000    -0.0000024200    -0.0000754800
 16      1.5950274450     6.4410902380     4.6619257200     0.0000102100    -0.0000058900     0.0003777600
 16      0.0007710560     7.3615331350     7.6892724270    -0.0000015200     0.0000008700     0.0001310300
 16      0.0019822210     7.3608338630    10.8093794940     0.0000439100    -0.0000253600    -0.0001260400
 16      1.5955107040     6.4408112310    13.9013571460     0.0000038600    -0.0000022200    -0.0000923600
 16      1.5954412640     6.4408513190    17.0211564990     0.0000058700    -0.0000033900    -0.0001928000
 16      0.0016297750     7.3610373630    20.0912226760    -0.0000129300     0.0000074600     0.0001491400
 16      0.0017239400     7.3609829950    23.2108655480    -0.0000123300     0.0000071200     0.0000034700
 16      7.9680598990     0.9327543290     1.5518333790    -0.0005459600     0.0000455100     0.0002522800
 16      8.0086934650     0.9156886990     4.6770913100    -0.0000127200    -0.0000685300    -0.0004031900
 16      6.3735026320     1.8410896250     7.6912327860    -0.0000046800     0.0000543400     0.0001064400
 16      6.3734186150     1.8406301130    10.8089239030    -0.0000026500     0.0000027500    -0.0000561400
 16      7.9673178050     0.9212532450    13.9013283100     0.0000084700     0.0000019900    -0.0000609400
 16      7.9675368350     0.9216448980    17.0210504070    -0.0000060700    -0.0000081100    -0.0001915600
 16      6.3736363800     1.8412765870    20.0909994110    -0.0000063000     0.0000064300     0.0001931200
 16      6.3735914570     1.8424797970    23.2106799950    -0.0000036100    -0.0000356300     0.0000848100
 16      6.3746354300     3.6815873830     1.5818321030    -0.0000031200     0.0000018000    -0.0003463200
 16      6.3742809190     3.6817920740     4.6870967990    -0.0000094500     0.0000054500     0.0000370100
 16      4.7803783480     4.6020306880     7.6913198840     0.0000403500    -0.0000233000     0.0001069700
 16      4.7799003660     4.6023066560    10.8089114170    -0.0000048800     0.0000028200    -0.0000563800
 16      6.3747945790     3.6814955100    13.9011550620     0.0000039000    -0.0000022500    -0.0000796700
 16      6.3747291770     3.6815332660    17.0209919460     0.0000057100    -0.0000032900    -0.0001783500
 16      4.7806180320     4.6018923170    20.0909485210    -0.0000040700     0.0000023400     0.0001909300
 16      4.7815766820     4.6013388360    23.2106396420    -0.0000375100     0.0000216500     0.0000834800
 16      4.7917171910     6.4375685750     1.5517319850    -0.0002107400    -0.0005022800     0.0002574800
 16      4.7972161540     6.4804039430     4.6761589990    -0.0000507800     0.0000183700    -0.0004057300
 16      3.1888189900     7.3622148860     7.6893919410    -0.0000115700    -0.0000005500     0.0001300300
 16      3.1874266800     7.3615011250    10.8094887950    -0.0000503000    -0.0000279700    -0.0001245700
 16      4.7818407280     6.4414811750    13.9012042650     0.0000101500    -0.0000006100    -0.0000606200
 16      4.7822205940     6.4416058730    17.0209227400    -0.0000041000    -0.0000111400    -0.0001916700
 16      3.1883184660     7.3617392050    20.0912893800     0.0000017400     0.0000063700     0.0001483300
 16      3.1880566790     7.3616987930    23.2109489280     0.0000034700     0.0000075100     0.0000024000
 28      1.5947667270     0.9197588720     4.8876770920    -0.0000085000     0.0000049000    -0.0003546200
 CONVCOORD
         108           1
 42      0.0080333520     1.8358581880     3.1039948090
 42      1.5935839090     0.9204420740     9.2694560970
 42      0.0008644670     1.8399971500    15.4604403090
 42      1.5937879190     0.9203242900    21.6503071210
 42     -1.5881088740     4.6024510920     3.1315926090
 42      0.0026935300     3.6800376470     9.2485515660
 42     -1.5917908620     4.6000244480    15.4606906650
 42      0.0011277920     3.6802109580    21.6506677450
 42     -3.1842996300     7.3696346510     3.1040146240
 42     -1.5912480290     6.4421563340     9.2484969240
 42     -3.1844921120     7.3600288200    15.4603108410
 42     -1.5917010060     6.4404630350    21.6506027700
 42      3.1792644080     1.8357466860     3.1042124190
 42      4.7790116960     0.9198656110     9.2486946750
 42      3.1874870970     1.8407163460    15.4605085800
 42      4.7802516460     0.9211045630    21.6508005080
 42      1.5942314670     4.5851720240     3.1158496870
 42      3.1858485840     3.6807892390     9.2486958360
 42      1.5947875480     4.6007548150    15.4609872410
 42      3.1876912590     3.6809400060    21.6507688580
 42     -0.0120447540     7.3689320990     3.1160110140
 42      1.5948571570     6.4411887770     9.2476422330
 42      0.0021165630     7.3607560730    15.4609166880
 42      1.5950113030     6.4410997900    21.6505449990
 42      6.3738110080     1.8370019180     3.1317903490
 42      7.9680473560     0.9205362260     9.2487493140
 42      6.3740715550     1.8414039370    15.4608884090
 42      7.9671143960     0.9218055480    21.6508654910
 42      4.7771068170     4.6039192550     3.1311265750
 42      6.3742438400     3.6818137010     9.2500245950
 42      4.7813778500     4.6014533930    15.4608325930
 42      6.3743013280     3.6817805170    21.6496841920
 42      3.2019002340     7.3697413200     3.1158496990
 42      4.7809289310     6.4435547110     9.2486958330
 42      3.1886831930     7.3614683180    15.4609872460
 42      4.7817197050     6.4418835290    21.6507688640
 16      1.5941307920     0.9201261030     1.5676492820
 16      0.0149708090     1.8318530980     7.6916522640
 16     -0.0050774530     1.8434279470    10.8159009720
 16      1.5942853950     0.9200368420    13.9005829020
 16      1.5942209700     0.9200740350    17.0204691310
 16      0.0004488880     1.8402373260    20.0909573680
 16      0.0009458650     1.8399503940    23.2109550000
 16     -0.0078815720     3.6739173750     1.5516356380
 16      0.0272145240     3.6472605420     4.6768935580
 16     -1.5918029230     4.6006746540     7.6910350360
 16     -1.5914469830     4.6009771780    10.8087261520
 16      0.0017076050     3.6803106100    13.9011305660
 16      0.0014779360     3.6799250910    17.0208526620
 16     -1.5918979510     4.6004653620    20.0908016650
 16     -1.5929624240     4.5999026530    23.2104822480
 16     -1.6013433990     6.4355866750     1.5517849500
 16     -1.6071264790     6.4792946760     4.6766989790
 16     -3.1851410630     7.3772623980     7.6915331610
 16     -3.1851370810     7.3543071590    10.8157129730
 16     -1.5908247000     6.4400620480    13.9010678810
 16     -1.5913333230     6.4401730480    17.0207874550
 16     -3.1849297030     7.3602902680    20.0908314770
 16     -3.1849866600     7.3609805170    23.2108301430
 16      4.7796532750     0.9318929410     1.5519826930
 16      4.7389095510     0.9150471710     4.6768967340
 16      3.1722381450     1.8326619050     7.6917309140
 16      3.1921199160     1.8441360960    10.8159107220
 16      4.7810368650     0.9205458090    13.9012656200
 16      4.7806864220     0.9209307840    17.0209851940
 16      3.1870420910     1.8409649500    20.0910292150
 16      3.1864158380     1.8406691470    23.2110278820
 16      3.1964266610     3.6744390700     1.5517319850
 16      3.1620796830     3.6482591050     4.6761590030
 16      1.5942091040     4.6002642710     7.6893919360
 16      1.5941310760     4.6018269300    10.8094887920
 16      3.1881000190     3.6810360300    13.9012042590
 16      3.1881819590     3.6806447020    17.0209227340
 16      1.5943708000     4.6009355970    20.0912893740
 16      1.5942749020     4.6011825120    23.2109489230
 16      1.5949226900     6.4411507240     1.5667465760
 16      1.5950274450     6.4410902380     4.6619257200
 16      0.0007710560     7.3615331350     7.6892724270
 16      0.0019822210     7.3608338630    10.8093794940
 16      1.5955107040     6.4408112310    13.9013571460
 16      1.5954412640     6.4408513190    17.0211564990
 16      0.0016297750     7.3610373630    20.0912226760
 16      0.0017239400     7.3609829950    23.2108655480
 16      7.9680598990     0.9327543290     1.5518333790
 16      8.0086934650     0.9156886990     4.6770913100
 16      6.3735026320     1.8410896250     7.6912327860
 16      6.3734186150     1.8406301130    10.8089239030
 16      7.9673178050     0.9212532450    13.9013283100
 16      7.9675368350     0.9216448980    17.0210504070
 16      6.3736363800     1.8412765870    20.0909994110
 16      6.3735914570     1.8424797970    23.2106799950
 16      6.3746354300     3.6815873830     1.5818321030
 16      6.3742809190     3.6817920740     4.6870967990
 16      4.7803783480     4.6020306880     7.6913198840
 16      4.7799003660     4.6023066560    10.8089114170
 16      6.3747945790     3.6814955100    13.9011550620
 16      6.3747291770     3.6815332660    17.0209919460
 16      4.7806180320     4.6018923170    20.0909485210
 16      4.7815766820     4.6013388360    23.2106396420
 16      4.7917171910     6.4375685750     1.5517319850
 16      4.7972161540     6.4804039430     4.6761589990
 16      3.1888189900     7.3622148860     7.6893919410
 16      3.1874266800     7.3615011250    10.8094887950
 16      4.7818407280     6.4414811750    13.9012042650
 16      4.7822205940     6.4416058730    17.0209227400
 16      3.1883184660     7.3617392050    20.0912893800
 16      3.1880566790     7.3616987930    23.2109489280
 28      1.5947667270     0.9197588720     4.8876770920


==> anc/XSF_files/2H/S_substitution/441_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7462458360   -0.0001784470   -0.0000892230
   -6.3732758720   11.0385233960    0.0000892230
   -0.0001019700    0.0000637310   12.3715841850
 CONVVEC
   12.7462458360   -0.0001784470   -0.0000892230
   -6.3732758720   11.0385233960    0.0000892230
   -0.0001019700    0.0000637310   12.3715841850
 PRIMCOORD
          96           1
 42      0.0010909680     1.8230746280     3.0959736160    -0.0000068300    -0.0000083200     0.0000196400
 42     -1.5940596600     4.5977815810     3.1027505710    -0.0000098900    -0.0000000200    -0.0000040900
 42     -3.1994818890     7.3665001330     3.0962742890    -0.0000135500     0.0000079900     0.0000113200
 42     -4.7912380960    10.1110227530     3.0801223640     0.0000092500     0.0000083500    -0.0000018500
 42      3.1821820580     1.8342176920     3.1112288670    -0.0000117800     0.0000031300    -0.0000077100
 42      1.5961935560     4.5977026420     3.1027010290    -0.0000007300     0.0000000100    -0.0000046300
 42      0.0010003410     7.3605073810     3.1027511490    -0.0000045000     0.0000096900    -0.0000040300
 42     -1.5992755040    10.1156958950     3.1113720070    -0.0000053100    -0.0000018100    -0.0000077800
 42      6.3741970620     1.8391092130     3.1155859920    -0.0000040500     0.0000025700    -0.0000343000
 42      4.7824290370     4.6059401930     3.1112526680    -0.0000081500     0.0000084200    -0.0000087600
 42      3.2015337970     7.3664227250     3.0960002350     0.0000048900     0.0000086700     0.0000183600
 42      1.6011914220    10.1156366540     3.1111957370     0.0000022600    -0.0000019500    -0.0000013700
 42      9.5662808640     1.8342255580     3.1111101510     0.0000031000    -0.0000009100    -0.0000013900
 42      7.9659958320     4.6058989370     3.1113103080    -0.0000005400     0.0000051700    -0.0000088500
 42      6.3740746650     7.3725877400     3.0800799500    -0.0000026000    -0.0000132200    -0.0000038500
 42      4.7929717890    10.1109372070     3.0796430940    -0.0000077000     0.0000042300     0.0000134900
 42      1.5917041100     0.9189743070     9.2612438460     0.0000034200    -0.0000016900     0.0000014400
 42      0.0001989360     3.6794212980     9.2642857760     0.0000034300    -0.0000009600    -0.0000018700
 42     -1.5930837100     6.4390024990     9.2642732320     0.0000039800    -0.0000024400    -0.0000021200
 42     -3.1880192170     9.1974638720     9.2612906490     0.0000033200    -0.0000019300     0.0000009300
 42      4.7795436570     0.9193879720     9.2659601890     0.0000031900    -0.0000016800    -0.0000022100
 42      3.1862521750     3.6796394460     9.2651481720     0.0000027800    -0.0000017300    -0.0000021800
 42      1.5934162070     6.4389619180     9.2642879980     0.0000024300    -0.0000025200    -0.0000019000
 42      0.0001180870     9.1979996360     9.2651807060     0.0000032100    -0.0000021100    -0.0000020100
 42      7.9671937000     0.9193498570     9.2659550670     0.0000033200    -0.0000018900    -0.0000018600
 42      6.3733366370     3.6799281800     9.2659645770     0.0000030600    -0.0000020000    -0.0000023200
 42      4.7797770080     6.4408949720     9.2612515070     0.0000030700    -0.0000021400     0.0000013200
 42      3.1882376390     9.1973807410     9.2613177100     0.0000032900    -0.0000023800     0.0000010800
 42     11.1550043390     0.9188672860     9.2612303180     0.0000038100    -0.0000016400     0.0000011500
 42      9.5604093820     3.6795621940     9.2650972440     0.0000035800    -0.0000018900    -0.0000020700
 42      7.9668073410     6.4408485210     9.2612108200     0.0000033300    -0.0000020600     0.0000008800
 42      6.3732264500     9.1985265370     9.2788063240     0.0000037800    -0.0000021000     0.0000000000
 16      0.0002420710     1.8407947550     7.7029702720     0.0000045900    -0.0000025400     0.0000072100
 16     -1.5933006520     4.5991194030     7.7054433120     0.0000040300    -0.0000022800     0.0000051900
 16     -3.1853846470     7.3583221000     7.7029667480     0.0000039000    -0.0000021300     0.0000068800
 16     -4.7935566480    10.1105516940     7.7021205900     0.0000088600     0.0000007100     0.0000117700
 16      3.1871751810     1.8397084110     7.7056729930     0.0000032600    -0.0000030600     0.0000059800
 16      1.5937374880     4.5990838910     7.7054381690     0.0000041900    -0.0000021500     0.0000048500
 16      0.0001903000     7.3591316470     7.7054437160     0.0000040900    -0.0000020100     0.0000051500
 16     -1.5928760070    10.1187340630     7.7057229180     0.0000031900    -0.0000022000     0.0000061200
 16      6.3733839740     1.8395431520     7.7074030300     0.0000045000    -0.0000023600     0.0000043500
 16      4.7801376030     4.5988087000     7.7056773300     0.0000043900    -0.0000009600     0.0000060900
 16      3.1857322150     7.3582384790     7.7029749890     0.0000046500    -0.0000022600     0.0000073800
 16      1.5931422990    10.1186917990     7.7057213930     0.0000058300    -0.0000024000     0.0000067600
 16      9.5595820600     1.8396144950     7.7056356100     0.0000051800    -0.0000036700     0.0000067900
 16      7.9665373470     4.5987773260     7.7056412620     0.0000037400    -0.0000015300     0.0000063500
 16      6.3732858810     7.3747429450     7.7020425470     0.0000038300    -0.0000076800     0.0000119000
 16      4.7937385700    10.1104505980     7.7021492890    -0.0000002800     0.0000001900     0.0000118500
 16      1.6015764700     0.9132690100     1.5300093480    -0.0000194300    -0.0000193600     0.0000145300
 16      0.0010535460     3.6756581470     1.5441310380    -0.0000049500     0.0000025000     0.0000070600
 16     -1.5952440870     6.4402839020     1.5442515160    -0.0000004700     0.0000000600     0.0000050500
 16     -3.1872958260     9.2073792190     1.5302277810    -0.0000267200     0.0000023900     0.0000123900
 16      4.7799302570     0.9186613220     1.5560706390    -0.0000162100    -0.0000053400    -0.0000162500
 16      3.1931870490     3.6756889710     1.5510217560    -0.0000034000     0.0000012200    -0.0000085500
 16      1.5971476640     6.4401627750     1.5441408080    -0.0000054300     0.0000030700     0.0000067100
 16      0.0008546450     9.2045001310     1.5510578120     0.0000021600     0.0000070400    -0.0000056200
 16      7.9683730840     0.9187045810     1.5559739620     0.0000136100    -0.0000076000    -0.0000108100
 16      6.3741904390     3.6800268890     1.5560894270    -0.0000035600     0.0000162400    -0.0000168900
 16      4.7897008800     6.4352732030     1.5300491510     0.0000060000     0.0000255000     0.0000131100
 16      3.1889779360     9.2072808960     1.5298600400     0.0000280600     0.0000034300     0.0000226300
 16     11.1468214220     0.9133330580     1.5297636880     0.0000118400    -0.0000260700     0.0000234800
 16      9.5551623270     3.6757372810     1.5509817830    -0.0000041100    -0.0000060100    -0.0000059400
 16      7.9585951110     6.4353308640     1.5301715540    -0.0000148400     0.0000209200     0.0000111900
 16      6.3740855950     9.1980697100     1.5399695940    -0.0000044900     0.0000020000    -0.0000125200
 16      0.0002924490     1.8391217690    10.8229368930     0.0000021900     0.0000007800    -0.0000105300
 16     -1.5927767000     4.5994245540    10.8259927880     0.0000022100    -0.0000007300    -0.0000080100
 16     -3.1868006200     7.3591418110    10.8229468370     0.0000037700    -0.0000019200    -0.0000116200
 16     -4.7756332140    10.1208527360    10.8271297490     0.0000000300    -0.0000025000    -0.0000046000
 16      3.1848183630     1.8390288450    10.8244166280     0.0000028100    -0.0000004300    -0.0000093700
 16      1.5932484250     4.5993637240    10.8259767270     0.0000020200    -0.0000007000    -0.0000074900
 16      0.0001858110     7.3585253740    10.8259933900     0.0000020200    -0.0000010100    -0.0000079900
 16     -1.5946207800    10.1169884290    10.8244782120     0.0000029600    -0.0000006800    -0.0000099700
 16      6.3733880990     1.8395369680    10.8272198510     0.0000025400    -0.0000009800    -0.0000094800
 16      4.7795443700     4.6011847580    10.8244223770     0.0000021100    -0.0000016000    -0.0000097700
 16      3.1872023950     7.3590314030    10.8229427360     0.0000007600    -0.0000016100    -0.0000109400
 16      1.5948766590    10.1169557300    10.8244864750     0.0000022700    -0.0000010300    -0.0000096600
 16      9.5619530530     1.8389772930    10.8244006800     0.0000023200    -0.0000009800    -0.0000096600
 16      7.9671774340     4.6011583440    10.8243982880     0.0000024100    -0.0000018400    -0.0000104600
 16      6.3733268880     7.3540758850    10.8270509810     0.0000022800     0.0000016600    -0.0000050200
 16      4.7759335850    10.1207303440    10.8271152590     0.0000046700    -0.0000024900    -0.0000045800
 16      1.5648937040     0.8786912450     4.6561322280    -0.0000064200    -0.0000020700     0.0000137900
 16      0.0010827810     3.6707990910     4.6551698420    -0.0000056100    -0.0000001900    -0.0000037200
 16     -1.5992173640     6.4425785160     4.6553208470    -0.0000129900     0.0000073700    -0.0000076100
 16     -3.2356398770     9.1930812230     4.6562546800    -0.0000087000    -0.0000001300     0.0000097300
 16      4.7764295750     0.9166732140     4.6712435420     0.0000002700     0.0000071500    -0.0000284500
 16      3.1846298340     3.6806051160     4.6667859210     0.0000009100    -0.0000000500    -0.0000126300
 16      1.6013483690     6.4425550390     4.6551811600    -0.0000023200     0.0000056600    -0.0000043100
 16      0.0009962570     9.1946582830     4.6668375590    -0.0000059900     0.0000114800    -0.0000089800
 16      7.9720310470     0.9165902780     4.6710697170    -0.0000126200     0.0000076800    -0.0000230200
 16      6.3741595630     3.6840284170     4.6712621450    -0.0000059500    -0.0000031500    -0.0000292700
 16      4.8012897540     6.4843168620     4.6561673470    -0.0000015400     0.0000066700     0.0000113900
 16      3.2376348540     9.1929957840     4.6559829950     0.0000008500    -0.0000008700     0.0000199400
 16     11.1835424340     0.8783442330     4.6558893490     0.0000009500    -0.0000001500     0.0000199200
 16      9.5637749270     3.6805220970     4.6667607420    -0.0000127000    -0.0000004500    -0.0000092500
 16      7.9468372200     6.4843494270     4.6561958680    -0.0000051400     0.0000065500     0.0000080200
 28      6.3737489630     9.1983470550     4.8697932090     0.0000167300    -0.0000139300     0.0000669200
 CONVCOORD
          96           1
 42      0.0010909680     1.8230746280     3.0959736160
 42     -1.5940596600     4.5977815810     3.1027505710
 42     -3.1994818890     7.3665001330     3.0962742890
 42     -4.7912380960    10.1110227530     3.0801223640
 42      3.1821820580     1.8342176920     3.1112288670
 42      1.5961935560     4.5977026420     3.1027010290
 42      0.0010003410     7.3605073810     3.1027511490
 42     -1.5992755040    10.1156958950     3.1113720070
 42      6.3741970620     1.8391092130     3.1155859920
 42      4.7824290370     4.6059401930     3.1112526680
 42      3.2015337970     7.3664227250     3.0960002350
 42      1.6011914220    10.1156366540     3.1111957370
 42      9.5662808640     1.8342255580     3.1111101510
 42      7.9659958320     4.6058989370     3.1113103080
 42      6.3740746650     7.3725877400     3.0800799500
 42      4.7929717890    10.1109372070     3.0796430940
 42      1.5917041100     0.9189743070     9.2612438460
 42      0.0001989360     3.6794212980     9.2642857760
 42     -1.5930837100     6.4390024990     9.2642732320
 42     -3.1880192170     9.1974638720     9.2612906490
 42      4.7795436570     0.9193879720     9.2659601890
 42      3.1862521750     3.6796394460     9.2651481720
 42      1.5934162070     6.4389619180     9.2642879980
 42      0.0001180870     9.1979996360     9.2651807060
 42      7.9671937000     0.9193498570     9.2659550670
 42      6.3733366370     3.6799281800     9.2659645770
 42      4.7797770080     6.4408949720     9.2612515070
 42      3.1882376390     9.1973807410     9.2613177100
 42     11.1550043390     0.9188672860     9.2612303180
 42      9.5604093820     3.6795621940     9.2650972440
 42      7.9668073410     6.4408485210     9.2612108200
 42      6.3732264500     9.1985265370     9.2788063240
 16      0.0002420710     1.8407947550     7.7029702720
 16     -1.5933006520     4.5991194030     7.7054433120
 16     -3.1853846470     7.3583221000     7.7029667480
 16     -4.7935566480    10.1105516940     7.7021205900
 16      3.1871751810     1.8397084110     7.7056729930
 16      1.5937374880     4.5990838910     7.7054381690
 16      0.0001903000     7.3591316470     7.7054437160
 16     -1.5928760070    10.1187340630     7.7057229180
 16      6.3733839740     1.8395431520     7.7074030300
 16      4.7801376030     4.5988087000     7.7056773300
 16      3.1857322150     7.3582384790     7.7029749890
 16      1.5931422990    10.1186917990     7.7057213930
 16      9.5595820600     1.8396144950     7.7056356100
 16      7.9665373470     4.5987773260     7.7056412620
 16      6.3732858810     7.3747429450     7.7020425470
 16      4.7937385700    10.1104505980     7.7021492890
 16      1.6015764700     0.9132690100     1.5300093480
 16      0.0010535460     3.6756581470     1.5441310380
 16     -1.5952440870     6.4402839020     1.5442515160
 16     -3.1872958260     9.2073792190     1.5302277810
 16      4.7799302570     0.9186613220     1.5560706390
 16      3.1931870490     3.6756889710     1.5510217560
 16      1.5971476640     6.4401627750     1.5441408080
 16      0.0008546450     9.2045001310     1.5510578120
 16      7.9683730840     0.9187045810     1.5559739620
 16      6.3741904390     3.6800268890     1.5560894270
 16      4.7897008800     6.4352732030     1.5300491510
 16      3.1889779360     9.2072808960     1.5298600400
 16     11.1468214220     0.9133330580     1.5297636880
 16      9.5551623270     3.6757372810     1.5509817830
 16      7.9585951110     6.4353308640     1.5301715540
 16      6.3740855950     9.1980697100     1.5399695940
 16      0.0002924490     1.8391217690    10.8229368930
 16     -1.5927767000     4.5994245540    10.8259927880
 16     -3.1868006200     7.3591418110    10.8229468370
 16     -4.7756332140    10.1208527360    10.8271297490
 16      3.1848183630     1.8390288450    10.8244166280
 16      1.5932484250     4.5993637240    10.8259767270
 16      0.0001858110     7.3585253740    10.8259933900
 16     -1.5946207800    10.1169884290    10.8244782120
 16      6.3733880990     1.8395369680    10.8272198510
 16      4.7795443700     4.6011847580    10.8244223770
 16      3.1872023950     7.3590314030    10.8229427360
 16      1.5948766590    10.1169557300    10.8244864750
 16      9.5619530530     1.8389772930    10.8244006800
 16      7.9671774340     4.6011583440    10.8243982880
 16      6.3733268880     7.3540758850    10.8270509810
 16      4.7759335850    10.1207303440    10.8271152590
 16      1.5648937040     0.8786912450     4.6561322280
 16      0.0010827810     3.6707990910     4.6551698420
 16     -1.5992173640     6.4425785160     4.6553208470
 16     -3.2356398770     9.1930812230     4.6562546800
 16      4.7764295750     0.9166732140     4.6712435420
 16      3.1846298340     3.6806051160     4.6667859210
 16      1.6013483690     6.4425550390     4.6551811600
 16      0.0009962570     9.1946582830     4.6668375590
 16      7.9720310470     0.9165902780     4.6710697170
 16      6.3741595630     3.6840284170     4.6712621450
 16      4.8012897540     6.4843168620     4.6561673470
 16      3.2376348540     9.1929957840     4.6559829950
 16     11.1835424340     0.8783442330     4.6558893490
 16      9.5637749270     3.6805220970     4.6667607420
 16      7.9468372200     6.4843494270     4.6561958680
 28      6.3737489630     9.1983470550     4.8697932090


==> anc/XSF_files/2H/S_substitution/442_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7458993580   -0.0001915250    0.0000000000
   -6.3731220520   11.0381696600    0.0000000000
    0.0000127680    0.0000000000   24.6989857740
 CONVVEC
   12.7458993580   -0.0001915250    0.0000000000
   -6.3731220520   11.0381696600    0.0000000000
    0.0000127680    0.0000000000   24.6989857740
 PRIMCOORD
         192           1
 42      0.0125689580     1.8324082310     3.0709614800    -0.0001756000     0.0001013600    -0.0003527500
 42      1.5932069670     0.9198285470     9.2706779090     0.0000001200    -0.0000000400    -0.0001658900
 42      0.0000037870     1.8396627110    15.4368208430    -0.0000003300     0.0000001600    -0.0000417900
 42      1.5932181930     0.9198220560    21.6114091800     0.0000001200    -0.0000000500     0.0000168500
 42     -1.5870753470     4.5934896820     3.1023664270    -0.0002623700     0.0003113000     0.0001656800
 42      0.0017755100     3.6786426100     9.2521142130     0.0000039900     0.0000352700    -0.0001232000
 42     -1.5933039620     4.5992025250    15.4369482570    -0.0000003700     0.0000011100    -0.0000462500
 42     -0.0001410020     3.6795290890    21.6120990200    -0.0000040000    -0.0000451700     0.0000077200
 42     -3.1884331340     7.3669862740     3.1023907080     0.0001377000    -0.0003852800     0.0001656900
 42     -1.5928391410     6.4392073700     9.2556970800    -0.0000012100    -0.0000007700    -0.0001514500
 42     -3.1865914830     7.3587537160    15.4369448980     0.0000007000    -0.0000007000    -0.0000462600
 42     -1.5933884240     6.4388828650    21.6121976610     0.0000173500     0.0000100600     0.0000321600
 42     -4.7799001490    10.1329050020     3.0711448310    -0.0000004300    -0.0001977800    -0.0003518600
 42     -3.1863422510     9.2004235310     9.2520802900     0.0000326400    -0.0000140700    -0.0001231900
 42     -4.7798589640    10.1183165080    15.4368142000    -0.0000001200    -0.0000002400    -0.0000418100
 42     -3.1865256430     9.1983002380    21.6120969350    -0.0000411800     0.0000189300     0.0000077600
 42      3.1737958130     1.8323584730     3.0711493270     0.0001710700     0.0000992400    -0.0003518700
 42      4.7781292410     0.9185407640     9.2520847700     0.0000285300    -0.0000211900    -0.0001231900
 42      3.1864504120     1.8396170700    15.4368186540     0.0000001200     0.0000001800    -0.0000418100
 42      4.7798763620     0.9197612390    21.6121013900    -0.0000369600     0.0000262400     0.0000077500
 42      1.5931777140     4.5831839930     3.0862083750    -0.0000000700    -0.0000899100     0.0006030500
 42      3.1845564640     3.6785801370     9.2521087710    -0.0000042300     0.0000350700    -0.0001231800
 42      1.5931825520     4.5992067180    15.4371845740    -0.0000001300     0.0000009300    -0.0000569200
 42      3.1864930230     3.6794826210    21.6120975090     0.0000042000    -0.0000451800     0.0000078000
 42     -0.0020385590     7.3576109110     3.0942497320     0.0000076000     0.0000059200     0.0000800700
 42      1.5931178020     6.4387918270     9.2553090040    -0.0000000500     0.0000177600    -0.0002025200
 42     -0.0001178240     7.3587008560    15.4369474400     0.0000022600     0.0000014100    -0.0000406500
 42      1.5931314150     6.4389224020    21.6120834800     0.0000001400     0.0000207900     0.0000093800
 42     -1.6072079230    10.1262357480     3.0862832070    -0.0000755100     0.0000435700     0.0006034500
 42     -0.0002169740     9.1984411980     9.2552697870     0.0000152600    -0.0000087800    -0.0002027500
 42     -1.5933497600    10.1182347370    15.4371819910     0.0000007100    -0.0000004400    -0.0000569400
 42     -0.0000981500     9.1983726030    21.6120848400     0.0000179700    -0.0000103500     0.0000094300
 42      6.3648853050     1.8370722230     3.1023951730     0.0004024900     0.0000733500     0.0001656900
 42      7.9661642230     0.9191399070     9.2557015420     0.0000000800     0.0000014700    -0.0001514500
 42      6.3729357280     1.8395935940    15.4369493540     0.0000009300    -0.0000003000    -0.0000462600
 42      7.9661706110     0.9197778640    21.6122021180    -0.0000000100    -0.0000200200     0.0000321600
 42      4.7734737670     4.5933426530     3.1023159540     0.0002637500     0.0003095000     0.0001656400
 42      6.3721214680     3.6788252310     9.2569133810     0.0000218100     0.0000125700    -0.0002035800
 42      4.7796698960     4.5991108660    15.4369492720     0.0000001300     0.0000011200    -0.0000462700
 42      6.3729508010     3.6793070760    21.6123939210     0.0000362400     0.0000208100     0.0000018100
 42      3.1883145920     7.3575448400     3.0942298760    -0.0000103500     0.0000059500     0.0000788100
 42      4.7790953720     6.4391092300     9.2557275750     0.0000012800    -0.0000007100    -0.0001512300
 42      3.1863934190     7.3586540210    15.4369475180    -0.0000024800     0.0000014000    -0.0000406000
 42      4.7796514550     6.4387881760    21.6121996880    -0.0000173700     0.0000100600     0.0000321600
 42      1.5930763000    10.1204359680     3.0942497400    -0.0000013500    -0.0000095800     0.0000800700
 42      3.1863769710     9.1984027340     9.2553090000    -0.0000153800    -0.0000088000    -0.0002025200
 42      1.5930927460    10.1182275870    15.4369474420    -0.0000001200    -0.0000027000    -0.0000406500
 42      3.1862707000     9.1983256660    21.6120834820    -0.0000179100    -0.0000104800     0.0000093800
 42      9.5674828090     1.8370092580     3.1023708910    -0.0004008100     0.0000715300     0.0001656800
 42     11.1541908540     0.9184507380     9.2521186680    -0.0000285300    -0.0000210500    -0.0001232000
 42      9.5594210170     1.8395469620    15.4369527150    -0.0000011700    -0.0000002800    -0.0000462500
 42     11.1524648830     0.9196672510    21.6121034770     0.0000371500     0.0000260900     0.0000077200
 42      7.9661226600     4.5990813580     3.1065978720    -0.0000014800     0.0000008200     0.0002799100
 42      9.5601348720     3.6787800790     9.2569133400    -0.0000219100     0.0000126800    -0.0002034800
 42      7.9661341860     4.5990746980    15.4368764310    -0.0000000900     0.0000000300    -0.0000478500
 42      9.5593028330     3.6792604620    21.6123921100    -0.0000359900     0.0000208000     0.0000018300
 42      6.3747635720     7.3668630680     3.1023159540    -0.0001361800    -0.0003832000     0.0001656400
 42      7.9660845730     6.4396554000     9.2569133700     0.0000000400    -0.0000251300    -0.0002035800
 42      6.3728662270     7.3586129360    15.4369492740    -0.0000009400    -0.0000007100    -0.0000462700
 42      7.9660819560     6.4386962570    21.6123939210     0.0000001300    -0.0000417500     0.0000018100
 42      4.7934087230    10.1261568920     3.0862083720     0.0000778000     0.0000449800     0.0006030500
 42      6.3725098400     9.2002875240     9.2521087470    -0.0000324600    -0.0000138300    -0.0001231800
 42      4.7795350520    10.1181412960    15.4371845780    -0.0000009000    -0.0000004000    -0.0000569200
 42      6.3726965490     9.1981591670    21.6120975120     0.0000412600     0.0000190000     0.0000078000
 16      1.5932177340     0.9198219910     1.5311126100    -0.0000029300     0.0000017000     0.0002665900
 16      0.0142603160     1.8314320940     7.6932633440    -0.0001418300     0.0000818700    -0.0000035600
 16     -0.0048545710     1.8424680540    10.8180513050     0.0001269800    -0.0000733300    -0.0002795900
 16      1.5932140030     0.9198241060    13.8769797370    -0.0000000900     0.0000000700     0.0000602000
 16      1.5932149790     0.9198235440    16.9965693950    -0.0000001300     0.0000000900    -0.0001272300
 16     -0.0002992580     1.8398380520    20.0524432750     0.0000079200    -0.0000045900     0.0001041900
 16      0.0001245570     1.8395933620    23.1711978280     0.0000951700    -0.0000549700     0.0000262000
 16     -0.0072106280     3.6724445530     1.5196178750     0.0000712200     0.0002271000     0.0009760900
 16      0.0308456640     3.6381018300     4.6475379870    -0.0002787600     0.0001460200    -0.0003044500
 16     -1.5936559260     4.5992748130     7.6961352580     0.0000443200    -0.0000545500    -0.0000240500
 16     -1.5909509590     4.5989312670    10.8148077220    -0.0000261200    -0.0000826900    -0.0002874000
 16      0.0000636010     3.6795172320    13.8775987260    -0.0000063200    -0.0000084000     0.0000450300
 16     -0.0001338500     3.6792781700    16.9968358010     0.0000018800     0.0000070000    -0.0001399100
 16     -1.5934174990     4.5992563840    20.0528097740    -0.0000164700    -0.0000029100     0.0001113300
 16     -1.5934411620     4.5993624020    23.1722280160    -0.0000370100    -0.0000173200    -0.0001198400
 16     -1.5990409700     6.4356411370     1.5427664700     0.0000020400     0.0000016800     0.0002302400
 16     -1.5912717040     6.4401260510     4.6574827790     0.0002177500     0.0001252200     0.0000934400
 16     -3.1867043860     7.3584011090     7.6961307030    -0.0000245400     0.0000658400    -0.0000242400
 16     -3.1856552330     7.3609429670    10.8147951330    -0.0000844200     0.0000183300    -0.0002873000
 16     -1.5933979120     6.4388814600    13.8774167530     0.0000069100     0.0000041100     0.0000536200
 16     -1.5933773310     6.4388965010    16.9967736400     0.0000009500     0.0000006800    -0.0001324800
 16     -3.1865967440     7.3586192980    20.0528100470    -0.0000106300    -0.0000131300     0.0001112400
 16     -3.1865126500     7.3585487780    23.1722284140    -0.0000333800    -0.0000232100    -0.0001196800
 16     -3.1962519170     9.1958238540     1.5197238770     0.0002323100    -0.0000536900     0.0009759600
 16     -3.2068856760     9.2458038440     4.6475779840    -0.0000138200    -0.0003154300    -0.0003048100
 16     -4.7798672230    10.1347904930     7.6932257360     0.0000002700    -0.0001636200    -0.0000048900
 16     -4.7798441810    10.1127091190    10.8180312010     0.0000003900     0.0001463900    -0.0002791900
 16     -3.1864361650     9.1984911690    13.8775951390    -0.0000105700    -0.0000010700     0.0000450200
 16     -3.1867447070     9.1984414700    16.9968318220     0.0000069100    -0.0000016100    -0.0001399100
 16     -4.7798504990    10.1179578900    20.0524389420    -0.0000001000     0.0000089900     0.0001043700
 16     -4.7798560210    10.1184517520    23.1711915670     0.0000003000     0.0001097200     0.0000264400
 16      4.7771575260     0.9294221090     1.5197283450     0.0001626500    -0.0001743200     0.0009759600
 16      4.7285566960     0.9136411140     4.6475824490     0.0002662900     0.0001697100    -0.0003048100
 16      3.1721797710     1.8313877950     7.6932302270     0.0001418200     0.0000815600    -0.0000048900
 16      3.1913142700     1.8424085340    10.8180356820    -0.0001266000    -0.0000735500    -0.0002791900
 16      4.7797554320     0.9195877300    13.8775995930    -0.0000043400     0.0000097100     0.0000450200
 16      4.7796442010     0.9198797850    16.9968362760     0.0000048700    -0.0000051600    -0.0001399100
 16      3.1867655420     1.8397896150    20.0524433960    -0.0000078500    -0.0000044300     0.0001043700
 16      3.1863350860     1.8395474640    23.1711960210    -0.0000948800    -0.0000551500     0.0000264400
 16      3.1935349320     3.6723168670     1.5196472460    -0.0000711100     0.0002261400     0.0009753900
 16      3.1555713020     3.6382334560     4.6475856520     0.0002780000     0.0001459700    -0.0003040600
 16      1.5931974560     4.6004566810     7.6936092240     0.0000003600    -0.0000598000    -0.0000183400
 16      1.5931908740     4.5984689250    10.8138710440    -0.0000000100    -0.0000181100    -0.0003294400
 16      3.1862775720     3.6794738320    13.8775978360     0.0000060900    -0.0000084400     0.0000450500
 16      3.1864732040     3.6792313630    16.9968350340    -0.0000021300     0.0000070200    -0.0001399000
 16      1.5931893600     4.5992750870    20.0526748980     0.0000000400    -0.0000037500     0.0000907200
 16      1.5931894200     4.5994256830    23.1717632020    -0.0000000400    -0.0000035900    -0.0001722800
 16      1.5931309700     6.4364747750     1.5353974800    -0.0000014900    -0.0002019300     0.0002858000
 16      1.5931452100     6.4322464200     4.6465904430    -0.0000012600    -0.0008418300    -0.0002396500
 16     -0.0001540790     7.3586579740     7.6961222610    -0.0000291500    -0.0000168300    -0.0000900100
 16     -0.0000237770     7.3587641430    10.8160742380     0.0000492500     0.0000285500    -0.0002415800
 16      1.5931255320     6.4387882730    13.8775080640    -0.0000000600     0.0000110200     0.0000517400
 16      1.5931241910     6.4389569060    16.9968639440    -0.0000000900    -0.0000030400    -0.0001337100
 16     -0.0000800340     7.3587159820    20.0527100500    -0.0000293400    -0.0000170100     0.0001279600
 16     -0.0001840030     7.3586560160    23.1721459610     0.0000441200     0.0000253700    -0.0000019000
 16     -0.0022708560     9.1996266490     1.5354250980    -0.0001743600     0.0001006800     0.0002875100
 16     -0.0058762510     9.2017082170     4.6466360330    -0.0007283200     0.0004205100    -0.0002384100
 16     -1.5922656320    10.1176092020     7.6935650670    -0.0000516300     0.0000297900    -0.0000178500
 16     -1.5939766830    10.1185970510    10.8138346840    -0.0000154400     0.0000089000    -0.0003293300
 16     -0.0002220010     9.1984437390    13.8775071990     0.0000093800    -0.0000054000     0.0000517100
 16     -0.0000790550     9.1983612090    16.9968632390    -0.0000028000     0.0000016300    -0.0001336900
 16     -1.5932802460    10.1181949800    20.0526735900    -0.0000029200     0.0000016700     0.0000907700
 16     -1.5931510940    10.1181204140    23.1717643990    -0.0000031500     0.0000018000    -0.0001716300
 16      7.9661514240     0.9262934180     1.5427709240    -0.0000004100    -0.0000025800     0.0002302500
 16      7.9661520320     0.9173225960     4.6574872390     0.0000004500    -0.0002511700     0.0000934500
 16      6.3731849670     1.8398682340     7.6961351750    -0.0000693100    -0.0000116900    -0.0000242400
 16      6.3715082450     1.8376887060    10.8147996060    -0.0000581000     0.0000639200    -0.0002873000
 16      7.9661667640     0.9197862300    13.8774212100    -0.0000000900    -0.0000080200     0.0000536200
 16      7.9661640290     0.9197608860    16.9967780960    -0.0000001000    -0.0000011400    -0.0001324800
 16      6.3730498330     1.8396659250    20.0528145040     0.0000060400     0.0000157500     0.0001112300
 16      6.3731529520     1.8396283570    23.1722328720     0.0000033900     0.0000404800    -0.0001196800
 16      6.3718626420     3.6786519690     1.5472356690    -0.0001264200    -0.0000732500     0.0003219800
 16      6.3683507450     3.6766951360     4.6622848220    -0.0001749900    -0.0001029400    -0.0001144400
 16      4.7800423320     4.5991944250     7.6961563170    -0.0000441400    -0.0000546300    -0.0000243900
 16      4.7773208110     4.5988167490    10.8148104580     0.0000263600    -0.0000827400    -0.0002868800
 16      6.3728458150     3.6792532830    13.8773599930     0.0000006100     0.0000004600     0.0000534900
 16      6.3729053330     3.6792876440    16.9967643010     0.0000043100     0.0000027200    -0.0001357400
 16      4.7797972430     4.5991614060    20.0528115040     0.0000165300    -0.0000028600     0.0001113200
 16      4.7798149680     4.5992688530    23.1722329540     0.0000372700    -0.0000170300    -0.0001200100
 16      4.7853096110     6.4355210730     1.5427166210    -0.0000005200     0.0000003200     0.0002317100
 16      4.7775568600     6.4399971290     4.6574235270    -0.0002180000     0.0001258800     0.0000937900
 16      3.1864531090     7.3586199290     7.6961511030     0.0000290600    -0.0000168000    -0.0000909200
 16      3.1862929580     7.3587123960    10.8160890170    -0.0000491500     0.0000283600    -0.0002412200
 16      4.7796494620     6.4387889590    13.8774151010    -0.0000071500     0.0000041500     0.0000536400
 16      4.7796240390     6.4388036360    16.9967757920    -0.0000011400     0.0000006700    -0.0001325000
 16      3.1863694180     7.3586682550    20.0527090550     0.0000293100    -0.0000169400     0.0001282300
 16      3.1864735140     7.3586081560    23.1721444260    -0.0000437400     0.0000252400    -0.0000015100
 16      3.1883898640     9.1995493200     1.5353974840     0.0001741500     0.0001022800     0.0002858000
 16      3.1920588600     9.2016511780     4.6465904470     0.0007284300     0.0004220400    -0.0002396500
 16      1.5931120740    10.1182809860     7.6961222630    -0.0000000200     0.0000336300    -0.0000900100
 16      1.5930852830    10.1181150450    10.8160742390    -0.0000001100    -0.0000569500    -0.0002415800
 16      3.1863835980     9.1983972730    13.8775080660    -0.0000095600    -0.0000054300     0.0000517400
 16      3.1862368880     9.1983141170    16.9968639450     0.0000026000     0.0000016200    -0.0001337100
 16      1.5930988670    10.1181878640    20.0527100520     0.0000000500     0.0000338900     0.0001279600
 16      1.5930988150    10.1183078870    23.1721459630     0.0000000700    -0.0000509200    -0.0000019000
 16     11.1550651250     0.9293314740     1.5196223250    -0.0001610400    -0.0001752100     0.0009760900
 16     11.2038350340     0.9135451780     4.6475424490    -0.0002658400     0.0001684300    -0.0003044500
 16      9.5591827530     1.8398161830     7.6961397170     0.0000693900    -0.0000111300    -0.0000240500
 16      9.5608327650     1.8376453850    10.8148121800     0.0000585400     0.0000639400    -0.0002874000
 16     11.1525771350     0.9194954340    13.8776031840     0.0000041300     0.0000097000     0.0000450300
 16     11.1526854430     0.9197859640    16.9968402600    -0.0000051100    -0.0000051000    -0.0001399100
 16      9.5593179300     1.8396189240    20.0528142320    -0.0000057300     0.0000156900     0.0001113300
 16      9.5592142860     1.8395864080    23.1722324740    -0.0000035200     0.0000406900    -0.0001198400
 16      9.5603676720     3.6786453110     1.5472530090     0.0001251500    -0.0000722400     0.0003252900
 16      9.5638752820     3.6766201950     4.6622479810     0.0001756100    -0.0001013700    -0.0001175900
 16      7.9661437860     4.5990695230     7.6985407700     0.0000002300    -0.0000001500    -0.0002038300
 16      7.9661417930     4.5990706840    10.8170047900    -0.0000001900     0.0000000900    -0.0002363200
 16      9.5593988360     3.6792046660    13.8773624630    -0.0000008300     0.0000005000     0.0000534800
 16      9.5593350660     3.6792414830    16.9967665380    -0.0000045600     0.0000026500    -0.0001357200
 16      7.9661389950     4.5990722970    20.0530009510     0.0000001400    -0.0000001000     0.0001290000
 16      7.9661411530     4.5990710530    23.1727599620    -0.0000000300     0.0000000000     0.0000014600
 16      7.9661048960     6.4399656250     1.5472356540     0.0000002400     0.0001461400     0.0003219900
 16      7.9660436090     6.4439854500     4.6622848280     0.0000016700     0.0002030400    -0.0001144400
 16      6.3729804020     7.3582491800     7.6961563050     0.0000252300     0.0000655200    -0.0000243900
 16      6.3719467210     7.3607949360    10.8148104430     0.0000848300     0.0000185100    -0.0002868800
 16      7.9660757290     6.4388135220    13.8773599950    -0.0000000800    -0.0000007300     0.0000534900
 16      7.9660757310     6.4387447970    16.9967643030    -0.0000001800    -0.0000050700    -0.0001357400
 16      6.3728864570     7.3584779440    20.0528115050     0.0000107300    -0.0000129200     0.0001113100
 16      6.3728022700     7.3584088710    23.1722329550     0.0000333700    -0.0000237900    -0.0001200100
 16      6.3824229220     9.1956430600     1.5196472280    -0.0002313800    -0.0000514700     0.0009754000
 16      6.3929581440     9.2455622750     4.6475856490     0.0000126100    -0.0003137200    -0.0003040600
 16      4.7784603220    10.1175039750     7.6936092150     0.0000519500     0.0000295600    -0.0000183400
 16      4.7801784930    10.1185035380    10.8138710330     0.0000156600     0.0000090400    -0.0003294400
 16      6.3725961160     9.1983495950    13.8775978390     0.0000103700    -0.0000010200     0.0000450500
 16      6.3729039160     9.1983014080    16.9968350380    -0.0000071300    -0.0000016400    -0.0001399000
 16      4.7794795730    10.1181017820    20.0526749020     0.0000032500     0.0000018100     0.0000907200
 16      4.7793491840    10.1180264320    23.1717632060     0.0000030700     0.0000018100    -0.0001722800
 28      1.5931918200     0.9198368590     4.8558274690     0.0000040700    -0.0000023500     0.0007872000
 CONVCOORD
         192           1
 42      0.0125689580     1.8324082310     3.0709614800
 42      1.5932069670     0.9198285470     9.2706779090
 42      0.0000037870     1.8396627110    15.4368208430
 42      1.5932181930     0.9198220560    21.6114091800
 42     -1.5870753470     4.5934896820     3.1023664270
 42      0.0017755100     3.6786426100     9.2521142130
 42     -1.5933039620     4.5992025250    15.4369482570
 42     -0.0001410020     3.6795290890    21.6120990200
 42     -3.1884331340     7.3669862740     3.1023907080
 42     -1.5928391410     6.4392073700     9.2556970800
 42     -3.1865914830     7.3587537160    15.4369448980
 42     -1.5933884240     6.4388828650    21.6121976610
 42     -4.7799001490    10.1329050020     3.0711448310
 42     -3.1863422510     9.2004235310     9.2520802900
 42     -4.7798589640    10.1183165080    15.4368142000
 42     -3.1865256430     9.1983002380    21.6120969350
 42      3.1737958130     1.8323584730     3.0711493270
 42      4.7781292410     0.9185407640     9.2520847700
 42      3.1864504120     1.8396170700    15.4368186540
 42      4.7798763620     0.9197612390    21.6121013900
 42      1.5931777140     4.5831839930     3.0862083750
 42      3.1845564640     3.6785801370     9.2521087710
 42      1.5931825520     4.5992067180    15.4371845740
 42      3.1864930230     3.6794826210    21.6120975090
 42     -0.0020385590     7.3576109110     3.0942497320
 42      1.5931178020     6.4387918270     9.2553090040
 42     -0.0001178240     7.3587008560    15.4369474400
 42      1.5931314150     6.4389224020    21.6120834800
 42     -1.6072079230    10.1262357480     3.0862832070
 42     -0.0002169740     9.1984411980     9.2552697870
 42     -1.5933497600    10.1182347370    15.4371819910
 42     -0.0000981500     9.1983726030    21.6120848400
 42      6.3648853050     1.8370722230     3.1023951730
 42      7.9661642230     0.9191399070     9.2557015420
 42      6.3729357280     1.8395935940    15.4369493540
 42      7.9661706110     0.9197778640    21.6122021180
 42      4.7734737670     4.5933426530     3.1023159540
 42      6.3721214680     3.6788252310     9.2569133810
 42      4.7796698960     4.5991108660    15.4369492720
 42      6.3729508010     3.6793070760    21.6123939210
 42      3.1883145920     7.3575448400     3.0942298760
 42      4.7790953720     6.4391092300     9.2557275750
 42      3.1863934190     7.3586540210    15.4369475180
 42      4.7796514550     6.4387881760    21.6121996880
 42      1.5930763000    10.1204359680     3.0942497400
 42      3.1863769710     9.1984027340     9.2553090000
 42      1.5930927460    10.1182275870    15.4369474420
 42      3.1862707000     9.1983256660    21.6120834820
 42      9.5674828090     1.8370092580     3.1023708910
 42     11.1541908540     0.9184507380     9.2521186680
 42      9.5594210170     1.8395469620    15.4369527150
 42     11.1524648830     0.9196672510    21.6121034770
 42      7.9661226600     4.5990813580     3.1065978720
 42      9.5601348720     3.6787800790     9.2569133400
 42      7.9661341860     4.5990746980    15.4368764310
 42      9.5593028330     3.6792604620    21.6123921100
 42      6.3747635720     7.3668630680     3.1023159540
 42      7.9660845730     6.4396554000     9.2569133700
 42      6.3728662270     7.3586129360    15.4369492740
 42      7.9660819560     6.4386962570    21.6123939210
 42      4.7934087230    10.1261568920     3.0862083720
 42      6.3725098400     9.2002875240     9.2521087470
 42      4.7795350520    10.1181412960    15.4371845780
 42      6.3726965490     9.1981591670    21.6120975120
 16      1.5932177340     0.9198219910     1.5311126100
 16      0.0142603160     1.8314320940     7.6932633440
 16     -0.0048545710     1.8424680540    10.8180513050
 16      1.5932140030     0.9198241060    13.8769797370
 16      1.5932149790     0.9198235440    16.9965693950
 16     -0.0002992580     1.8398380520    20.0524432750
 16      0.0001245570     1.8395933620    23.1711978280
 16     -0.0072106280     3.6724445530     1.5196178750
 16      0.0308456640     3.6381018300     4.6475379870
 16     -1.5936559260     4.5992748130     7.6961352580
 16     -1.5909509590     4.5989312670    10.8148077220
 16      0.0000636010     3.6795172320    13.8775987260
 16     -0.0001338500     3.6792781700    16.9968358010
 16     -1.5934174990     4.5992563840    20.0528097740
 16     -1.5934411620     4.5993624020    23.1722280160
 16     -1.5990409700     6.4356411370     1.5427664700
 16     -1.5912717040     6.4401260510     4.6574827790
 16     -3.1867043860     7.3584011090     7.6961307030
 16     -3.1856552330     7.3609429670    10.8147951330
 16     -1.5933979120     6.4388814600    13.8774167530
 16     -1.5933773310     6.4388965010    16.9967736400
 16     -3.1865967440     7.3586192980    20.0528100470
 16     -3.1865126500     7.3585487780    23.1722284140
 16     -3.1962519170     9.1958238540     1.5197238770
 16     -3.2068856760     9.2458038440     4.6475779840
 16     -4.7798672230    10.1347904930     7.6932257360
 16     -4.7798441810    10.1127091190    10.8180312010
 16     -3.1864361650     9.1984911690    13.8775951390
 16     -3.1867447070     9.1984414700    16.9968318220
 16     -4.7798504990    10.1179578900    20.0524389420
 16     -4.7798560210    10.1184517520    23.1711915670
 16      4.7771575260     0.9294221090     1.5197283450
 16      4.7285566960     0.9136411140     4.6475824490
 16      3.1721797710     1.8313877950     7.6932302270
 16      3.1913142700     1.8424085340    10.8180356820
 16      4.7797554320     0.9195877300    13.8775995930
 16      4.7796442010     0.9198797850    16.9968362760
 16      3.1867655420     1.8397896150    20.0524433960
 16      3.1863350860     1.8395474640    23.1711960210
 16      3.1935349320     3.6723168670     1.5196472460
 16      3.1555713020     3.6382334560     4.6475856520
 16      1.5931974560     4.6004566810     7.6936092240
 16      1.5931908740     4.5984689250    10.8138710440
 16      3.1862775720     3.6794738320    13.8775978360
 16      3.1864732040     3.6792313630    16.9968350340
 16      1.5931893600     4.5992750870    20.0526748980
 16      1.5931894200     4.5994256830    23.1717632020
 16      1.5931309700     6.4364747750     1.5353974800
 16      1.5931452100     6.4322464200     4.6465904430
 16     -0.0001540790     7.3586579740     7.6961222610
 16     -0.0000237770     7.3587641430    10.8160742380
 16      1.5931255320     6.4387882730    13.8775080640
 16      1.5931241910     6.4389569060    16.9968639440
 16     -0.0000800340     7.3587159820    20.0527100500
 16     -0.0001840030     7.3586560160    23.1721459610
 16     -0.0022708560     9.1996266490     1.5354250980
 16     -0.0058762510     9.2017082170     4.6466360330
 16     -1.5922656320    10.1176092020     7.6935650670
 16     -1.5939766830    10.1185970510    10.8138346840
 16     -0.0002220010     9.1984437390    13.8775071990
 16     -0.0000790550     9.1983612090    16.9968632390
 16     -1.5932802460    10.1181949800    20.0526735900
 16     -1.5931510940    10.1181204140    23.1717643990
 16      7.9661514240     0.9262934180     1.5427709240
 16      7.9661520320     0.9173225960     4.6574872390
 16      6.3731849670     1.8398682340     7.6961351750
 16      6.3715082450     1.8376887060    10.8147996060
 16      7.9661667640     0.9197862300    13.8774212100
 16      7.9661640290     0.9197608860    16.9967780960
 16      6.3730498330     1.8396659250    20.0528145040
 16      6.3731529520     1.8396283570    23.1722328720
 16      6.3718626420     3.6786519690     1.5472356690
 16      6.3683507450     3.6766951360     4.6622848220
 16      4.7800423320     4.5991944250     7.6961563170
 16      4.7773208110     4.5988167490    10.8148104580
 16      6.3728458150     3.6792532830    13.8773599930
 16      6.3729053330     3.6792876440    16.9967643010
 16      4.7797972430     4.5991614060    20.0528115040
 16      4.7798149680     4.5992688530    23.1722329540
 16      4.7853096110     6.4355210730     1.5427166210
 16      4.7775568600     6.4399971290     4.6574235270
 16      3.1864531090     7.3586199290     7.6961511030
 16      3.1862929580     7.3587123960    10.8160890170
 16      4.7796494620     6.4387889590    13.8774151010
 16      4.7796240390     6.4388036360    16.9967757920
 16      3.1863694180     7.3586682550    20.0527090550
 16      3.1864735140     7.3586081560    23.1721444260
 16      3.1883898640     9.1995493200     1.5353974840
 16      3.1920588600     9.2016511780     4.6465904470
 16      1.5931120740    10.1182809860     7.6961222630
 16      1.5930852830    10.1181150450    10.8160742390
 16      3.1863835980     9.1983972730    13.8775080660
 16      3.1862368880     9.1983141170    16.9968639450
 16      1.5930988670    10.1181878640    20.0527100520
 16      1.5930988150    10.1183078870    23.1721459630
 16     11.1550651250     0.9293314740     1.5196223250
 16     11.2038350340     0.9135451780     4.6475424490
 16      9.5591827530     1.8398161830     7.6961397170
 16      9.5608327650     1.8376453850    10.8148121800
 16     11.1525771350     0.9194954340    13.8776031840
 16     11.1526854430     0.9197859640    16.9968402600
 16      9.5593179300     1.8396189240    20.0528142320
 16      9.5592142860     1.8395864080    23.1722324740
 16      9.5603676720     3.6786453110     1.5472530090
 16      9.5638752820     3.6766201950     4.6622479810
 16      7.9661437860     4.5990695230     7.6985407700
 16      7.9661417930     4.5990706840    10.8170047900
 16      9.5593988360     3.6792046660    13.8773624630
 16      9.5593350660     3.6792414830    16.9967665380
 16      7.9661389950     4.5990722970    20.0530009510
 16      7.9661411530     4.5990710530    23.1727599620
 16      7.9661048960     6.4399656250     1.5472356540
 16      7.9660436090     6.4439854500     4.6622848280
 16      6.3729804020     7.3582491800     7.6961563050
 16      6.3719467210     7.3607949360    10.8148104430
 16      7.9660757290     6.4388135220    13.8773599950
 16      7.9660757310     6.4387447970    16.9967643030
 16      6.3728864570     7.3584779440    20.0528115050
 16      6.3728022700     7.3584088710    23.1722329550
 16      6.3824229220     9.1956430600     1.5196472280
 16      6.3929581440     9.2455622750     4.6475856490
 16      4.7784603220    10.1175039750     7.6936092150
 16      4.7801784930    10.1185035380    10.8138710330
 16      6.3725961160     9.1983495950    13.8775978390
 16      6.3729039160     9.1983014080    16.9968350380
 16      4.7794795730    10.1181017820    20.0526749020
 16      4.7793491840    10.1180264320    23.1717632060
 28      1.5931918200     0.9198368590     4.8558274690


==> anc/XSF_files/2H/doubly_tetrahedral_intercalation/111_doubly_intercal.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   primcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.1768581730    0.0000000000    0.0000000000
   -1.5884290860    2.7385568950    0.0000823360
    0.0000000000   -0.0003813910   12.6600964110
 CONVVEC
    3.1768581730    0.0000000000    0.0000000000
   -1.5884290860    2.7385568950    0.0000823360
    0.0000000000   -0.0003813910   12.6600964110
 PRIMCOORD
           8           1
 42      0.0000000000     1.8262212280     3.0992262300
 42      1.5884290860     0.9087360910     9.4292465390
 16      1.5884290860     0.9171703190     1.5065625610
 16      1.5884290860     0.9170746580     4.6918350430
 16      0.0000000000     1.8190259260     7.8879440890
 16      0.0000000000     1.8189333310    10.9706038530
 28      0.0000000000     1.8288571390     5.7820941780
 28      0.0000000000     1.8286369410    13.0764540600
 CONVCOORD
           8           1
 42      0.0000000000     1.8262212280     3.0992262300
 42      1.5884290860     0.9087360910     9.4292465390
 16      1.5884290860     0.9171703190     1.5065625610
 16      1.5884290860     0.9170746580     4.6918350430
 16      0.0000000000     1.8190259260     7.8879440890
 16      0.0000000000     1.8189333310    10.9706038530
 28     -0.0000000000     1.8288571390     5.7820941780
 28      0.0000000000     1.8290183320     0.4163576490


==> anc/XSF_files/2H/doubly_tetrahedral_intercalation/221_doubly_intercal.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   primcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.2691813770    0.0000000000    0.0000000000
   -3.1345906890    5.4167246160    0.0000010240
    0.0000000000   -0.0000020950   12.3785160830
 CONVVEC
    6.2691813770    0.0000000000    0.0000000000
   -3.1345906890    5.4167246160    0.0000010240
    0.0000000000   -0.0000020950   12.3785160830
 PRIMCOORD
          26           1
 42      0.0000000000     1.8084906960     3.0748173550
 42      1.5838562390     0.8903205430     9.2640758510
 42     -1.5976959990     4.4977877670     3.0748179670
 42      0.0000000000     3.6282005520     9.2640763070
 42      3.1345906890     1.8408434680     3.0748173860
 42      4.6853248420     0.8903205430     9.2640758510
 42      1.5976959990     4.4977877670     3.0748179670
 42      3.1345906890     3.6086111570     9.2640761140
 16      1.6118305120     0.8784151030     1.4983799730
 16      1.6118303040     0.8784146550     4.6512542510
 16      0.0000000000     1.8030774060     7.7358230560
 16      0.0000000000     1.8030768120    10.7923287480
 16      0.0000000000     3.6684801700     1.4973419040
 16      0.0000000000     3.6684793070     4.6522932710
 16     -1.5670744570     4.5107329220     7.7046492090
 16     -1.5670744710     4.5107323770    10.8235038700
 16      4.6573505720     0.8784151030     1.4983799730
 16      4.6573507770     0.8784146550     4.6512542510
 16      3.1345906890     1.8016322700     7.7052971150
 16      3.1345906890     1.8016316620    10.8228548800
 16      3.1345906890     3.6128997040     1.4972519940
 16      3.1345906890     3.6128990510     4.6523833320
 16      1.5670744570     4.5107329220     7.7046492090
 16      1.5670744690     4.5107323770    10.8235038700
 28      0.0000000000     1.8099883830     5.6654966230
 28      0.0000000000     1.8099871620    12.8626545560
 CONVCOORD
          26           1
 42      0.0000000000     1.8084906960     3.0748173550
 42      1.5838562390     0.8903205430     9.2640758510
 42     -1.5976959990     4.4977877670     3.0748179670
 42      0.0000000000     3.6282005520     9.2640763070
 42      3.1345906890     1.8408434680     3.0748173860
 42      4.6853248420     0.8903205430     9.2640758510
 42      1.5976959990     4.4977877670     3.0748179670
 42      3.1345906890     3.6086111570     9.2640761140
 16      1.6118305120     0.8784151030     1.4983799730
 16      1.6118303040     0.8784146550     4.6512542510
 16     -0.0000000000     1.8030774060     7.7358230560
 16      0.0000000000     1.8030768120    10.7923287480
 16      0.0000000000     3.6684801700     1.4973419040
 16      0.0000000000     3.6684793070     4.6522932710
 16     -1.5670744570     4.5107329220     7.7046492090
 16     -1.5670744710     4.5107323770    10.8235038700
 16      4.6573505720     0.8784151030     1.4983799730
 16      4.6573507770     0.8784146550     4.6512542510
 16      3.1345906890     1.8016322700     7.7052971150
 16      3.1345906890     1.8016316620    10.8228548800
 16      3.1345906890     3.6128997040     1.4972519940
 16      3.1345906890     3.6128990510     4.6523833320
 16      1.5670744570     4.5107329220     7.7046492090
 16      1.5670744690     4.5107323770    10.8235038700
 28      0.0000000000     1.8099883830     5.6654966230
 28      0.0000000000     1.8099892570     0.4841384730


==> anc/XSF_files/2H/octahedral_intercalation/111_octa.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.1823021710    0.0006841980   -0.0007319320
   -1.5905528100    2.7562984040    0.0007319320
   -0.0027813430    0.0016070690   12.4850169310
 CONVVEC
    3.1823021710    0.0006841980   -0.0007319320
   -1.5905528100    2.7562984040    0.0007319320
   -0.0027813430    0.0016070690   12.4850169310
 PRIMCOORD
           7           1
 42      0.0006866110     1.8375946430     3.0680449720     0.0000061800    -0.0000035600     0.0000026200
 42      1.5882802820     0.9209959280     9.4169767260    -0.0000061800     0.0000035600    -0.0000026200
 16     -0.0033635500     1.8399341750     7.7664009280     0.0000137800    -0.0000080000    -0.0000003200
 16      1.5909900530     0.9194308910     1.5280374620     0.0000240800    -0.0000139200     0.0000007000
 16     -0.0020231600     1.8391596800    10.9569842360    -0.0000240800     0.0000139200    -0.0000007000
 16      1.5923304430     0.9186563960     4.7186207700    -0.0000137800     0.0000080000     0.0000003200
 28     -0.0013906150     0.0008038760     6.2425106280     0.0000000000     0.0000000000     0.0000000000
 CONVCOORD
           7           1
 42      0.0006866110     1.8375946430     3.0680449720
 42      1.5882802820     0.9209959280     9.4169767260
 16     -0.0033635500     1.8399341750     7.7664009280
 16      1.5909900530     0.9194308910     1.5280374620
 16     -0.0020231600     1.8391596800    10.9569842360
 16      1.5923304430     0.9186563960     4.7186207700
 28     -0.0013906150     0.0008038760     6.2425106280


==> anc/XSF_files/2H/octahedral_intercalation/112_octa.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2002063560   -0.0043618700   -0.0946417590
   -1.6064670240    2.7676710130    0.0962471030
   -0.7735410530    0.4361322060   25.1918649420
 CONVVEC
    3.2002063560   -0.0043618700   -0.0946417590
   -1.6064670240    2.7676710130    0.0962471030
   -0.7735410530    0.4361322060   25.1918649420
 PRIMCOORD
          13           1
 42      0.4370914840     1.5784562470     2.9932732450     0.0003238700     0.0000464000     0.0001007100
 42      0.6361155250     1.4625535090     9.6410329660    -0.0003760900     0.0001569800    -0.0000302400
 42     -0.7547286170     2.2654108010    15.8702804420     0.0000662500     0.0000169500    -0.0000351400
 42      1.0700227840     1.2217026910    21.9785353660    -0.0000719400    -0.0000172200     0.0000032800
 16      1.9946341100     0.6815749210     1.3940474120    -0.0001531400     0.0000121300     0.0001083700
 16      2.0897917400     0.6245576190     4.5784017100    -0.0001149200    -0.0000264000     0.0000326000
 16     -1.0148104170     2.4154963050     8.1421095790     0.0002982100    -0.0001774700    -0.0000537400
 16     -0.9214400600     2.3598123020    11.2611959620     0.0000532400     0.0000483400    -0.0000855700
 16      0.8003113010     1.3695139580    14.2513405110    -0.0000518500     0.0000249000    -0.0001800000
 16      0.8932910300     1.3141862850    17.3619466950    -0.0000016100    -0.0000109400     0.0001046800
 16     -0.5778366740     2.1729504280    20.4867872040    -0.0000436100    -0.0000239800    -0.0000499900
 16     -0.4850631160     2.1176555830    23.5975297570    -0.0000108500    -0.0000451000     0.0000537700
 28      2.1306558930     2.4411625870     5.8916015210     0.0000824500    -0.0000045900     0.0000312600
 CONVCOORD
          13           1
 42      0.4370914840     1.5784562470     2.9932732450
 42      0.6361155250     1.4625535090     9.6410329660
 42     -0.7547286170     2.2654108010    15.8702804420
 42      1.0700227840     1.2217026910    21.9785353660
 16      1.9946341100     0.6815749210     1.3940474120
 16      2.0897917400     0.6245576190     4.5784017100
 16     -1.0148104170     2.4154963050     8.1421095790
 16     -0.9214400600     2.3598123020    11.2611959620
 16      0.8003113010     1.3695139580    14.2513405110
 16      0.8932910300     1.3141862850    17.3619466950
 16     -0.5778366740     2.1729504280    20.4867872040
 16     -0.4850631160     2.1176555830    23.5975297570
 28     -1.0695504630     2.4455244570     5.9862432800


==> anc/XSF_files/2H/octahedral_intercalation/113_octa.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.1965399040    0.0002214540   -0.0034115730
   -1.5980792690    2.7604109720    0.0068386390
   -0.0396150260    0.0687801960   37.2912821530
 CONVVEC
    3.1965399040    0.0002214540   -0.0034115730
   -1.5980792690    2.7604109720    0.0068386390
   -0.0396150260    0.0687801960   37.2912821530
 PRIMCOORD
          19           1
 42      0.0016187560     1.8426163570     3.0383575120    -0.0000364100    -0.0004465900     0.0004250500
 42      1.5806341220     0.9523296680     9.4328961000    -0.0001475600     0.0005044600    -0.0005175700
 42     -0.0196725730     1.8718529440    15.5920120090    -0.0000050200    -0.0000518700     0.0000723100
 42      1.5736372660     0.9566455760    21.7808176020    -0.0000005200     0.0000755200    -0.0002265700
 42     -0.0308972930     1.8899851480    27.9439889640    -0.0000026400    -0.0000835800     0.0003197400
 42      1.5592882760     0.9714383660    34.1465387520     0.0000268900     0.0000968200     0.0000489900
 16      1.5991487110     0.9280576090     1.5002224600    -0.0003759800    -0.0002208700    -0.0002458600
 16      1.6004751950     0.9170335140     4.6894628170     0.0002560900    -0.0005786300     0.0002400300
 16     -0.0225763460     1.8817200020     7.8053363900    -0.0002646100     0.0006122100    -0.0001164200
 16     -0.0155593870     1.8689063140    10.9786206410    -0.0001272100     0.0003521500    -0.0000881200
 16      1.5767983680     0.9544882910    14.0301356120     0.0001330600     0.0002598700     0.0000043400
 16      1.5803727360     0.9503277390    17.1472265060    -0.0001247900    -0.0001990800     0.0001583000
 16     -0.0263788530     1.8780973350    20.2260814730     0.0001185800     0.0001795600    -0.0001189500
 16     -0.0228665930     1.8739929370    23.3423370170    -0.0001369900    -0.0002055600    -0.0003187800
 16      1.5656189980     0.9726567950    26.3825043570     0.0001342400     0.0001969000     0.0004114200
 16      1.5690998550     0.9684865090    29.4990763260    -0.0001227500    -0.0001876600     0.0002155900
 16     -0.0407797750     1.8928476200    32.5909948000     0.0001467500     0.0002434500    -0.0000289600
 16     -0.0371600810     1.8888879550    35.7090808160    -0.0001113300    -0.0002188500     0.0001044400
 28      1.6067190190     2.7327165500     6.0231837740     0.0006401900    -0.0003282500    -0.0003389800
 CONVCOORD
          19           1
 42      0.0016187560     1.8426163570     3.0383575120
 42      1.5806341220     0.9523296680     9.4328961000
 42     -0.0196725730     1.8718529440    15.5920120090
 42      1.5736372660     0.9566455760    21.7808176020
 42     -0.0308972930     1.8899851480    27.9439889640
 42      1.5592882760     0.9714383660    34.1465387520
 16      1.5991487110     0.9280576090     1.5002224600
 16      1.6004751950     0.9170335140     4.6894628170
 16     -0.0225763460     1.8817200020     7.8053363900
 16     -0.0155593870     1.8689063140    10.9786206410
 16      1.5767983680     0.9544882910    14.0301356120
 16      1.5803727360     0.9503277390    17.1472265060
 16     -0.0263788530     1.8780973350    20.2260814730
 16     -0.0228665930     1.8739929370    23.3423370170
 16      1.5656189980     0.9726567950    26.3825043570
 16      1.5690998550     0.9684865090    29.4990763260
 16     -0.0407797750     1.8928476200    32.5909948000
 16     -0.0371600810     1.8888879550    35.7090808160
 28      1.6067190190     2.7327165500     6.0231837740


==> anc/XSF_files/2H/octahedral_intercalation/114_octa.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.1970126210    0.0003839200   -0.0029592610
   -1.5981729540    2.7602451250    0.0031880990
   -0.0455642930    0.0305170420   49.6875982260
 CONVVEC
    3.1970126210    0.0003839200   -0.0029592610
   -1.5981729540    2.7602451250    0.0031880990
   -0.0455642930    0.0305170420   49.6875982260
 PRIMCOORD
          25           1
 42      0.0023792880     1.8398085490     3.0330455230     0.0001047300    -0.0003390500     0.0007604300
 42      1.5830581350     0.9401643450     9.4287602970    -0.0001472400     0.0003513400    -0.0009439300
 42     -0.0176784340     1.8539574190    15.5923955040     0.0000148000    -0.0000333200     0.0000208000
 42      1.5772341780     0.9297767840    21.7803171320    -0.0000155200     0.0000582300    -0.0001008200
 42     -0.0263970750     1.8573698490    27.9578121080     0.0000143400    -0.0000513900     0.0001184900
 42      1.5663471440     0.9372451510    34.1481706150    -0.0000137300     0.0000475200    -0.0000888500
 42     -0.0381116440     1.8636801610    40.3287764600     0.0000134800    -0.0000643600     0.0001796900
 42      1.5528330650     0.9348587370    46.5316533720     0.0000119200     0.0000871300     0.0000954000
 16      1.6004619420     0.9238297210     1.4968185620    -0.0004215100    -0.0003730900    -0.0006092600
 16      1.6012976920     0.9161608800     4.6857896280     0.0006214300    -0.0003702900     0.0000472400
 16     -0.0201512030     1.8646652680     7.7986533130    -0.0004169000     0.0004619100     0.0002264800
 16     -0.0137639090     1.8587755910    10.9726444070    -0.0000747900     0.0001371500     0.0001668300
 16      1.5793212630     0.9350839230    14.0318637850     0.0000857100     0.0002270100    -0.0000829600
 16      1.5822979350     0.9342646720    17.1488151140    -0.0000891000    -0.0001980600     0.0001471500
 16     -0.0227224050     1.8494724760    20.2239939150     0.0000895100     0.0001554700     0.0000987300
 16     -0.0197896870     1.8485943060    23.3407635620    -0.0000832100    -0.0001525100    -0.0002836600
 16      1.5706258840     0.9385299300    26.3975021920     0.0000847100     0.0001591000     0.0002612500
 16      1.5735539810     0.9376906710    29.5142949550    -0.0000929000    -0.0001506000    -0.0000274200
 16     -0.0336026980     1.8569219450    32.5917555320     0.0000936500     0.0001466800     0.0000577700
 16     -0.0306844770     1.8560746050    35.7086207580    -0.0000841600    -0.0001630200    -0.0002295500
 16      1.5589353810     0.9448908320    38.7682654190     0.0000827300     0.0001471200     0.0003611600
 16      1.5618175300     0.9439316080    41.8854517540    -0.0000927500    -0.0001620800    -0.0000150100
 16     -0.0471577460     1.8544075970    44.9748428320     0.0001143100     0.0002585900    -0.0000217000
 16     -0.0441539700     1.8538620330    48.0928268170    -0.0000532600    -0.0001807600     0.0001840900
 28      1.6125426570     2.7404734180     6.0191908100     0.0002537600     0.0000012700    -0.0003223400
 CONVCOORD
          25           1
 42      0.0023792880     1.8398085490     3.0330455230
 42      1.5830581350     0.9401643450     9.4287602970
 42     -0.0176784340     1.8539574190    15.5923955040
 42      1.5772341780     0.9297767840    21.7803171320
 42     -0.0263970750     1.8573698490    27.9578121080
 42      1.5663471440     0.9372451510    34.1481706150
 42     -0.0381116440     1.8636801610    40.3287764600
 42      1.5528330650     0.9348587370    46.5316533720
 16      1.6004619420     0.9238297210     1.4968185620
 16      1.6012976920     0.9161608800     4.6857896280
 16     -0.0201512030     1.8646652680     7.7986533130
 16     -0.0137639090     1.8587755910    10.9726444070
 16      1.5793212630     0.9350839230    14.0318637850
 16      1.5822979350     0.9342646720    17.1488151140
 16     -0.0227224050     1.8494724760    20.2239939150
 16     -0.0197896870     1.8485943060    23.3407635620
 16      1.5706258840     0.9385299300    26.3975021920
 16      1.5735539810     0.9376906710    29.5142949550
 16     -0.0336026980     1.8569219450    32.5917555320
 16     -0.0306844770     1.8560746050    35.7086207580
 16      1.5589353810     0.9448908320    38.7682654190
 16      1.5618175300     0.9439316080    41.8854517540
 16     -0.0471577460     1.8544075970    44.9748428320
 16     -0.0441539700     1.8538620330    48.0928268170
 28     -1.5844699640     2.7400894980     6.0221500710


==> anc/XSF_files/2H/octahedral_intercalation/221_octa.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3860979330    0.0000000000   -0.0000511680
   -3.1930521640    5.5304548440    0.0001023360
   -0.0000959400    0.0001726920   12.3745186340
 CONVVEC
    6.3860979330    0.0000000000   -0.0000511680
   -3.1930521640    5.5304548440    0.0001023360
   -0.0000959400    0.0001726920   12.3745186340
 PRIMCOORD
          25           1
 42     -0.0039773360     1.8404736680     3.0919552580     0.0000064300     0.0000046100     0.0000015900
 42      1.5954703290     0.9170660710     9.2817824640    -0.0000009400     0.0000043400     0.0000014000
 42     -1.5974605250     4.6074035920     3.0871269470    -0.0000033300    -0.0000042900    -0.0000079100
 42     -0.0040563720     3.6874406420     9.2817209930     0.0000022100    -0.0000051900    -0.0000017900
 42      3.1951030000     1.8404943250     3.0919220060    -0.0000038800     0.0000011900     0.0000043500
 42      4.7885429290     0.9205754410     9.2864737560    -0.0000030000    -0.0000043500    -0.0000029900
 42      1.5955797950     4.6107917330     3.0918403200    -0.0000015500     0.0000046000     0.0000052800
 42      3.1949518100     3.6874135430     9.2817214740     0.0000038200    -0.0000004700    -0.0000059500
 16      1.5955448720     0.9170468700     1.5388668640     0.0000037400    -0.0000114900    -0.0000001800
 16      1.5955827910     0.9488084130     4.6699858850    -0.0000023000    -0.0000036300    -0.0000019800
 16      0.0235484570     1.8563383100     7.7036692250     0.0000006500    -0.0000058700    -0.0000003100
 16     -0.0040396880     1.8404816910    10.8347954060    -0.0000147800    -0.0000013900    -0.0000025700
 16     -0.0040221910     3.6874194840     1.5388569570     0.0000044700    -0.0000000700     0.0000008900
 16      0.0235890180     3.6716082770     4.6699778550    -0.0000029300     0.0000057000    -0.0000025900
 16     -1.5976454670     4.6074737450     7.7116068740     0.0000076900     0.0000029700     0.0000106000
 16     -1.5976026980     4.6073807810    10.8397501220     0.0000034800     0.0000077200    -0.0000060300
 16      4.7885906190     0.9204591260     1.5338892860     0.0000039900     0.0000029500     0.0000117900
 16      4.7886138980     0.9203408380     4.6620399450     0.0000020500     0.0000106600    -0.0000065100
 16      3.1673912280     1.8563076490     7.7036665440    -0.0000024400    -0.0000031500    -0.0000011900
 16      3.1950353080     1.8404295460    10.8347860020     0.0000056800     0.0000075100    -0.0000062700
 16      3.1951695160     3.6874540520     1.5388238690    -0.0000078600    -0.0000065400     0.0000034200
 16      3.1676104750     3.6716293530     4.6699530710    -0.0000058200     0.0000030400    -0.0000012300
 16      1.5954446460     4.5791213140     7.7036753180     0.0000012200    -0.0000103900    -0.0000030000
 16      1.5954535960     4.6109514670    10.8347902170     0.0000030500     0.0000036900    -0.0000090900
 28      1.5956165370     2.7641652970     6.1864823800     0.0000003600    -0.0000021500     0.0000202500
 CONVCOORD
          25           1
 42     -0.0039773360     1.8404736680     3.0919552580
 42      1.5954703290     0.9170660710     9.2817824640
 42     -1.5974605250     4.6074035920     3.0871269470
 42     -0.0040563720     3.6874406420     9.2817209930
 42      3.1951030000     1.8404943250     3.0919220060
 42      4.7885429290     0.9205754410     9.2864737560
 42      1.5955797950     4.6107917330     3.0918403200
 42      3.1949518100     3.6874135430     9.2817214740
 16      1.5955448720     0.9170468700     1.5388668640
 16      1.5955827910     0.9488084130     4.6699858850
 16      0.0235484570     1.8563383100     7.7036692250
 16     -0.0040396880     1.8404816910    10.8347954060
 16     -0.0040221910     3.6874194840     1.5388569570
 16      0.0235890180     3.6716082770     4.6699778550
 16     -1.5976454670     4.6074737450     7.7116068740
 16     -1.5976026980     4.6073807810    10.8397501220
 16      4.7885906190     0.9204591260     1.5338892860
 16      4.7886138980     0.9203408380     4.6620399450
 16      3.1673912280     1.8563076490     7.7036665440
 16      3.1950353080     1.8404295460    10.8347860020
 16      3.1951695160     3.6874540520     1.5388238690
 16      3.1676104750     3.6716293530     4.6699530710
 16      1.5954446460     4.5791213140     7.7036753180
 16      1.5954535960     4.6109514670    10.8347902170
 28      1.5956165370     2.7641652970     6.1864823800


==> anc/XSF_files/2H/octahedral_intercalation/222_octa.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3865498870    0.0006826600   -0.0006061000
   -3.1926847940    5.5314579440    0.0016843190
   -0.0023669790    0.0062715380   24.7650836770
 CONVVEC
    6.3865498870    0.0006826600   -0.0006061000
   -3.1926847940    5.5314579440    0.0016843190
   -0.0023669790    0.0062715380   24.7650836770
 PRIMCOORD
          49           1
 42     -0.0133345690     1.8242125050     3.0470728250     0.0002859900    -0.0000377000     0.0002013300
 42      1.5893976860     0.9035350080     9.2411730450    -0.0001081900     0.0001373200    -0.0002651600
 42     -0.0101422580     1.8360542140    15.4329221330     0.0001106400    -0.0000798700    -0.0000914000
 42      1.5890056300     0.9137598090    21.6198784660    -0.0001148200     0.0000579800     0.0000984900
 42     -1.6052154140     4.5938656110     3.0452999620     0.0000262700    -0.0003375800    -0.0004930400
 42     -0.0102680840     3.6755948360     9.2410924370    -0.0001250600     0.0000164800    -0.0001161800
 42     -1.6065112090     4.6017964530    15.4330008040     0.0001140000    -0.0000798700    -0.0000415200
 42     -0.0073525610     3.6794985670    21.6207835560    -0.0001166500     0.0000578300     0.0000882800
 42      3.1888213980     1.8244816150     3.0468950430    -0.0000980200    -0.0000334100     0.0001721200
 42      4.7826741830     0.9085610560     9.2430976610    -0.0000465000    -0.0001053800     0.0003608700
 42      3.1831526860     1.8363680610    15.4326078510     0.0001112500    -0.0000742200    -0.0000908900
 42      4.7822942260     0.9141043450    21.6204488860    -0.0001135200     0.0000513900     0.0000306500
 42      1.5880134770     4.5943142000     3.0473124210     0.0000939100     0.0002344600     0.0002716300
 42      3.1892605850     3.6757633230     9.2409188990    -0.0000377000     0.0000420500    -0.0001511000
 42      1.5867766110     4.6020833850    15.4334669490     0.0001156500    -0.0000661300    -0.0000878000
 42      3.1859041600     3.6798117300    21.6204744970    -0.0001023500     0.0000637700     0.0000877900
 16      0.0191370480     1.8455419130     7.6622385190    -0.0005204100    -0.0003979900    -0.0001901100
 16      1.5877589000     0.9026619620     1.4949823130    -0.0000511800    -0.0003297000     0.0000278900
 16     -0.0108180830     1.8276058280    10.7928214250    -0.0000294700    -0.0000704600    -0.0000294700
 16      1.5878937460     0.9366211290     4.6257656080    -0.0000158800    -0.0009629500     0.0001839000
 16     -0.0081216270     1.8360700530    20.0622840450     0.0000552100    -0.0000681300     0.0002470000
 16      1.5864660210     0.9150012910    13.8737315720    -0.0000409600    -0.0000524700     0.0001155200
 16     -0.0071678630     1.8354526310    23.1790919480    -0.0000028200    -0.0000264000    -0.0001160700
 16      1.5867499240     0.9134523650    16.9905621360    -0.0000433400     0.0000625500    -0.0002513500
 16     -1.6041527280     4.5958248370     7.6725006980     0.0000781600     0.0000016700    -0.0000155400
 16     -0.0143825410     3.6726718360     1.4960466400     0.0003739800    -0.0000025700    -0.0000942600
 16     -1.6037480080     4.5941587900    10.8006928160     0.0000416500     0.0002171100     0.0000201900
 16      0.0170749930     3.6548461710     4.6270234230    -0.0004761700     0.0002298300    -0.0000290200
 16     -1.6042527880     4.6018409890    20.0627436010     0.0000394200    -0.0000507200     0.0002681300
 16     -0.0095296630     3.6800586120    13.8746013330    -0.0000553200    -0.0000042400     0.0001155500
 16     -1.6039858930     4.6009582610    23.1792894670     0.0000383400     0.0000050000    -0.0000669800
 16     -0.0098773230     3.6795572980    16.9914046280    -0.0000151900     0.0000339600    -0.0002475900
 16      3.1592472590     1.8458123000     7.6618360970     0.0005235000    -0.0003927100    -0.0001677400
 16      4.7809159700     0.9025991640     1.4871853640    -0.0000102300     0.0004263700     0.0001221500
 16      3.1899630090     1.8275904420    10.7925885670    -0.0000241600     0.0000273600    -0.0000285100
 16      4.7813108950     0.9015627420     4.6155679530    -0.0000479800     0.0005224300     0.0000628200
 16      3.1856681080     1.8363651540    20.0619741590     0.0000149000    -0.0000575300     0.0002482400
 16      4.7797580990     0.9148307140    13.8740437710    -0.0000369600    -0.0000093800     0.0000755800
 16      3.1852545730     1.8357532200    23.1787801120     0.0000701000    -0.0000167300    -0.0001161600
 16      4.7800235940     0.9139783820    16.9906131390    -0.0000367600     0.0000587800    -0.0002676000
 16      1.5893807790     4.5658111620     7.6615174690     0.0000098100     0.0004195000     0.0000505900
 16      3.1902590510     3.6728026210     1.4958285180    -0.0003893800     0.0000656300    -0.0000957500
 16      1.5894717900     4.6003601190    10.7926443380     0.0000773200    -0.0000955400     0.0001493200
 16      3.1593219320     3.6551502920     4.6267266130     0.0004348100     0.0002296500    -0.0000313500
 16      1.5890275200     4.6025334590    20.0628689520     0.0000443700    -0.0000935000     0.0002365500
 16      3.1829822660     3.6803600590    13.8742847450    -0.0000110100     0.0000051600     0.0001164900
 16      1.5893029470     4.6007612550    23.1796936100     0.0000423500     0.0000321100    -0.0001307900
 16      3.1838870420     3.6798517590    16.9910900380    -0.0000534900     0.0000445500    -0.0002452700
 28      1.5880101850     2.7356783960     6.1421672200     0.0000218600     0.0004022500     0.0001095400
 CONVCOORD
          49           1
 42     -0.0133345690     1.8242125050     3.0470728250
 42      1.5893976860     0.9035350080     9.2411730450
 42     -0.0101422580     1.8360542140    15.4329221330
 42      1.5890056300     0.9137598090    21.6198784660
 42     -1.6052154140     4.5938656110     3.0452999620
 42     -0.0102680840     3.6755948360     9.2410924370
 42     -1.6065112090     4.6017964530    15.4330008040
 42     -0.0073525610     3.6794985670    21.6207835560
 42      3.1888213980     1.8244816150     3.0468950430
 42      4.7826741830     0.9085610560     9.2430976610
 42      3.1831526860     1.8363680610    15.4326078510
 42      4.7822942260     0.9141043450    21.6204488860
 42      1.5880134770     4.5943142000     3.0473124210
 42      3.1892605850     3.6757633230     9.2409188990
 42      1.5867766110     4.6020833850    15.4334669490
 42      3.1859041600     3.6798117300    21.6204744970
 16      0.0191370480     1.8455419130     7.6622385190
 16      1.5877589000     0.9026619620     1.4949823130
 16     -0.0108180830     1.8276058280    10.7928214250
 16      1.5878937460     0.9366211290     4.6257656080
 16     -0.0081216270     1.8360700530    20.0622840450
 16      1.5864660210     0.9150012910    13.8737315720
 16     -0.0071678630     1.8354526310    23.1790919480
 16      1.5867499240     0.9134523650    16.9905621360
 16     -1.6041527280     4.5958248370     7.6725006980
 16     -0.0143825410     3.6726718360     1.4960466400
 16     -1.6037480080     4.5941587900    10.8006928160
 16      0.0170749930     3.6548461710     4.6270234230
 16     -1.6042527880     4.6018409890    20.0627436010
 16     -0.0095296630     3.6800586120    13.8746013330
 16     -1.6039858930     4.6009582610    23.1792894670
 16     -0.0098773230     3.6795572980    16.9914046280
 16      3.1592472590     1.8458123000     7.6618360970
 16      4.7809159700     0.9025991640     1.4871853640
 16      3.1899630090     1.8275904420    10.7925885670
 16      4.7813108950     0.9015627420     4.6155679530
 16      3.1856681080     1.8363651540    20.0619741590
 16      4.7797580990     0.9148307140    13.8740437710
 16      3.1852545730     1.8357532200    23.1787801120
 16      4.7800235940     0.9139783820    16.9906131390
 16      1.5893807790     4.5658111620     7.6615174690
 16      3.1902590510     3.6728026210     1.4958285180
 16      1.5894717900     4.6003601190    10.7926443380
 16      3.1593219320     3.6551502920     4.6267266130
 16      1.5890275200     4.6025334590    20.0628689520
 16      3.1829822660     3.6803600590    13.8742847450
 16      1.5893029470     4.6007612550    23.1796936100
 16      3.1838870420     3.6798517590    16.9910900380
 28      1.5880101850     2.7356783960     6.1421672200


==> anc/XSF_files/2H/octahedral_intercalation/223_octa.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3856184070    0.0006635200   -0.0004402200
   -3.1922381940    5.5305519850    0.0011037400
   -0.0025519990    0.0060418580   37.1723543870
 CONVVEC
    6.3856184070    0.0006635200   -0.0004402200
   -3.1922381940    5.5305519850    0.0011037400
   -0.0025519990    0.0060418580   37.1723543870
 PRIMCOORD
          73           1
 42     -0.0134871720     1.8234713980     3.0494900340     0.0004082400    -0.0000430400     0.0001735100
 42      1.5893629940     0.9022754750     9.2466506250    -0.0001575400     0.0002482700    -0.0002373500
 42     -0.0097432350     1.8343080680    15.4425505350     0.0001461500    -0.0000976900    -0.0000832500
 42      1.5893172680     0.9119275800    21.6351485430    -0.0001511700     0.0000818100     0.0000292800
 42     -0.0105592980     1.8364323710    27.8330831290     0.0001464200    -0.0000937000    -0.0000306500
 42      1.5884669840     0.9136494300    34.0255263360    -0.0001509000     0.0000760900     0.0000914200
 42     -1.6049660300     4.5928673650     3.0474053300     0.0001087700    -0.0004071900    -0.0003160700
 42     -0.0101126930     3.6741464180     9.2463113170    -0.0001294900     0.0000157700    -0.0000849600
 42     -1.6058933980     4.5995927250    15.4423405050     0.0001495400    -0.0000974100    -0.0000354900
 42     -0.0068360660     3.6771987940    21.6357027910    -0.0001459900     0.0000858300     0.0000288000
 42     -1.6067131020     4.6017037070    27.8336632330     0.0001515100    -0.0000897000    -0.0000312000
 42     -0.0076772050     3.6789274530    34.0261323990    -0.0001509800     0.0000752800     0.0000820300
 42      3.1886281150     1.8237259740     3.0493827700    -0.0001269400    -0.0000370400     0.0001456900
 42      4.7822195410     0.9075810960     9.2488571370    -0.0001355200    -0.0000517400     0.0001993200
 42      3.1830856360     1.8346072280    15.4423208290     0.0001452300    -0.0000916200    -0.0000822700
 42      4.7821389800     0.9122250950    21.6349037020    -0.0001501000     0.0000882800     0.0000298800
 42      3.1822613520     1.8367304440    27.8328639320     0.0001474500    -0.0000871900    -0.0000304700
 42      4.7812904420     0.9139602650    34.0261860980    -0.0001498900     0.0000713500     0.0000239000
 42      1.5878302560     4.5929855680     3.0496879240     0.0001395800     0.0001987600     0.0002208900
 42      3.1889846860     3.6742882360     9.2461963000    -0.0001213700     0.0000440900    -0.0001176700
 42      1.5869299380     4.5998719120    15.4429006490     0.0001507600    -0.0000845100    -0.0000817000
 42      3.1859858880     3.6774969140    21.6354838460    -0.0001450700     0.0000923400     0.0000289500
 42      1.5861086420     4.6020028570    27.8334141240     0.0001525700    -0.0000833600    -0.0000303400
 42      3.1851275320     3.6792264590    34.0259073330    -0.0001395000     0.0000816200     0.0000820200
 16      0.0193661900     1.8441521910     7.6674236950    -0.0004443600    -0.0003707100    -0.0002570900
 16      1.5876664560     0.9021703650     1.4973615950    -0.0000715100    -0.0003308800    -0.0000255200
 16     -0.0106657010     1.8265264210    10.7984180740     0.0000333000    -0.0000521800     0.0000129300
 16      1.5877683280     0.9363693830     4.6283216050    -0.0000477900    -0.0008661400     0.0003221200
 16     -0.0073268090     1.8340128360    20.0769313390     0.0000525100    -0.0000584100     0.0001508300
 16      1.5867111490     0.9132043300    13.8833134410    -0.0000578600    -0.0000233200     0.0000621700
 16     -0.0071448580     1.8334559210    23.1938846220     0.0000485300    -0.0000245500    -0.0000974300
 16      1.5869298810     0.9119898790    17.0004924730    -0.0000629700     0.0000590000    -0.0001837400
 16     -0.0084622070     1.8356410940    32.4676264180     0.0000775100    -0.0000591100     0.0001806300
 16      1.5859007180     0.9149002540    26.2743319030    -0.0000572200     0.0000060600     0.0000952900
 16     -0.0075671080     1.8353739520    35.5847843300     0.0000176300    -0.0000497800    -0.0000617000
 16      1.5861002370     0.9143741140    29.3912853120    -0.0000609900     0.0000398900    -0.0001528800
 16     -1.6037732210     4.5939302160     7.6771928020     0.0001009000    -0.0000033500     0.0000536300
 16     -0.0144331870     3.6715581680     1.4980943990     0.0004119000    -0.0000128200    -0.0000934500
 16     -1.6034490250     4.5925276250    10.8061800920     0.0000658000     0.0002102800    -0.0000381700
 16      0.0170828790     3.6537064860     4.6296065290    -0.0004597200     0.0002378100     0.0000241800
 16     -1.6035066500     4.5992682120    20.0775139280     0.0000602400    -0.0000504900     0.0001482800
 16     -0.0090600750     3.6778250770    13.8838947290    -0.0000707900     0.0000179600     0.0000617800
 16     -1.6033037950     4.5987266240    23.1944462490     0.0000559600    -0.0000177700    -0.0000962800
 16     -0.0094929840     3.6776594310    17.0010534790    -0.0000324400     0.0000287200    -0.0001816300
 16     -1.6043563240     4.6009862440    32.4677676770     0.0000608900    -0.0000462200     0.0002060800
 16     -0.0102731240     3.6801781110    26.2748795510    -0.0000498800     0.0000132100     0.0000967100
 16     -1.6041549910     4.6004413520    35.5846853470     0.0000563000    -0.0000227000    -0.0000178800
 16     -0.0100488110     3.6796149210    29.3918397450    -0.0000542300     0.0000475800    -0.0001541000
 16      3.1588430770     1.8443811100     7.6670877490     0.0005153000    -0.0003631900    -0.0002360300
 16      4.7803719720     0.9014733690     1.4895037000    -0.0000325900     0.0004985300     0.0001440200
 16      3.1895475350     1.8265143600    10.7982839620    -0.0000285200     0.0000332100    -0.0000076400
 16      4.7807018820     0.9009620430     4.6186106680    -0.0000739300     0.0005153500    -0.0000048200
 16      3.1854672340     1.8342960310    20.0767084740     0.0000559600    -0.0000482200     0.0001524200
 16      4.7795434450     0.9130301040    13.8837133020    -0.0000561800     0.0000164800     0.0000270400
 16      3.1856917180     1.8337395090    23.1936700310     0.0000510900    -0.0000145500    -0.0000988800
 16      4.7797424650     0.9125203370    17.0006538900    -0.0000587000     0.0000541300    -0.0002032800
 16      3.1849017370     1.8359221280    32.4674007770     0.0000315500    -0.0000488100     0.0001820800
 16      4.7787231740     0.9151943500    26.2741033700    -0.0000547000     0.0000161000     0.0000939100
 16      3.1844174310     1.8356614290    35.5845579050     0.0000815800    -0.0000402900    -0.0000612900
 16      4.7789215590     0.9146406690    29.3910336880    -0.0000581300     0.0000504500    -0.0001503000
 16      1.5892631940     4.5642008950     7.6665124430     0.0000428800     0.0003611900    -0.0000115500
 16      3.1901554490     3.6717009530     1.4979795860    -0.0004918900     0.0000431200    -0.0001159400
 16      1.5893395110     4.5991521290    10.7980828190     0.0000965300    -0.0002379400     0.0001712100
 16      3.1590456870     3.6540076880     4.6293774110     0.0003551200     0.0002344700     0.0000215300
 16      1.5893149310     4.5995338450    20.0772661030     0.0000630600    -0.0000397600     0.0001505800
 16      3.1829770710     3.6781118610    13.8836635680    -0.0000290500     0.0000274000     0.0000634400
 16      1.5895184980     4.5990179020    23.1942194210     0.0000584800    -0.0000077500    -0.0000975700
 16      3.1838380130     3.6779394700    17.0008235810    -0.0000761200     0.0000390200    -0.0001791100
 16      1.5884619640     4.6016640900    32.4679993500     0.0000636500    -0.0000914000     0.0001710500
 16      3.1825648180     3.6804617640    26.2746648600    -0.0000472200     0.0000232200     0.0000952500
 16      1.5886739370     4.6001886400    35.5851730480     0.0000580400     0.0000093600    -0.0000766700
 16      3.1827382270     3.6798978060    29.3916167900    -0.0000500300     0.0000578200    -0.0001525200
 28      1.5880235350     2.7373243990     6.1467788710     0.0000203500     0.0003447100     0.0000940400
 CONVCOORD
          73           1
 42     -0.0134871720     1.8234713980     3.0494900340
 42      1.5893629940     0.9022754750     9.2466506250
 42     -0.0097432350     1.8343080680    15.4425505350
 42      1.5893172680     0.9119275800    21.6351485430
 42     -0.0105592980     1.8364323710    27.8330831290
 42      1.5884669840     0.9136494300    34.0255263360
 42     -1.6049660300     4.5928673650     3.0474053300
 42     -0.0101126930     3.6741464180     9.2463113170
 42     -1.6058933980     4.5995927250    15.4423405050
 42     -0.0068360660     3.6771987940    21.6357027910
 42     -1.6067131020     4.6017037070    27.8336632330
 42     -0.0076772050     3.6789274530    34.0261323990
 42      3.1886281150     1.8237259740     3.0493827700
 42      4.7822195410     0.9075810960     9.2488571370
 42      3.1830856360     1.8346072280    15.4423208290
 42      4.7821389800     0.9122250950    21.6349037020
 42      3.1822613520     1.8367304440    27.8328639320
 42      4.7812904420     0.9139602650    34.0261860980
 42      1.5878302560     4.5929855680     3.0496879240
 42      3.1889846860     3.6742882360     9.2461963000
 42      1.5869299380     4.5998719120    15.4429006490
 42      3.1859858880     3.6774969140    21.6354838460
 42      1.5861086420     4.6020028570    27.8334141240
 42      3.1851275320     3.6792264590    34.0259073330
 16      0.0193661900     1.8441521910     7.6674236950
 16      1.5876664560     0.9021703650     1.4973615950
 16     -0.0106657010     1.8265264210    10.7984180740
 16      1.5877683280     0.9363693830     4.6283216050
 16     -0.0073268090     1.8340128360    20.0769313390
 16      1.5867111490     0.9132043300    13.8833134410
 16     -0.0071448580     1.8334559210    23.1938846220
 16      1.5869298810     0.9119898790    17.0004924730
 16     -0.0084622070     1.8356410940    32.4676264180
 16      1.5859007180     0.9149002540    26.2743319030
 16     -0.0075671080     1.8353739520    35.5847843300
 16      1.5861002370     0.9143741140    29.3912853120
 16     -1.6037732210     4.5939302160     7.6771928020
 16     -0.0144331870     3.6715581680     1.4980943990
 16     -1.6034490250     4.5925276250    10.8061800920
 16      0.0170828790     3.6537064860     4.6296065290
 16     -1.6035066500     4.5992682120    20.0775139280
 16     -0.0090600750     3.6778250770    13.8838947290
 16     -1.6033037950     4.5987266240    23.1944462490
 16     -0.0094929840     3.6776594310    17.0010534790
 16     -1.6043563240     4.6009862440    32.4677676770
 16     -0.0102731240     3.6801781110    26.2748795510
 16     -1.6041549910     4.6004413520    35.5846853470
 16     -0.0100488110     3.6796149210    29.3918397450
 16      3.1588430770     1.8443811100     7.6670877490
 16      4.7803719720     0.9014733690     1.4895037000
 16      3.1895475350     1.8265143600    10.7982839620
 16      4.7807018820     0.9009620430     4.6186106680
 16      3.1854672340     1.8342960310    20.0767084740
 16      4.7795434450     0.9130301040    13.8837133020
 16      3.1856917180     1.8337395090    23.1936700310
 16      4.7797424650     0.9125203370    17.0006538900
 16      3.1849017370     1.8359221280    32.4674007770
 16      4.7787231740     0.9151943500    26.2741033700
 16      3.1844174310     1.8356614290    35.5845579050
 16      4.7789215590     0.9146406690    29.3910336880
 16      1.5892631940     4.5642008950     7.6665124430
 16      3.1901554490     3.6717009530     1.4979795860
 16      1.5893395110     4.5991521290    10.7980828190
 16      3.1590456870     3.6540076880     4.6293774110
 16      1.5893149310     4.5995338450    20.0772661030
 16      3.1829770710     3.6781118610    13.8836635680
 16      1.5895184980     4.5990179020    23.1942194210
 16      3.1838380130     3.6779394700    17.0008235810
 16      1.5884619640     4.6016640900    32.4679993500
 16      3.1825648180     3.6804617640    26.2746648600
 16      1.5886739370     4.6001886400    35.5851730480
 16      3.1827382270     3.6798978060    29.3916167900
 28      1.5880235350     2.7373243990     6.1467788710


==> anc/XSF_files/2H/octahedral_intercalation/224_octa.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3975987970   -0.0176631870   -0.0002362750
   -3.2140934450    5.5319429710    0.0024074550
   -0.0019221330    0.0204921070   49.5599406960
 CONVVEC
    6.3975987970   -0.0176631870   -0.0002362750
   -3.2140934450    5.5319429710    0.0024074550
   -0.0019221330    0.0204921070   49.5599406960
 PRIMCOORD
          97           1
 42     -0.0069816320     1.8327129530     3.1003202320    -0.0005423200    -0.0000242600    -0.0000851000
 42      1.5954206880     0.9183123150     9.2918852070     0.0002047100    -0.0006701100     0.0002273800
 42     -0.0041953740     1.8479371580    15.4879228860    -0.0003222200     0.0001851000    -0.0000458600
 42      1.5957413620     0.9265925140    21.6837044420     0.0003224900    -0.0001842400    -0.0000097800
 42     -0.0046906310     1.8530776360    27.8789679640    -0.0003223500     0.0001820400     0.0000022300
 42      1.5952605870     0.9317168830    34.0737791260     0.0003225100    -0.0001841900    -0.0000029500
 42     -0.0051712680     1.8581998100    40.2690285890    -0.0003223300     0.0001817000     0.0000069900
 42      1.5947501470     0.9365945560    46.4644294960     0.0003224300    -0.0001887400     0.0000393000
 42     -1.6109904380     4.6009917060     3.0909726810    -0.0009404300     0.0003790000    -0.0000520400
 42     -0.0147092610     3.6889701260     9.2959322190     0.0006344900    -0.0004361200    -0.0007128400
 42     -1.6112714840     4.6139214530    15.4886264100    -0.0003161000     0.0001805200    -0.0000098900
 42     -0.0113160710     3.6925655220    21.6849229360     0.0003246700    -0.0001858200    -0.0000105500
 42     -1.6117494310     4.6190510200    27.8801692850    -0.0003202600     0.0001804400     0.0000022900
 42     -0.0117981560     3.6976902260    34.0749811600     0.0003246000    -0.0001857900    -0.0000029600
 42     -1.6122302860     4.6241730040    40.2702443030    -0.0003204800     0.0001802800     0.0000064500
 42     -0.0123092280     3.7026177470    46.4654082860     0.0003176400    -0.0001994200     0.0000303100
 42      3.1973273270     1.8237829510     3.0976742360    -0.0006660900     0.0003962400     0.0007109600
 42      4.7953767830     0.9119773890     9.2965897990     0.0007916500    -0.0005468000    -0.0004925300
 42      3.1946274340     1.8390911010    15.4882041630    -0.0003254400     0.0001822600    -0.0000547800
 42      4.7945495730     0.9177543400    21.6835560380     0.0003202900    -0.0001833400    -0.0000075600
 42      3.1941168210     1.8442389090    27.8788492520    -0.0003248200     0.0001830300     0.0000022500
 42      4.7940681140     0.9228781040    34.0736600640     0.0003200400    -0.0001832000    -0.0000029600
 42      3.1936352830     1.8493612290    40.2689010690    -0.0003249900     0.0001827900     0.0000071300
 42      4.7935627910     0.9278242900    46.4646555320     0.0003140300    -0.0001986300     0.0000197500
 42      1.5875367070     4.5957922880     3.1016340680    -0.0001743800     0.0005269300    -0.0001832200
 42      3.1906824540     3.6803392880     9.2911296850     0.0005507400     0.0001079600     0.0005046900
 42      1.5875769620     4.6050864920    15.4890877930    -0.0003274700     0.0001793200    -0.0000481100
 42      3.1874903320     3.6837275690    21.6847859850     0.0003222000    -0.0001847100    -0.0000100300
 42      1.5870581210     4.6102122470    27.8800510010    -0.0003227300     0.0001814300     0.0000022400
 42      3.1870093170     3.6888514580    34.0748620100     0.0003221300    -0.0001848000    -0.0000029400
 42      1.5865773560     4.6153351090    40.2701131760    -0.0003227400     0.0001811200     0.0000068500
 42      3.1864501920     3.6937689270    46.4654881370     0.0003264400    -0.0002012900     0.0000364600
 16      1.5945423700     0.9097722720     1.5434918680     0.0004923900    -0.0004743000     0.0002462900
 16      1.5992628100     0.9330573800     4.6738820850     0.0002193500    -0.0001147700     0.0002564200
 16      0.0180145820     1.8641130500     7.7177193200     0.0003015900     0.0002956400    -0.0006680100
 16     -0.0060678080     1.8427478460    10.8476220680    -0.0009689000    -0.0000994600    -0.0004740600
 16      1.5965305300     0.9249239810    13.9293828510     0.0000553900    -0.0001167000    -0.0000890400
 16      1.5959273120     0.9229999630    17.0453494630     0.0002196100    -0.0000359100     0.0000173800
 16     -0.0044712520     1.8512821310    20.1262735170    -0.0002117700     0.0000635000    -0.0000509600
 16     -0.0047693010     1.8500105070    23.2420146450    -0.0000805200     0.0000948800     0.0000310700
 16      1.5958162970     0.9296628780    26.3206788660     0.0000795800    -0.0000998600    -0.0000395600
 16      1.5955454420     0.9284169860    29.4363951510     0.0002084900    -0.0000700300     0.0000423600
 16     -0.0049673610     1.8563881400    32.5163690520    -0.0002105200     0.0000646800    -0.0000445400
 16     -0.0052400280     1.8551456600    35.6320850200    -0.0000811700     0.0000941700     0.0000373400
 16      1.5953332890     0.9347780940    38.7107355530     0.0000796400    -0.0000998000    -0.0000349800
 16      1.5950685010     0.9335486570    41.8264670940     0.0002085100    -0.0000708900     0.0000472700
 16     -0.0055553350     1.8612373730    44.9070390180    -0.0002086800     0.0000567100    -0.0000236000
 16     -0.0055406950     1.8602639740    48.0229285800    -0.0000917100     0.0000679200     0.0000802800
 16     -0.0132274910     3.6790015010     1.5487935360     0.0003868200    -0.0002316300    -0.0003367500
 16      0.0144546240     3.6627227580     4.6833214000     0.0002563600    -0.0000871000    -0.0000937800
 16     -1.6120459830     4.6139173500     7.7253159730    -0.0002353800    -0.0000725900    -0.0000681300
 16     -1.6142935930     4.6124432200    10.8512846540    -0.0000990200     0.0001299300     0.0006834000
 16     -0.0104681730     3.6904120170    13.9305045450     0.0000731300    -0.0001041900    -0.0000989800
 16     -0.0112108900     3.6893469480    17.0463952750     0.0002345000    -0.0000836600     0.0000288600
 16     -1.6115394340     4.6172297750    20.1274992650    -0.0002091600     0.0000659800    -0.0000531800
 16     -1.6118264800     4.6159937890    23.2432322010    -0.0000791800     0.0000948400     0.0000298900
 16     -0.0112450530     3.6956315430    26.3218818050     0.0000813900    -0.0000989800    -0.0000395800
 16     -0.0115162860     3.6943875100    29.4375962920     0.0002103200    -0.0000692300     0.0000423700
 16     -1.6120289410     4.6223582330    32.5175702910    -0.0002087000     0.0000654900    -0.0000445300
 16     -1.6123016730     4.6211149780    35.6332878340    -0.0000793500     0.0000950100     0.0000373500
 16     -0.0117285630     3.7007571410    38.7119452900     0.0000813900    -0.0000993200    -0.0000352800
 16     -0.0119890560     3.6995038080    41.8276799320     0.0002100000    -0.0000693800     0.0000467200
 16     -1.6126237170     4.6273255870    44.9080521490    -0.0002113700     0.0000591600    -0.0000162300
 16     -1.6127603660     4.6258422620    48.0238245350    -0.0000878800     0.0001053700     0.0000886700
 16      4.7964456140     0.9019516580     1.5415510570     0.0002652900    -0.0000847600    -0.0003532500
 16      4.7962537210     0.9011226450     4.6676207620     0.0001546400     0.0000616400     0.0003115700
 16      3.1667760820     1.8532348970     7.7086949060    -0.0003392400     0.0002416600    -0.0000380500
 16      3.1983209150     1.8348857970    10.8421472250    -0.0001052600    -0.0001323200     0.0002330600
 16      4.7949307640     0.9157373270    13.9297197370     0.0001076000    -0.0001088000    -0.0001001300
 16      4.7949888810     0.9143862260    17.0455471830     0.0002058100    -0.0000662200    -0.0000082600
 16      3.1943032490     1.8424294920    20.1261375210    -0.0002094800     0.0000658900    -0.0000502300
 16      3.1940543520     1.8411740330    23.2418833490    -0.0000819200     0.0000966000     0.0000316700
 16      4.7946213090     0.9208191920    26.3205596490     0.0000794300    -0.0000978200    -0.0000396100
 16      4.7943516160     0.9195743500    29.4362772860     0.0002083100    -0.0000680300     0.0000423300
 16      3.1938386320     1.8475451660    32.5162507000    -0.0002107000     0.0000666900    -0.0000445400
 16      3.1935653590     1.8463024270    35.6319647670    -0.0000813500     0.0000961900     0.0000373600
 16      4.7941436910     0.9259400100    38.7106099660     0.0000793800    -0.0000978600    -0.0000348500
 16      4.7938671800     0.9246998560    41.8263388870     0.0002083300    -0.0000686100     0.0000473500
 16      3.1934219660     1.8524432060    44.9069925790    -0.0002209700     0.0000569500    -0.0000228100
 16      3.1928581930     1.8512869980    48.0228645220    -0.0000778500     0.0000818900     0.0000857800
 16      3.1881596020     3.6707061290     1.5461102470     0.0007069800    -0.0001108100    -0.0001031100
 16      3.1687278970     3.6537213140     4.6742731650    -0.0003829100    -0.0003606200     0.0007391700
 16      1.5831043690     4.5738897090     7.7181101490    -0.0000637300    -0.0003504800    -0.0005109500
 16      1.5893954400     4.6037552950    10.8468289440    -0.0005530800     0.0009430700    -0.0001370000
 16      3.1877759880     3.6812856250    13.9305094980     0.0000892300    -0.0000707800    -0.0000846800
 16      3.1879970740     3.6806114120    17.0464691080     0.0001873200    -0.0000887100     0.0000164300
 16      1.5872496370     4.6083702380    20.1273546520    -0.0002085800     0.0000692500    -0.0000510800
 16      1.5869893240     4.6071626360    23.2430966180    -0.0000796600     0.0000959900     0.0000310000
 16      3.1875595290     3.6867880760    26.3217618540     0.0000812600    -0.0000969500    -0.0000395500
 16      3.1872901670     3.6855447010    29.4374781990     0.0002101300    -0.0000672300     0.0000423600
 16      1.5867769770     4.6135153140    32.5174520270    -0.0002088700     0.0000675000    -0.0000445400
 16      1.5865038360     4.6122717230    35.6331679300    -0.0000795300     0.0000970200     0.0000373500
 16      3.1870836730     3.6919168310    38.7118198690     0.0000810500    -0.0000973400    -0.0000351100
 16      3.1868014820     3.6906569770    41.8275518620     0.0002104000    -0.0000674100     0.0000472100
 16      1.5862937810     4.6186893310    44.9081151490    -0.0002113400     0.0000386000    -0.0000234400
 16      1.5858658480     4.6169071550    48.0240438290    -0.0000693700     0.0000838300     0.0000689500
 28      1.5860546670     2.7076159900     6.1716607480     0.0001276100     0.0009678100     0.0005739700
 CONVCOORD
          97           1
 42     -0.0069816320     1.8327129530     3.1003202320
 42      1.5954206880     0.9183123150     9.2918852070
 42     -0.0041953740     1.8479371580    15.4879228860
 42      1.5957413620     0.9265925140    21.6837044420
 42     -0.0046906310     1.8530776360    27.8789679640
 42      1.5952605870     0.9317168830    34.0737791260
 42     -0.0051712680     1.8581998100    40.2690285890
 42      1.5947501470     0.9365945560    46.4644294960
 42     -1.6109904380     4.6009917060     3.0909726810
 42     -0.0147092610     3.6889701260     9.2959322190
 42     -1.6112714840     4.6139214530    15.4886264100
 42     -0.0113160710     3.6925655220    21.6849229360
 42     -1.6117494310     4.6190510200    27.8801692850
 42     -0.0117981560     3.6976902260    34.0749811600
 42     -1.6122302860     4.6241730040    40.2702443030
 42     -0.0123092280     3.7026177470    46.4654082860
 42      3.1973273270     1.8237829510     3.0976742360
 42      4.7953767830     0.9119773890     9.2965897990
 42      3.1946274340     1.8390911010    15.4882041630
 42      4.7945495730     0.9177543400    21.6835560380
 42      3.1941168210     1.8442389090    27.8788492520
 42      4.7940681140     0.9228781040    34.0736600640
 42      3.1936352830     1.8493612290    40.2689010690
 42      4.7935627910     0.9278242900    46.4646555320
 42      1.5875367070     4.5957922880     3.1016340680
 42      3.1906824540     3.6803392880     9.2911296850
 42      1.5875769620     4.6050864920    15.4890877930
 42      3.1874903320     3.6837275690    21.6847859850
 42      1.5870581210     4.6102122470    27.8800510010
 42      3.1870093170     3.6888514580    34.0748620100
 42      1.5865773560     4.6153351090    40.2701131760
 42      3.1864501920     3.6937689270    46.4654881370
 16      1.5945423700     0.9097722720     1.5434918680
 16      1.5992628100     0.9330573800     4.6738820850
 16      0.0180145820     1.8641130500     7.7177193200
 16     -0.0060678080     1.8427478460    10.8476220680
 16      1.5965305300     0.9249239810    13.9293828510
 16      1.5959273120     0.9229999630    17.0453494630
 16     -0.0044712520     1.8512821310    20.1262735170
 16     -0.0047693010     1.8500105070    23.2420146450
 16      1.5958162970     0.9296628780    26.3206788660
 16      1.5955454420     0.9284169860    29.4363951510
 16     -0.0049673610     1.8563881400    32.5163690520
 16     -0.0052400280     1.8551456600    35.6320850200
 16      1.5953332890     0.9347780940    38.7107355530
 16      1.5950685010     0.9335486570    41.8264670940
 16     -0.0055553350     1.8612373730    44.9070390180
 16     -0.0055406950     1.8602639740    48.0229285800
 16     -0.0132274910     3.6790015010     1.5487935360
 16      0.0144546240     3.6627227580     4.6833214000
 16     -1.6120459830     4.6139173500     7.7253159730
 16     -1.6142935930     4.6124432200    10.8512846540
 16     -0.0104681730     3.6904120170    13.9305045450
 16     -0.0112108900     3.6893469480    17.0463952750
 16     -1.6115394340     4.6172297750    20.1274992650
 16     -1.6118264800     4.6159937890    23.2432322010
 16     -0.0112450530     3.6956315430    26.3218818050
 16     -0.0115162860     3.6943875100    29.4375962920
 16     -1.6120289410     4.6223582330    32.5175702910
 16     -1.6123016730     4.6211149780    35.6332878340
 16     -0.0117285630     3.7007571410    38.7119452900
 16     -0.0119890560     3.6995038080    41.8276799320
 16     -1.6126237170     4.6273255870    44.9080521490
 16     -1.6127603660     4.6258422620    48.0238245350
 16      4.7964456140     0.9019516580     1.5415510570
 16      4.7962537210     0.9011226450     4.6676207620
 16      3.1667760820     1.8532348970     7.7086949060
 16      3.1983209150     1.8348857970    10.8421472250
 16      4.7949307640     0.9157373270    13.9297197370
 16      4.7949888810     0.9143862260    17.0455471830
 16      3.1943032490     1.8424294920    20.1261375210
 16      3.1940543520     1.8411740330    23.2418833490
 16      4.7946213090     0.9208191920    26.3205596490
 16      4.7943516160     0.9195743500    29.4362772860
 16      3.1938386320     1.8475451660    32.5162507000
 16      3.1935653590     1.8463024270    35.6319647670
 16      4.7941436910     0.9259400100    38.7106099660
 16      4.7938671800     0.9246998560    41.8263388870
 16      3.1934219660     1.8524432060    44.9069925790
 16      3.1928581930     1.8512869980    48.0228645220
 16      3.1881596020     3.6707061290     1.5461102470
 16      3.1687278970     3.6537213140     4.6742731650
 16      1.5831043690     4.5738897090     7.7181101490
 16      1.5893954400     4.6037552950    10.8468289440
 16      3.1877759880     3.6812856250    13.9305094980
 16      3.1879970740     3.6806114120    17.0464691080
 16      1.5872496370     4.6083702380    20.1273546520
 16      1.5869893240     4.6071626360    23.2430966180
 16      3.1875595290     3.6867880760    26.3217618540
 16      3.1872901670     3.6855447010    29.4374781990
 16      1.5867769770     4.6135153140    32.5174520270
 16      1.5865038360     4.6122717230    35.6331679300
 16      3.1870836730     3.6919168310    38.7118198690
 16      3.1868014820     3.6906569770    41.8275518620
 16      1.5862937810     4.6186893310    44.9081151490
 16      1.5858658480     4.6169071550    48.0240438290
 28      1.5860546670     2.7076159900     6.1716607480


==> anc/XSF_files/2H/octahedral_intercalation/331_octa.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5748293400    0.0000000000    0.0000383760
   -4.7874194670    8.2941278100    0.0002014740
    0.0000479700    0.0003261960   12.3860790490
 CONVVEC
    9.5748293400    0.0000000000    0.0000383760
   -4.7874194670    8.2941278100    0.0002014740
    0.0000479700    0.0003261960   12.3860790490
 PRIMCOORD
          55           1
 42     -0.0021281820     1.8411838590     3.0950993740    -0.0000056200    -0.0000010000     0.0000037600
 42      1.5953710950     0.9193916630     9.2910865870     0.0000032800    -0.0000051300    -0.0000044400
 42     -1.5982724210     4.6081655300     3.0963514530    -0.0000014100     0.0000043900     0.0000000700
 42     -0.0021508550     3.6873128670     9.2911722840    -0.0000004700     0.0000054400    -0.0000051600
 42     -3.1920197990     7.3692217030     3.0963877030     0.0000013300    -0.0000030000    -0.0000057600
 42     -1.5946621990     6.4517054360     9.2833154200    -0.0000022500    -0.0000005100     0.0000033700
 42      3.1929387980     1.8411748250     3.0951254600     0.0000040500     0.0000018000     0.0000004900
 42      4.7889777020     0.9203795610     9.2894043320     0.0000037500     0.0000008900     0.0000022700
 42      1.5953971910     4.6091687840     3.0952327700     0.0000017100     0.0000002100    -0.0000055900
 42      3.1929272100     3.6873320470     9.2911646490    -0.0000011800     0.0000008000    -0.0000005500
 42     -0.0019490650     7.3709606830     3.1029021090    -0.0000022800    -0.0000007000     0.0000047900
 42      1.5953764470     6.4533653240     9.2895959780     0.0000021700    -0.0000011800     0.0000024300
 42      6.3828168470     1.8442489850     3.1028505520     0.0000006900    -0.0000018200    -0.0000068800
 42      7.9766267720     0.9203901770     9.2893958280    -0.0000046300    -0.0000021600     0.0000065900
 42      4.7890882630     4.6081781570     3.0963496830    -0.0000004500     0.0000017800     0.0000044300
 42      6.3827993020     3.6842876640     9.2832791250     0.0000010400    -0.0000023100    -0.0000012600
 42      3.1927592270     7.3709545940     3.1029303630     0.0000007700     0.0000009800     0.0000009000
 42      4.7854409730     6.4516971940     9.2833701920     0.0000001700     0.0000018900    -0.0000026800
 16      1.5954145100     0.9185939220     1.5414865520    -0.0000019800     0.0000011800     0.0000030400
 16      1.5953821760     0.9464946080     4.6749029780     0.0000021200    -0.0000082800    -0.0000085700
 16      0.0229042260     1.8568218110     7.7111133830    -0.0000078300    -0.0000015400     0.0000084500
 16     -0.0022178640     1.8421498040    10.8444488230     0.0000033100     0.0000046600    -0.0000074700
 16     -0.0020081810     3.6862882590     1.5417108550    -0.0000063800    -0.0000042900     0.0000005200
 16      0.0224355990     3.6719404410     4.6750629910     0.0000003400     0.0000030100    -0.0000065700
 16     -1.5939091920     4.6066209070     7.7248600590    -0.0000040800     0.0000068100    -0.0000088500
 16     -1.5989209660     4.6093673480    10.8436982380     0.0000023700    -0.0000010800     0.0000020800
 16     -1.5980924780     6.4488029600     1.5413693210     0.0000028600    -0.0000024700    -0.0000090300
 16     -1.5973304250     6.4492503530     4.6578479260    -0.0000066500    -0.0000019200     0.0000056700
 16     -3.1920390230     7.3751761410     7.7250878040     0.0000017500    -0.0000026100    -0.0000107500
 16     -3.1920251050     7.3693087600    10.8437502970    -0.0000024000     0.0000058300     0.0000043200
 16      4.7896188310     0.9192470010     1.5424617370    -0.0000039000    -0.0000066500    -0.0000035500
 16      4.7847454200     0.9218366850     4.6613052550     0.0000044000    -0.0000008700     0.0000067300
 16      3.1678756990     1.8568019670     7.7111482120     0.0000060000     0.0000025000     0.0000017100
 16      3.1929473120     1.8421729140    10.8444391360     0.0000018700     0.0000001400    -0.0000010800
 16      3.1928142780     3.6862755230     1.5417338680     0.0000075600    -0.0000014300    -0.0000035300
 16      3.1683714480     3.6719653410     4.6750542290    -0.0000024900    -0.0000007500    -0.0000013400
 16      1.5953731200     4.5815176320     7.7113337570     0.0000025400     0.0000067900    -0.0000038700
 16      1.5953854380     4.6100595690    10.8446411380    -0.0000014600     0.0000024200     0.0000032600
 16      1.5954155410     6.4532076280     1.5425889750    -0.0000021200     0.0000018100    -0.0000004500
 16      1.5953889720     6.4475930040     4.6612880430     0.0000014200    -0.0000087200     0.0000059600
 16      0.0006287210     7.3733454500     7.7281707580    -0.0000004200     0.0000020300     0.0000036400
 16      0.0015248060     7.3739044530    10.8446779040     0.0000053500     0.0000041800     0.0000049600
 16      7.9760213930     0.9192326000     1.5424864310     0.0000055600    -0.0000032600    -0.0000069200
 16      7.9808933500     0.9218519530     4.6613108240    -0.0000080500    -0.0000045700     0.0000080400
 16      6.3827938980     1.8422935780     7.7277632330     0.0000027000    -0.0000009400    -0.0000013400
 16      6.3828009120     1.8405106920    10.8444942890    -0.0000010200     0.0000028700     0.0000122100
 16      6.3828396130     3.6878518620     1.5413428150    -0.0000024600     0.0000067100    -0.0000040900
 16      6.3828030050     3.6863845070     4.6581348470     0.0000026700    -0.0000082300    -0.0000008300
 16      4.7847133460     4.6066484090     7.7248774750    -0.0000023900     0.0000011300    -0.0000067600
 16      4.7896686000     4.6093463810    10.8437423180     0.0000007500     0.0000034800    -0.0000026200
 16      4.7888979290     6.4488260010     1.5413766920    -0.0000005300    -0.0000066100    -0.0000053500
 16      4.7881300260     6.4492346600     4.6578790050     0.0000050100     0.0000020900     0.0000034300
 16      3.1901657300     7.3733224470     7.7282036620    -0.0000032900     0.0000072500    -0.0000010200
 16      3.1892098340     7.3739239310    10.8446787820     0.0000000700    -0.0000001100     0.0000086100
 28      1.5955583980     2.7643960910     6.1911991400    -0.0000018700    -0.0000009100     0.0000145400
 CONVCOORD
          55           1
 42     -0.0021281820     1.8411838590     3.0950993740
 42      1.5953710950     0.9193916630     9.2910865870
 42     -1.5982724210     4.6081655300     3.0963514530
 42     -0.0021508550     3.6873128670     9.2911722840
 42     -3.1920197990     7.3692217030     3.0963877030
 42     -1.5946621990     6.4517054360     9.2833154200
 42      3.1929387980     1.8411748250     3.0951254600
 42      4.7889777020     0.9203795610     9.2894043320
 42      1.5953971910     4.6091687840     3.0952327700
 42      3.1929272100     3.6873320470     9.2911646490
 42     -0.0019490650     7.3709606830     3.1029021090
 42      1.5953764470     6.4533653240     9.2895959780
 42      6.3828168470     1.8442489850     3.1028505520
 42      7.9766267720     0.9203901770     9.2893958280
 42      4.7890882630     4.6081781570     3.0963496830
 42      6.3827993020     3.6842876640     9.2832791250
 42      3.1927592270     7.3709545940     3.1029303630
 42      4.7854409730     6.4516971940     9.2833701920
 16      1.5954145100     0.9185939220     1.5414865520
 16      1.5953821760     0.9464946080     4.6749029780
 16      0.0229042260     1.8568218110     7.7111133830
 16     -0.0022178640     1.8421498040    10.8444488230
 16     -0.0020081810     3.6862882590     1.5417108550
 16      0.0224355990     3.6719404410     4.6750629910
 16     -1.5939091920     4.6066209070     7.7248600590
 16     -1.5989209660     4.6093673480    10.8436982380
 16     -1.5980924780     6.4488029600     1.5413693210
 16     -1.5973304250     6.4492503530     4.6578479260
 16     -3.1920390230     7.3751761410     7.7250878040
 16     -3.1920251050     7.3693087600    10.8437502970
 16      4.7896188310     0.9192470010     1.5424617370
 16      4.7847454200     0.9218366850     4.6613052550
 16      3.1678756990     1.8568019670     7.7111482120
 16      3.1929473120     1.8421729140    10.8444391360
 16      3.1928142780     3.6862755230     1.5417338680
 16      3.1683714480     3.6719653410     4.6750542290
 16      1.5953731200     4.5815176320     7.7113337570
 16      1.5953854380     4.6100595690    10.8446411380
 16      1.5954155410     6.4532076280     1.5425889750
 16      1.5953889720     6.4475930040     4.6612880430
 16      0.0006287210     7.3733454500     7.7281707580
 16      0.0015248060     7.3739044530    10.8446779040
 16      7.9760213930     0.9192326000     1.5424864310
 16      7.9808933500     0.9218519530     4.6613108240
 16      6.3827938980     1.8422935780     7.7277632330
 16      6.3828009120     1.8405106920    10.8444942890
 16      6.3828396130     3.6878518620     1.5413428150
 16      6.3828030050     3.6863845070     4.6581348470
 16      4.7847133460     4.6066484090     7.7248774750
 16      4.7896686000     4.6093463810    10.8437423180
 16      4.7888979290     6.4488260010     1.5413766920
 16      4.7881300260     6.4492346600     4.6578790050
 16      3.1901657300     7.3733224470     7.7282036620
 16      3.1892098340     7.3739239310    10.8446787820
 28      1.5955583980     2.7643960910     6.1911991400


==> anc/XSF_files/2H/octahedral_intercalation/332_octa.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5651010360   -0.0001343160    0.0008538650
   -4.7826704430    8.2849751460    0.0012855950
    0.0021874290    0.0051135960   24.6905612250
 CONVVEC
    9.5651010360   -0.0001343160    0.0008538650
   -4.7826704430    8.2849751460    0.0012855950
    0.0021874290    0.0051135960   24.6905612250
 PRIMCOORD
         109           1
 42     -0.0017955780     1.8392962020     3.0918214250     0.0001559700     0.0001333700     0.0002429800
 42      1.5953947200     0.9204919860     9.2681694250    -0.0000037700     0.0001330400    -0.0001664100
 42      0.0013542340     1.8444872190    15.4317936930    -0.0000077200     0.0000330200    -0.0000187000
 42      1.5960720680     0.9248534390    21.6046574940    -0.0000017500    -0.0000490500     0.0000088400
 42     -1.5994315930     4.6058580620     3.0747804300     0.0003160900    -0.0002054700     0.0002404400
 42     -0.0002766310     3.6858164960     9.2689003060     0.0001148400    -0.0001091900    -0.0001723600
 42     -1.5928645150     4.6061118000    15.4320258720    -0.0000025300     0.0000384300    -0.0000223900
 42      0.0019253610     3.6863902570    21.6050657530    -0.0000067800    -0.0000379600     0.0000087900
 42     -3.1884310350     7.3561065560     3.0730226050    -0.0000293100     0.0004764600     0.0003424500
 42     -1.5923521230     6.4462663840     9.2564623890     0.0000091600    -0.0000108200     0.0000291100
 42     -3.1871096580     7.3678253450    15.4324551250    -0.0000001600     0.0000343500    -0.0000224900
 42     -1.5923355360     6.4481094070    21.6054592210    -0.0000036800    -0.0000425400     0.0000257500
 42      3.1902326840     1.8387093200     3.0919222420    -0.0001824500     0.0001358100     0.0002385800
 42      4.7835912230     0.9224050460     9.2544632040    -0.0001385100     0.0000703800    -0.0001169100
 42      3.1896937870     1.8444388110    15.4320701520     0.0000081200     0.0000328900    -0.0000191100
 42      4.7844130650     0.9247711240    21.6049474560     0.0000016600    -0.0000423000     0.0000033900
 42      1.5936946040     4.6063628850     3.0921779850    -0.0000106000    -0.0002148400     0.0002159300
 42      3.1905373860     3.6855002370     9.2693428320    -0.0000971100    -0.0000945400    -0.0001801700
 42      1.5954822980     4.6060929530    15.4324790640     0.0000001100     0.0000473700    -0.0000199500
 42      3.1901418250     3.6863460290    21.6053374480     0.0000015300    -0.0000390000     0.0000085800
 42     -0.0013402710     7.3642747280     3.0909951820     0.0000044400     0.0000004800    -0.0000521000
 42      1.5950076360     6.4468139540     9.2563815560     0.0000097900    -0.0001883700    -0.0001371600
 42      0.0012958100     7.3677866380    15.4331301450     0.0000040800     0.0000401400    -0.0000097800
 42      1.5960012840     6.4480131780    21.6058094740    -0.0000015100    -0.0000357500     0.0000041200
 42      6.3769334960     1.8430999670     3.0911071640    -0.0000220800    -0.0000415400    -0.0000287200
 42      7.9719075660     0.9224988080     9.2544036400     0.0001660400     0.0000743400    -0.0001174600
 42      6.3780799970     1.8443299960    15.4325652870    -0.0000000200     0.0000329600    -0.0000076800
 42      7.9728427400     0.9247232170    21.6052280770    -0.0000043900    -0.0000421400     0.0000029100
 42      4.7861028450     4.6048216210     3.0768501070    -0.0002961100    -0.0001610100     0.0001723500
 42      6.3776655740     3.6820680610     9.2566214310     0.0000077900     0.0000034100     0.0000079000
 42      4.7838337080     4.6060264000    15.4325947110     0.0000022800     0.0000384700    -0.0000224700
 42      6.3785829090     3.6862955360    21.6055728470    -0.0000021300    -0.0000404000     0.0000226100
 42      3.1897593200     7.3643402840     3.0915548350    -0.0000427900    -0.0000029200    -0.0000388500
 42      4.7821494890     6.4463851350     9.2570955380     0.0000156500    -0.0000164400     0.0000229500
 42      3.1895947630     7.3677477620    15.4334156180    -0.0000041200     0.0000401500    -0.0000091700
 42      4.7843165660     6.4480218270    21.6060148070    -0.0000009600    -0.0000423600     0.0000243200
 16      1.5943256820     0.9234393470     1.5323359120    -0.0000181500    -0.0001950100     0.0001835200
 16      1.5951992980     0.9184001740     4.6669948810    -0.0000579300     0.0000270500     0.0000247000
 16      0.0344284480     1.8633229730     7.6858600670    -0.0000547400     0.0000052700     0.0001462600
 16     -0.0033664590     1.8405482700    10.8183605560    -0.0002668700    -0.0001186700    -0.0001972700
 16      1.5956271170     0.9242181910    13.8728751580     0.0000060200    -0.0000151200    -0.0000446700
 16      1.5954230810     0.9235384510    16.9903808630    -0.0000070100    -0.0000451100    -0.0000037100
 16      0.0020120690     1.8456787500    20.0460998000     0.0000058500     0.0000339300    -0.0000157900
 16      0.0018304490     1.8452013250    23.1636099620    -0.0000107900     0.0000076800     0.0000254000
 16      0.0033213520     3.6806833890     1.5337316800    -0.0001589600     0.0000223900     0.0001420200
 16      0.0044833030     3.6816964290     4.6691082210    -0.0000716500    -0.0001014700     0.0000333600
 16     -1.5898992850     4.6028933970     7.6993735980     0.0001096300     0.0000296600    -0.0001143000
 16     -1.5981644120     4.6069331820    10.8194130490    -0.0000354700     0.0000596900    -0.0001289100
 16      0.0015135160     3.6856726140    13.8733197650     0.0000065200    -0.0000144600    -0.0000460900
 16      0.0011684470     3.6852696390    16.9908029540    -0.0000122200    -0.0000341500    -0.0000046500
 16     -1.5921755890     4.6073051510    20.0464765500    -0.0000004700     0.0000388800     0.0000004400
 16     -1.5923467860     4.6067178440    23.1636698020    -0.0000098200     0.0000108400     0.0000431500
 16     -1.5916537020     6.4437170620     1.5209314200    -0.0000125100     0.0000588800    -0.0000297500
 16     -1.5981367120     6.4412100660     4.6400943340    -0.0001305100    -0.0001320500    -0.0001198900
 16     -3.1875274660     7.3702570880     7.6997621490     0.0000225200     0.0001487100    -0.0001069600
 16     -3.1877173540     7.3607235560    10.8197374160     0.0000040700    -0.0000070500    -0.0001063000
 16     -1.5925639470     6.4475520350    13.8739807330     0.0000114900    -0.0000124200    -0.0000365900
 16     -1.5931228670     6.4468403360    16.9912432200    -0.0000117900    -0.0000406000     0.0000018600
 16     -3.1864546630     7.3690558820    20.0469210370     0.0000056900     0.0000247100     0.0000011100
 16     -3.1866875160     7.3685729080    23.1641353070    -0.0000084600     0.0000080500     0.0000435800
 16      4.7810259830     0.9226374640     1.5332483830     0.0001222600    -0.0001343100     0.0001168400
 16      4.7825757360     0.9205404260     4.6531901920    -0.0000985800    -0.0000869600     0.0001129700
 16      3.1577173810     1.8627802170     7.6870186800     0.0000626700    -0.0000038900     0.0001470300
 16      3.1936089430     1.8404469470    10.8191051340     0.0002662900    -0.0001148500    -0.0002207700
 16      4.7840887970     0.9239979680    13.8735879500     0.0000219600    -0.0000227400    -0.0000331000
 16      4.7837047560     0.9235863300    16.9908937900    -0.0000077900    -0.0000389100     0.0000140900
 16      3.1903387760     1.8456298840    20.0463835720     0.0000056600     0.0000330400    -0.0000159600
 16      3.1900985950     1.8451605390    23.1639010260    -0.0000036600     0.0000065100     0.0000252300
 16      3.1846267570     3.6802951870     1.5344734750     0.0001121900     0.0000159300     0.0001344100
 16      3.1803056480     3.6784899830     4.6708326070     0.0001027700    -0.0000176600    -0.0000003500
 16      1.5956315760     4.5714122280     7.6890589590    -0.0000045200     0.0000457700     0.0001218700
 16      1.5950436230     4.6100524760    10.8204764500     0.0000031000     0.0003514600    -0.0002656000
 16      3.1896772400     3.6856354930    13.8736094280     0.0000047300    -0.0000149300    -0.0000468500
 16      3.1895963660     3.6852223280    16.9910824050    -0.0000023300    -0.0000344600    -0.0000051500
 16      1.5961328200     4.6072793330    20.0468136870     0.0000050000     0.0000372200    -0.0000163200
 16      1.5959287760     4.6067182260    23.1643560260    -0.0000081800     0.0000184400     0.0000234000
 16      1.5944633730     6.4432511300     1.5338214380    -0.0000083100     0.0000419600     0.0001124600
 16      1.5940921430     6.4450007480     4.6535306440    -0.0000417300    -0.0001760400     0.0001103600
 16     -0.0008030450     7.3655362630     7.6963137780     0.0000602200     0.0000940300     0.0000253000
 16      0.0042658860     7.3690895430    10.8127941860    -0.0001518000    -0.0000803600     0.0003010400
 16      1.5955571690     6.4475156860    13.8744285500     0.0000058400     0.0000034700    -0.0000337800
 16      1.5953440880     6.4467667950    16.9917325710    -0.0000076300    -0.0000371000     0.0000129600
 16      0.0019504240     7.3689732460    20.0472416590    -0.0000006700     0.0000315100    -0.0000126400
 16      0.0017667510     7.3684923790    23.1644947920    -0.0000004800     0.0000170000     0.0000300700
 16      7.9735846790     0.9228293970     1.5337788160    -0.0001769400    -0.0001556400     0.0001094400
 16      7.9714196540     0.9208124620     4.6538785060     0.0000208500    -0.0000829600     0.0001075100
 16      6.3776808250     1.8454866360     7.6947288660     0.0000153000    -0.0000118600     0.0000387200
 16      6.3777996440     1.8367810350    10.8115074080    -0.0000173200     0.0002947100     0.0003340200
 16      7.9723003910     0.9239620170    13.8738703160    -0.0000106600    -0.0000229100    -0.0000324400
 16      7.9722460610     0.9235435050    16.9911813760    -0.0000067700    -0.0000384900     0.0000146300
 16      6.3787278630     1.8455450070    20.0466556390     0.0000057400     0.0000402200    -0.0000166300
 16      6.3785217530     1.8450325160    23.1639825540    -0.0000063700     0.0000030400     0.0000257200
 16      6.3757647320     3.6816374310     1.5232445420     0.0000270500    -0.0002319700    -0.0001746900
 16      6.3763081670     3.6866116610     4.6412963100    -0.0000123500     0.0000466700    -0.0001237200
 16      4.7802274460     4.6029202490     7.7002234560    -0.0000812800     0.0000205700    -0.0001231100
 16      4.7881924440     4.6070043910    10.8200830570     0.0000305500     0.0000519900    -0.0001475900
 16      6.3781464190     3.6853252330    13.8740961840     0.0000053200    -0.0000226600    -0.0000360800
 16      6.3779365790     3.6852600340    16.9913793020    -0.0000073600    -0.0000327000     0.0000038600
 16      4.7844487810     4.6072162940    20.0470324150     0.0000102900     0.0000379700    -0.0000001800
 16      4.7841669050     4.6066360270    23.1642175830    -0.0000072000     0.0000107400     0.0000422400
 16      4.7797060620     6.4426501030     1.5223905030    -0.0000270300     0.0001126600    -0.0000800200
 16      4.7861647410     6.4407821230     4.6408974770     0.0000869500    -0.0001212300    -0.0001062000
 16      3.1909255900     7.3654914930     7.6963324740    -0.0000323900     0.0000958100     0.0000368600
 16      3.1852908370     7.3694973330    10.8129139140     0.0001710500    -0.0001110600     0.0003152300
 16      4.7836644860     6.4474691480    13.8745447090    -0.0000008600    -0.0000124600    -0.0000365300
 16      4.7838090430     6.4467540950    16.9918093540    -0.0000028900    -0.0000406600     0.0000024100
 16      3.1902432510     7.3689306120    20.0475189240     0.0000112700     0.0000319900    -0.0000141800
 16      3.1900145460     7.3684498880    23.1647989940    -0.0000135100     0.0000176600     0.0000286200
 28      1.5764979640     2.7331614330     6.0510835250     0.0003180400     0.0004783600    -0.0009560600
 CONVCOORD
         109           1
 42     -0.0017955780     1.8392962020     3.0918214250
 42      1.5953947200     0.9204919860     9.2681694250
 42      0.0013542340     1.8444872190    15.4317936930
 42      1.5960720680     0.9248534390    21.6046574940
 42     -1.5994315930     4.6058580620     3.0747804300
 42     -0.0002766310     3.6858164960     9.2689003060
 42     -1.5928645150     4.6061118000    15.4320258720
 42      0.0019253610     3.6863902570    21.6050657530
 42     -3.1884310350     7.3561065560     3.0730226050
 42     -1.5923521230     6.4462663840     9.2564623890
 42     -3.1871096580     7.3678253450    15.4324551250
 42     -1.5923355360     6.4481094070    21.6054592210
 42      3.1902326840     1.8387093200     3.0919222420
 42      4.7835912230     0.9224050460     9.2544632040
 42      3.1896937870     1.8444388110    15.4320701520
 42      4.7844130650     0.9247711240    21.6049474560
 42      1.5936946040     4.6063628850     3.0921779850
 42      3.1905373860     3.6855002370     9.2693428320
 42      1.5954822980     4.6060929530    15.4324790640
 42      3.1901418250     3.6863460290    21.6053374480
 42     -0.0013402710     7.3642747280     3.0909951820
 42      1.5950076360     6.4468139540     9.2563815560
 42      0.0012958100     7.3677866380    15.4331301450
 42      1.5960012840     6.4480131780    21.6058094740
 42      6.3769334960     1.8430999670     3.0911071640
 42      7.9719075660     0.9224988080     9.2544036400
 42      6.3780799970     1.8443299960    15.4325652870
 42      7.9728427400     0.9247232170    21.6052280770
 42      4.7861028450     4.6048216210     3.0768501070
 42      6.3776655740     3.6820680610     9.2566214310
 42      4.7838337080     4.6060264000    15.4325947110
 42      6.3785829090     3.6862955360    21.6055728470
 42      3.1897593200     7.3643402840     3.0915548350
 42      4.7821494890     6.4463851350     9.2570955380
 42      3.1895947630     7.3677477620    15.4334156180
 42      4.7843165660     6.4480218270    21.6060148070
 16      1.5943256820     0.9234393470     1.5323359120
 16      1.5951992980     0.9184001740     4.6669948810
 16      0.0344284480     1.8633229730     7.6858600670
 16     -0.0033664590     1.8405482700    10.8183605560
 16      1.5956271170     0.9242181910    13.8728751580
 16      1.5954230810     0.9235384510    16.9903808630
 16      0.0020120690     1.8456787500    20.0460998000
 16      0.0018304490     1.8452013250    23.1636099620
 16      0.0033213520     3.6806833890     1.5337316800
 16      0.0044833030     3.6816964290     4.6691082210
 16     -1.5898992850     4.6028933970     7.6993735980
 16     -1.5981644120     4.6069331820    10.8194130490
 16      0.0015135160     3.6856726140    13.8733197650
 16      0.0011684470     3.6852696390    16.9908029540
 16     -1.5921755890     4.6073051510    20.0464765500
 16     -1.5923467860     4.6067178440    23.1636698020
 16     -1.5916537020     6.4437170620     1.5209314200
 16     -1.5981367120     6.4412100660     4.6400943340
 16     -3.1875274660     7.3702570880     7.6997621490
 16     -3.1877173540     7.3607235560    10.8197374160
 16     -1.5925639470     6.4475520350    13.8739807330
 16     -1.5931228670     6.4468403360    16.9912432200
 16     -3.1864546630     7.3690558820    20.0469210370
 16     -3.1866875160     7.3685729080    23.1641353070
 16      4.7810259830     0.9226374640     1.5332483830
 16      4.7825757360     0.9205404260     4.6531901920
 16      3.1577173810     1.8627802170     7.6870186800
 16      3.1936089430     1.8404469470    10.8191051340
 16      4.7840887970     0.9239979680    13.8735879500
 16      4.7837047560     0.9235863300    16.9908937900
 16      3.1903387760     1.8456298840    20.0463835720
 16      3.1900985950     1.8451605390    23.1639010260
 16      3.1846267570     3.6802951870     1.5344734750
 16      3.1803056480     3.6784899830     4.6708326070
 16      1.5956315760     4.5714122280     7.6890589590
 16      1.5950436230     4.6100524760    10.8204764500
 16      3.1896772400     3.6856354930    13.8736094280
 16      3.1895963660     3.6852223280    16.9910824050
 16      1.5961328200     4.6072793330    20.0468136870
 16      1.5959287760     4.6067182260    23.1643560260
 16      1.5944633730     6.4432511300     1.5338214380
 16      1.5940921430     6.4450007480     4.6535306440
 16     -0.0008030450     7.3655362630     7.6963137780
 16      0.0042658860     7.3690895430    10.8127941860
 16      1.5955571690     6.4475156860    13.8744285500
 16      1.5953440880     6.4467667950    16.9917325710
 16      0.0019504240     7.3689732460    20.0472416590
 16      0.0017667510     7.3684923790    23.1644947920
 16      7.9735846790     0.9228293970     1.5337788160
 16      7.9714196540     0.9208124620     4.6538785060
 16      6.3776808250     1.8454866360     7.6947288660
 16      6.3777996440     1.8367810350    10.8115074080
 16      7.9723003910     0.9239620170    13.8738703160
 16      7.9722460610     0.9235435050    16.9911813760
 16      6.3787278630     1.8455450070    20.0466556390
 16      6.3785217530     1.8450325160    23.1639825540
 16      6.3757647320     3.6816374310     1.5232445420
 16      6.3763081670     3.6866116610     4.6412963100
 16      4.7802274460     4.6029202490     7.7002234560
 16      4.7881924440     4.6070043910    10.8200830570
 16      6.3781464190     3.6853252330    13.8740961840
 16      6.3779365790     3.6852600340    16.9913793020
 16      4.7844487810     4.6072162940    20.0470324150
 16      4.7841669050     4.6066360270    23.1642175830
 16      4.7797060620     6.4426501030     1.5223905030
 16      4.7861647410     6.4407821230     4.6408974770
 16      3.1909255900     7.3654914930     7.6963324740
 16      3.1852908370     7.3694973330    10.8129139140
 16      4.7836644860     6.4474691480    13.8745447090
 16      4.7838090430     6.4467540950    16.9918093540
 16      3.1902432510     7.3689306120    20.0475189240
 16      3.1900145460     7.3684498880    23.1647989940
 28      1.5764979640     2.7331614330     6.0510835250


==> anc/XSF_files/2H/octahedral_intercalation/441_octa.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7667856580    0.0000510670   -0.0038428020
   -6.3833034610   11.0564576830    0.0042513400
   -0.0037151350    0.0026171910   12.3913910920
 CONVVEC
   12.7667856580    0.0000510670   -0.0038428020
   -6.3833034610   11.0564576830    0.0042513400
   -0.0037151350    0.0026171910   12.3913910920
 PRIMCOORD
          97           1
 42      0.0053353970     1.8435467030     3.0966964960    -0.0000583300    -0.0000408000    -0.0000074500
 42     -1.5908030210     4.6085677850     3.0985956020    -0.0000917500    -0.0000426100    -0.0000463200
 42     -3.1879884050     7.3704476460     3.0891553550    -0.0000275900     0.0000604400    -0.0000784300
 42     -4.7848845720    10.1355187150     3.0895058130     0.0001103400     0.0000500800    -0.0000341700
 42      3.1952122830     1.8293113860     3.0794347930    -0.0000193300     0.0003465100     0.0002420200
 42      1.5965914320     4.6055727110     3.1105877100     0.0000420600    -0.0000521500     0.0000154100
 42     -0.0075645210     7.3776639750     3.0829638970     0.0002236200    -0.0000605400     0.0002505200
 42     -1.5914140950    10.1359590180     3.0891253190    -0.0000224800    -0.0000890400    -0.0001078900
 42      6.3855520890     1.8435425650     3.0949975720    -0.0000474400     0.0000132200     0.0000030700
 42      4.7940495150     4.6054946570     3.1096780200    -0.0000978100     0.0000173300     0.0000462300
 42      3.1952206980     7.3747025420     3.1106754240     0.0000402000     0.0000023600     0.0000296500
 42      1.5993479370    10.1341815010     3.0986206330    -0.0000720900    -0.0000579200    -0.0000489400
 42      9.5787696080     1.8431534430     3.0943041720    -0.0000000500     0.0000403200    -0.0000214400
 42      7.9816776490     4.6085376350     3.0956653840     0.0000006800    -0.0000075800    -0.0000554600
 42      6.3983229350     7.3784411000     3.0803502300    -0.0002466100    -0.0002707900     0.0002320900
 42      4.7921040390    10.1338891190     3.0970812330    -0.0001406300     0.0000689800     0.0000009400
 42      1.5916793160     0.9255134040     9.2853759560     0.0000312200     0.0000815000    -0.0000610300
 42     -0.0038090810     3.6880029860     9.2831623100    -0.0000209000    -0.0000610000    -0.0000335700
 42     -1.5978775730     6.4505985430     9.2869228080    -0.0000124000     0.0000420700     0.0000511000
 42     -3.1955725130     9.2161376440     9.2878592100     0.0000839900    -0.0000411500     0.0000035300
 42      4.7843330200     0.9259975740     9.2838860440    -0.0001009400    -0.0000583800     0.0000540400
 42      3.1875556120     3.6865105310     9.3006050590     0.0000699200    -0.0000220000    -0.0000381500
 42      1.5909443590     6.4527383240     9.3013371810     0.0000483300     0.0000336000    -0.0000185300
 42     -0.0017727330     9.2154083670     9.2874594120     0.0000233900     0.0000277500     0.0000036200
 42      7.9754050780     0.9242537580     9.2802714230     0.0001576800    -0.0000566700     0.0000198600
 42      6.3794426890     3.6878109890     9.2807877960     0.0000206500     0.0001255000    -0.0000705400
 42      4.7851685460     6.4533660770     9.3009279250    -0.0000640600    -0.0000471100    -0.0001068200
 42      3.1882518130     9.2165790730     9.2840624090    -0.0000566000    -0.0000220400    -0.0001643800
 42     11.1668577390     0.9238977440     9.2798437740     0.0000249300     0.0000812500    -0.0000904500
 42      9.5713631230     3.6876966840     9.2804167100    -0.0000135000    -0.0000402500    -0.0000127300
 42      7.9736734940     6.4509081240     9.2842664440     0.0001032500    -0.0000186200    -0.0000371300
 42      6.3777861970     9.2155461580     9.2848183130     0.0000400200    -0.0000069900     0.0002530600
 16     -0.0026154670     1.8452524390     7.7256890500     0.0000885100    -0.0000124400    -0.0002995600
 16     -1.5992858140     4.6108438520     7.7260513210     0.0000946600     0.0000850200    -0.0001742400
 16     -3.1960219040     7.3730026340     7.7303371320     0.0000714500     0.0000355800    -0.0001931700
 16     -4.7921792080    10.1383462640     7.7313859400     0.0000626000    -0.0000567100    -0.0002752800
 16      3.1870959790     1.8514850300     7.7298773250     0.0001055300     0.0000262300    -0.0002813200
 16      1.6271130760     4.6299223030     7.7195757270    -0.0002167000    -0.0000846200    -0.0000160300
 16      0.0012179550     7.3709761890     7.7315457410     0.0000501100    -0.0001005600    -0.0001738600
 16     -1.5994376820    10.1380351470     7.7305532960     0.0000390200     0.0000058700    -0.0001950000
 16      6.3773671730     1.8455383320     7.7224157950     0.0000169900    -0.0000353900     0.0000340900
 16      4.7465004860     4.6312190930     7.7186896490     0.0002289600    -0.0001735700    -0.0001554100
 16      3.1877542790     7.3337470100     7.7205954000     0.0000188500     0.0001892200    -0.0001621700
 16      1.5910922520    10.1362413240     7.7270065600    -0.0000475300     0.0000257300    -0.0003181200
 16      9.5710002400     1.8454154550     7.7215779040     0.0000100300     0.0000037500    -0.0002636400
 16      7.9741703290     4.6112949630     7.7233883910     0.0000315100    -0.0000231400    -0.0002733300
 16      6.3738025910     7.3707068080     7.7297506980     0.0000305400     0.0000043100    -0.0003069700
 16      4.7839146440    10.1367512520     7.7258121110     0.0001261500    -0.0000624600    -0.0003331300
 16      1.5944940000     0.9211726320     1.5277572400     0.0001735300     0.0002318500    -0.0000825500
 16      0.0105441690     3.6908332370     1.5452842070     0.0000022100    -0.0000260400    -0.0001167400
 16     -1.5951440100     6.4469153080     1.5309596710     0.0002798500     0.0000231900    -0.0000988400
 16     -3.1883321240     9.2141177680     1.5311253740     0.0000207100    -0.0000024200    -0.0003830700
 16      4.7952645560     0.9214871640     1.5270613410    -0.0001490800     0.0001077600    -0.0000671500
 16      3.1946527010     3.6908450530     1.5501892800     0.0000683100     0.0000652900    -0.0001465200
 16      1.6027156740     6.4480999380     1.5511917050     0.0001474700    -0.0000670200     0.0000576600
 16      0.0050941140     9.2180771700     1.5314429360     0.0000905900    -0.0002121000    -0.0002768900
 16      7.9825945030     0.9221116270     1.5366306970    -0.0000305500    -0.0000013300    -0.0001707800
 16      6.3792526890     3.6906809850     1.5435480390    -0.0000427700     0.0000186800    -0.0001583200
 16      4.7867631950     6.4483337180     1.5505279510    -0.0001504000    -0.0001740800    -0.0001318000
 16      3.1948600620     9.2060166990     1.5456329950    -0.0000141000    -0.0000310100    -0.0001811200
 16     11.1741007220     0.9221795610     1.5357222980    -0.0000227400     0.0000179000    -0.0002866800
 16      9.5785072850     3.6865488170     1.5374989730    -0.0000720700    -0.0000155700    -0.0003657700
 16      7.9848214490     6.4467624190     1.5279322420    -0.0001778000     0.0000710900    -0.0001057700
 16      6.3847111790     9.2182260840     1.5277595950    -0.0000564200    -0.0002667700     0.0001347600
 16     -0.0057305560     1.8473630380    10.8416011910    -0.0000148200     0.0000736900     0.0002452600
 16     -1.5983966790     4.6055219010    10.8426157730     0.0000646700     0.0000124400     0.0001085800
 16     -3.1948914960     7.3718516730    10.8443615960     0.0000183000     0.0000063900     0.0003773000
 16     -4.7921233490    10.1371765280    10.8457919950     0.0001508100     0.0001117000     0.0002711900
 16      3.1884577290     1.8376622110    10.8491212410     0.0000473400     0.0001513100     0.0002272700
 16      1.5868838690     4.6058208600    10.8503395330    -0.0000966700    -0.0000051200    -0.0000035900
 16     -0.0092337400     7.3765386900    10.8513534400     0.0000637300    -0.0000823400     0.0001024100
 16     -1.5984436130    10.1378000640    10.8446975460     0.0001027400     0.0000285300     0.0003010300
 16      6.3825359990     1.8476008430    10.8398183820     0.0000071900     0.0000638200    -0.0000574500
 16      4.7899412780     4.6060159990    10.8488926950     0.0000665600    -0.0001312100     0.0001168400
 16      3.1883484470     7.3796698230    10.8504755770    -0.0000247000     0.0000830400     0.0001345300
 16      1.5960871370    10.1385660200    10.8429084210    -0.0000636300     0.0000013300     0.0002297700
 16      9.5716613690     1.8448589600    10.8380322890    -0.0000500400     0.0000763300     0.0002581600
 16      7.9748506510     4.6057205970    10.8393497260    -0.0000424400    -0.0001160400     0.0002012100
 16      6.3862940240     7.3773164740    10.8494962530    -0.0000551800    -0.0001982300     0.0001521300
 16      4.7818264700    10.1380578110    10.8422169880    -0.0002063600     0.0000574400     0.0001458400
 16      1.6020739750     0.9151871720     4.6464465560    -0.0000013000     0.0001225800     0.0002276900
 16      0.0019133260     3.6838879530     4.6650829970    -0.0000751300    -0.0000121400     0.0001558500
 16     -1.5954498450     6.4546112870     4.6497116300    -0.0000228400    -0.0000361700     0.0001704300
 16     -3.1877385120     9.2138935750     4.6457411280    -0.0000329600     0.0000193800     0.0001120200
 16      4.7893738200     0.9158750020     4.6458457470    -0.0001151500     0.0000028100     0.0001724500
 16      3.1953186290     3.6717510330     4.6839812310    -0.0000393600     0.0000135500     0.0003399600
 16      1.5902182520     6.4555503230     4.6863918570    -0.0000308900    -0.0000253700     0.0002161600
 16     -0.0017322410     9.2146576690     4.6493281360    -0.0000195500     0.0000439400     0.0002968300
 16      7.9824985680     0.9212900740     4.6514212270    -0.0000021100    -0.0000348500     0.0001195500
 16      6.3898154010     3.6839638940     4.6632177620    -0.0000165400     0.0000486400     0.0001725500
 16      4.8018512590     6.4562833420     4.6848975920     0.0000689200     0.0000903400     0.0002038100
 16      3.1963147440     9.2168402150     4.6650165850    -0.0000783100     0.0000414400     0.0002064900
 16     11.1762027450     0.9209786720     4.6498987240    -0.0000641400     0.0000084900     0.0002294200
 16      9.5793883450     3.6865349970     4.6514907780    -0.0000774600    -0.0000017500     0.0002186100
 16      7.9868605040     6.4549335740     4.6463313070    -0.0000604300    -0.0000526300     0.0002341400
 16      6.3937128660     9.2149156500     4.6474488580    -0.0001141900    -0.0000255300     0.0001268300
 28      3.2002276940     5.5220192490     5.9993243030     0.0000087600     0.0001026700    -0.0004183200
 CONVCOORD
          97           1
 42      0.0053353970     1.8435467030     3.0966964960
 42     -1.5908030210     4.6085677850     3.0985956020
 42     -3.1879884050     7.3704476460     3.0891553550
 42     -4.7848845720    10.1355187150     3.0895058130
 42      3.1952122830     1.8293113860     3.0794347930
 42      1.5965914320     4.6055727110     3.1105877100
 42     -0.0075645210     7.3776639750     3.0829638970
 42     -1.5914140950    10.1359590180     3.0891253190
 42      6.3855520890     1.8435425650     3.0949975720
 42      4.7940495150     4.6054946570     3.1096780200
 42      3.1952206980     7.3747025420     3.1106754240
 42      1.5993479370    10.1341815010     3.0986206330
 42      9.5787696080     1.8431534430     3.0943041720
 42      7.9816776490     4.6085376350     3.0956653840
 42      6.3983229350     7.3784411000     3.0803502300
 42      4.7921040390    10.1338891190     3.0970812330
 42      1.5916793160     0.9255134040     9.2853759560
 42     -0.0038090810     3.6880029860     9.2831623100
 42     -1.5978775730     6.4505985430     9.2869228080
 42     -3.1955725130     9.2161376440     9.2878592100
 42      4.7843330200     0.9259975740     9.2838860440
 42      3.1875556120     3.6865105310     9.3006050590
 42      1.5909443590     6.4527383240     9.3013371810
 42     -0.0017727330     9.2154083670     9.2874594120
 42      7.9754050780     0.9242537580     9.2802714230
 42      6.3794426890     3.6878109890     9.2807877960
 42      4.7851685460     6.4533660770     9.3009279250
 42      3.1882518130     9.2165790730     9.2840624090
 42     11.1668577390     0.9238977440     9.2798437740
 42      9.5713631230     3.6876966840     9.2804167100
 42      7.9736734940     6.4509081240     9.2842664440
 42      6.3777861970     9.2155461580     9.2848183130
 16     -0.0026154670     1.8452524390     7.7256890500
 16     -1.5992858140     4.6108438520     7.7260513210
 16     -3.1960219040     7.3730026340     7.7303371320
 16     -4.7921792080    10.1383462640     7.7313859400
 16      3.1870959790     1.8514850300     7.7298773250
 16      1.6271130760     4.6299223030     7.7195757270
 16      0.0012179550     7.3709761890     7.7315457410
 16     -1.5994376820    10.1380351470     7.7305532960
 16      6.3773671730     1.8455383320     7.7224157950
 16      4.7465004860     4.6312190930     7.7186896490
 16      3.1877542790     7.3337470100     7.7205954000
 16      1.5910922520    10.1362413240     7.7270065600
 16      9.5710002400     1.8454154550     7.7215779040
 16      7.9741703290     4.6112949630     7.7233883910
 16      6.3738025910     7.3707068080     7.7297506980
 16      4.7839146440    10.1367512520     7.7258121110
 16      1.5944940000     0.9211726320     1.5277572400
 16      0.0105441690     3.6908332370     1.5452842070
 16     -1.5951440100     6.4469153080     1.5309596710
 16     -3.1883321240     9.2141177680     1.5311253740
 16      4.7952645560     0.9214871640     1.5270613410
 16      3.1946527010     3.6908450530     1.5501892800
 16      1.6027156740     6.4480999380     1.5511917050
 16      0.0050941140     9.2180771700     1.5314429360
 16      7.9825945030     0.9221116270     1.5366306970
 16      6.3792526890     3.6906809850     1.5435480390
 16      4.7867631950     6.4483337180     1.5505279510
 16      3.1948600620     9.2060166990     1.5456329950
 16     11.1741007220     0.9221795610     1.5357222980
 16      9.5785072850     3.6865488170     1.5374989730
 16      7.9848214490     6.4467624190     1.5279322420
 16      6.3847111790     9.2182260840     1.5277595950
 16     -0.0057305560     1.8473630380    10.8416011910
 16     -1.5983966790     4.6055219010    10.8426157730
 16     -3.1948914960     7.3718516730    10.8443615960
 16     -4.7921233490    10.1371765280    10.8457919950
 16      3.1884577290     1.8376622110    10.8491212410
 16      1.5868838690     4.6058208600    10.8503395330
 16     -0.0092337400     7.3765386900    10.8513534400
 16     -1.5984436130    10.1378000640    10.8446975460
 16      6.3825359990     1.8476008430    10.8398183820
 16      4.7899412780     4.6060159990    10.8488926950
 16      3.1883484470     7.3796698230    10.8504755770
 16      1.5960871370    10.1385660200    10.8429084210
 16      9.5716613690     1.8448589600    10.8380322890
 16      7.9748506510     4.6057205970    10.8393497260
 16      6.3862940240     7.3773164740    10.8494962530
 16      4.7818264700    10.1380578110    10.8422169880
 16      1.6020739750     0.9151871720     4.6464465560
 16      0.0019133260     3.6838879530     4.6650829970
 16     -1.5954498450     6.4546112870     4.6497116300
 16     -3.1877385120     9.2138935750     4.6457411280
 16      4.7893738200     0.9158750020     4.6458457470
 16      3.1953186290     3.6717510330     4.6839812310
 16      1.5902182520     6.4555503230     4.6863918570
 16     -0.0017322410     9.2146576690     4.6493281360
 16      7.9824985680     0.9212900740     4.6514212270
 16      6.3898154010     3.6839638940     4.6632177620
 16      4.8018512590     6.4562833420     4.6848975920
 16      3.1963147440     9.2168402150     4.6650165850
 16     11.1762027450     0.9209786720     4.6498987240
 16      9.5793883450     3.6865349970     4.6514907780
 16      7.9868605040     6.4549335740     4.6463313070
 16      6.3937128660     9.2149156500     4.6474488580
 28      3.2002276940     5.5220192490     5.9993243030


==> anc/XSF_files/2H/octahedral_intercalation/442_octa.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7552212080   -0.0004847990    0.0009185670
   -6.3780316140   11.0493019730    0.0010206300
    0.0017733450    0.0033298050   24.7267006490
 CONVVEC
   12.7552212080   -0.0004847990    0.0009185670
   -6.3780316140   11.0493019730    0.0010206300
    0.0017733450    0.0033298050   24.7267006490
 PRIMCOORD
         193           1
 42     -0.0023771560     1.8397931050     3.1005965660    -0.0002004700    -0.0001931300     0.0001376000
 42      1.5954091220     0.9200793430     9.2821363890     0.0000263100    -0.0000594900     0.0001969700
 42      0.0010472700     1.8438581440    15.4541365840    -0.0000056900    -0.0000573400    -0.0000186000
 42      1.5958709520     0.9233814230    21.6364246230     0.0000120000     0.0000662800     0.0000151100
 42     -1.6032182990     4.6090525770     3.0824841980    -0.0005629600     0.0002390200    -0.0004205300
 42     -0.0007365010     3.6856630640     9.2825807240    -0.0000641100     0.0001332300     0.0001849700
 42     -1.5934415630     4.6061914690    15.4541820290    -0.0000036900    -0.0000665700    -0.0000134400
 42      0.0014420600     3.6855852710    21.6366812600     0.0000167400     0.0000572600     0.0000150600
 42     -3.1883323680     7.3662539950     3.0867351450     0.0000309200    -0.0000333500     0.0001149500
 42     -1.5923024470     6.4457594380     9.2706895840     0.0000682200     0.0000377500    -0.0000507700
 42     -3.1879743390     7.3685134360    15.4546816020    -0.0000189600    -0.0000656300    -0.0000091500
 42     -1.5930695630     6.4479141130    21.6367181280     0.0000103200     0.0000609800     0.0000104700
 42     -4.7835818730    10.1172345720     3.0812300570    -0.0000161400    -0.0006922900    -0.0004164000
 42     -3.1883349580     9.2107004440     9.2706878630     0.0000200300     0.0001246200    -0.0000439800
 42     -4.7824598990    10.1308574710    15.4546807010    -0.0000131100    -0.0000511500    -0.0000127000
 42     -3.1876383040     9.2103452740    21.6369826130     0.0000108700     0.0000588000     0.0000088900
 42      3.1909347030     1.8392142640     3.1009042870     0.0001290400    -0.0001706700     0.0001531200
 42      4.7860577910     0.9205892210     9.2700140370     0.0001276500     0.0000138400    -0.0000062000
 42      3.1899023510     1.8437336100    15.4543575800    -0.0000199700    -0.0000577000    -0.0000178200
 42      4.7845990590     0.9232453230    21.6365531820     0.0000052900     0.0000617800     0.0000124200
 42      1.5937816800     4.6068268710     3.1013849270    -0.0000183400     0.0001150700     0.0001459300
 42      3.1909700780     3.6853261940     9.2829971000     0.0001093700     0.0001286400     0.0001924200
 42      1.5953669540     4.6061180580    15.4546165110    -0.0000131200    -0.0000699700    -0.0000180500
 42      3.1900795880     3.6854578550    21.6369004890     0.0000076900     0.0000575200     0.0000152300
 42     -0.0004914890     7.3647535200     3.0942604160    -0.0000418900    -0.0001333100     0.0000943900
 42      1.5949470780     6.4494012300     9.2712692710     0.0000219800     0.0001778400    -0.0000204400
 42      0.0008608050     7.3684759070    15.4550632220    -0.0000127200    -0.0000625800    -0.0000131500
 42      1.5956679360     6.4477394840    21.6370815960     0.0000112700     0.0000529800     0.0000111500
 42     -1.5963338020    10.1290178990     3.0941290330    -0.0000677600    -0.0000703700     0.0001141900
 42      0.0002429440     9.2087796310     9.2698081700     0.0000275900     0.0000633400    -0.0000746500
 42     -1.5935959330    10.1307105240    15.4553200550    -0.0000132500    -0.0000616700    -0.0000131300
 42      0.0011872890     9.2101857250    21.6372838690     0.0000165000     0.0000626700     0.0000099100
 42      6.3761332930     1.8425173590     3.0946406180    -0.0000589100    -0.0000438900     0.0000885100
 42      7.9727561130     0.9214711530     9.2689135140     0.0000152700     0.0000863800    -0.0000697600
 42      6.3787396370     1.8435826830    15.4547789140    -0.0000139700    -0.0000611600    -0.0000126500
 42      7.9734871230     0.9230439200    21.6367595020     0.0000123400     0.0000544600     0.0000074600
 42      4.7905066050     4.6081267270     3.0845226050     0.0005121600     0.0002281600    -0.0003839600
 42      6.3768086260     3.6826603950     9.2708608610    -0.0000451900     0.0000524700    -0.0000518200
 42      4.7841785280     4.6059538570    15.4546459600    -0.0000225800    -0.0000666200    -0.0000139100
 42      6.3788979110     3.6853307300    21.6369278060     0.0000127400     0.0000619700     0.0000085500
 42      3.1887234330     7.3646898490     3.0949098350    -0.0000123300    -0.0001636700     0.0000883900
 42      4.7820938440     6.4457417960     9.2713579540    -0.0000429500     0.0000174400    -0.0000567800
 42      3.1896599710     7.3683625880    15.4552929140    -0.0000132300    -0.0000627300    -0.0000133000
 42      4.7843777620     6.4476623630    21.6371746060     0.0000141400     0.0000606200     0.0000104400
 42      1.5941984850    10.1287780640     3.0944144960    -0.0000288700    -0.0000962400     0.0000101000
 42      3.1891732290     9.2087989200     9.2699345760     0.0000315700     0.0000468200    -0.0000623300
 42      1.5951602460    10.1306175720    15.4554574260    -0.0000132600    -0.0000623400     0.0000098300
 42      3.1899341300     9.2100614360    21.6375242200     0.0000076300     0.0000629700     0.0000085300
 42      9.5678378390     1.8425828800     3.0945792580     0.0000146900    -0.0000544200     0.0000996000
 42     11.1598592340     0.9205583240     9.2699357350    -0.0001085100     0.0000021600    -0.0000087700
 42      9.5674468510     1.8434629780    15.4550048690    -0.0000124100    -0.0000611100    -0.0000124300
 42     11.1623780020     0.9229986890    21.6370000390     0.0000189600     0.0000627700     0.0000137300
 42      7.9714632410     4.6028257190     3.0881425270    -0.0000141200    -0.0001315700     0.0000689000
 42      9.5686311850     3.6825635270     9.2708234170     0.0000692700     0.0000417000    -0.0000470000
 42      7.9729834060     4.6058487050    15.4551073720    -0.0000131400    -0.0000549900    -0.0000088200
 42      9.5678353680     3.6852102410    21.6371674600     0.0000121700     0.0000621500     0.0000072300
 42      6.3763587710     7.3655809850     3.0878829250    -0.0000743600    -0.0000234100     0.0000701000
 42      7.9724996500     6.4460261840     9.2722076740     0.0000111200     0.0000702700    -0.0000652100
 42      6.3784944180     7.3681544310    15.4553653120    -0.0000074700    -0.0000655600    -0.0000091500
 42      7.9732575690     6.4475634940    21.6369293220     0.0000129000     0.0000614900     0.0000115300
 42      4.7845147570    10.1287445660     3.0947155670     0.0000370600    -0.0000423600     0.0001187400
 42      6.3778521760     9.2104021300     9.2713212700     0.0000122900     0.0001385800    -0.0000452400
 42      4.7839097750    10.1304782940    15.4557755650    -0.0000127500    -0.0000620200    -0.0000130400
 42      6.3787386320     9.2099741770    21.6376790140     0.0000142600     0.0000592900     0.0000074900
 16      1.5943989590     0.9222795620     1.5424314550     0.0000085600     0.0002466000    -0.0000355900
 16      1.5949421660     0.9156503390     4.6763184290    -0.0000086500    -0.0003570700     0.0002485100
 16      0.0334960730     1.8622081290     7.7012499860     0.0000157900    -0.0000110600    -0.0000254100
 16     -0.0045977820     1.8397292270    10.8316148330     0.0001632000     0.0000729100     0.0003232900
 16      1.5955398600     0.9232180950    13.8950966180     0.0000077300     0.0000385900    -0.0000137000
 16      1.5953561610     0.9226496910    17.0128847230     0.0000044300     0.0000347600    -0.0000213300
 16      0.0016762790     1.8445004980    20.0775949300    -0.0000079800    -0.0000297000     0.0000228100
 16      0.0014694510     1.8441225600    23.1955352950    -0.0000013300    -0.0000258500     0.0000163000
 16      0.0014294940     3.6823235270     1.5434880910     0.0002115900    -0.0001036500    -0.0000467100
 16     -0.0003791640     3.6842531840     4.6783292660    -0.0004566100     0.0002499700     0.0001096200
 16     -1.5889239770     4.6027859420     7.7122210040    -0.0000304800    -0.0000088700     0.0001498600
 16     -1.5986314250     4.6075743870    10.8337248000    -0.0000550200     0.0000044200     0.0001142100
 16      0.0011357320     3.6853582180    13.8953689000     0.0000162300     0.0000236600    -0.0000136500
 16      0.0007859820     3.6850891430    17.0131446860     0.0000115400     0.0000223300    -0.0000211600
 16     -1.5927830290     4.6066810200    20.0777912480    -0.0000082300    -0.0000234900     0.0000167800
 16     -1.5930448840     4.6063558990    23.1954927870    -0.0000008400    -0.0000351400     0.0000049000
 16     -1.5936465140     6.4473846660     1.5283789820     0.0000278000    -0.0000890000     0.0000436700
 16     -1.5984770120     6.4458147910     4.6478276040    -0.0000626700     0.0001106500     0.0001078600
 16     -3.1883923810     7.3674438940     7.7130214600     0.0001353300     0.0000597500    -0.0000738400
 16     -3.1875197260     7.3679258250    10.8289808200     0.0000116500    -0.0000219400     0.0000027800
 16     -1.5934145250     6.4479508280    13.8958954870     0.0000064700     0.0000274300    -0.0000019900
 16     -1.5937277980     6.4472746820    17.0135036710     0.0000102900     0.0000275400    -0.0000198600
 16     -3.1872477380     7.3691975020    20.0777809390    -0.0000101700    -0.0000304700     0.0000142900
 16     -3.1877858390     7.3686009630    23.1951790970    -0.0000105400    -0.0000293200     0.0000042200
 16     -3.1864647920     9.2065740820     1.5279276430    -0.0000159100     0.0001055000    -0.0000051900
 16     -3.1908358150     9.2034685210     4.6473456270     0.0000435700    -0.0000913900     0.0001017900
 16     -4.7827113240    10.1354021650     7.7125495330     0.0000065700    -0.0000493600     0.0001478800
 16     -4.7829207390    10.1243493710    10.8340544770    -0.0000067700    -0.0000804200     0.0001211200
 16     -3.1877653990     9.2100265300    13.8961426800     0.0000050600     0.0000280300    -0.0000017500
 16     -3.1883008260     9.2097103340    17.0137561990     0.0000091500     0.0000291700    -0.0000195000
 16     -4.7819468840    10.1315748320    20.0783147960    -0.0000041900    -0.0000311900     0.0000155800
 16     -4.7821347010    10.1311122500    23.1959952150    -0.0000087100    -0.0000202800     0.0000042200
 16      4.7793596700     0.9232993750     1.5381440100    -0.0002593400     0.0001737600     0.0001299400
 16      4.7832888040     0.9196353280     4.6596621290     0.0000751000    -0.0000029500     0.0001215100
 16      3.1590817740     1.8613827470     7.7026902130    -0.0000390400    -0.0000085000    -0.0000628800
 16      3.1949371340     1.8395844830    10.8322954070    -0.0001592900     0.0000597000     0.0003277900
 16      4.7845418380     0.9228622540    13.8957940760    -0.0000041000     0.0000356000    -0.0000015400
 16      4.7841022650     0.9226359860    17.0133836930     0.0000057100     0.0000254100    -0.0000261000
 16      3.1903142650     1.8443680970    20.0778279050    -0.0000032100    -0.0000296700     0.0000221800
 16      3.1901311510     1.8440014770    23.1957749820    -0.0000160800    -0.0000256300     0.0000159300
 16      3.1867846560     3.6819856450     1.5444130120    -0.0001871400    -0.0000997300    -0.0000526300
 16      3.1855572770     3.6815461810     4.6801357020     0.0004481700     0.0002517100     0.0000664900
 16      1.5955801380     4.5716319180     7.7041080890    -0.0000111400    -0.0000620900    -0.0001017800
 16      1.5950434380     4.6113420720    10.8330131530    -0.0000096400    -0.0001983200     0.0003408300
 16      3.1897460540     3.6852439640    13.8956048590    -0.0000005200     0.0000237900    -0.0000135800
 16      3.1897065760     3.6849622180    17.0133703000    -0.0000020500     0.0000227000    -0.0000211700
 16      1.5958807960     4.6065835530    20.0780934670    -0.0000055600    -0.0000264100     0.0000216600
 16      1.5956959430     4.6062032770    23.1960546510    -0.0000085900    -0.0000393700     0.0000148500
 16      1.5943033350     6.4410044550     1.5388509330     0.0000086100    -0.0002677100     0.0000850700
 16      1.5938842720     6.4460320740     4.6601047210    -0.0000037700     0.0000994300     0.0001250400
 16     -0.0000134320     7.3669046260     7.7112372730    -0.0000018300    -0.0000944900    -0.0001552800
 16      0.0013819770     7.3693674570    10.8297654560     0.0003802300    -0.0003880900    -0.0003111500
 16      1.5953336870     6.4478642520    13.8963151240     0.0000075200     0.0000150300    -0.0000010400
 16      1.5951407050     6.4472043000    17.0138932810     0.0000045000     0.0000272300    -0.0000261000
 16      0.0014729450     7.3689748570    20.0782476620    -0.0000095100    -0.0000273300     0.0000192400
 16      0.0012497200     7.3686179890    23.1958794650    -0.0000053500    -0.0000302100     0.0000038900
 16     -0.0003263880     9.2077684480     1.5358797920    -0.0000268600     0.0000008400     0.0000079200
 16     -0.0008765310     9.2074743300     4.6515382880    -0.0000940800    -0.0000482500     0.0000689300
 16     -1.5948091340    10.1296734030     7.7111274800    -0.0000735100     0.0000076800    -0.0001460000
 16     -1.5920331850    10.1298002290    10.8296135620    -0.0001046200     0.0004909400    -0.0003193300
 16      0.0008558440     9.2099872750    13.8964204170     0.0000155800     0.0000321700    -0.0000014500
 16      0.0006850010     9.2096215870    17.0141561330    -0.0000095500     0.0000175700    -0.0000049100
 16     -1.5930940010    10.1313909910    20.0785019440    -0.0000078100    -0.0000300000     0.0000188800
 16     -1.5932796810    10.1310121940    23.1961270410    -0.0000078400    -0.0000302100     0.0000026500
 16      7.9721052730     0.9218428390     1.5359087060    -0.0000100500    -0.0000337800    -0.0000347400
 16      7.9721160000     0.9208978320     4.6515531270    -0.0000204600     0.0000874900     0.0000603600
 16      6.3782373920     1.8435808110     7.7104620670    -0.0000778800     0.0000381300    -0.0001372400
 16      6.3793744880     1.8400363630    10.8290440850    -0.0005165700    -0.0001736800    -0.0003148500
 16      7.9731690690     0.9228100580    13.8958679790     0.0000075000     0.0000206600     0.0000000700
 16      7.9729718020     0.9224177030    17.0136165920     0.0000043000     0.0000419800    -0.0000048000
 16      6.3791640940     1.8441490060    20.0779616040    -0.0000067500    -0.0000263300     0.0000185100
 16      6.3789766040     1.8438021520    23.1956287900    -0.0000095300    -0.0000346300     0.0000005300
 16      6.3782894920     3.6814184050     1.5298125090    -0.0001738500     0.0000503900     0.0000649300
 16      6.3792260840     3.6855289980     4.6489906390     0.0000702000     0.0000284500     0.0000607900
 16      4.7794137650     4.6027010420     7.7131637870     0.0000196700    -0.0000234200     0.0001146700
 16      4.7886375230     4.6074502210    10.8343624040     0.0000579400     0.0000143200     0.0001272500
 16      6.3787984910     3.6849964430    13.8960910140     0.0000073400     0.0000323900    -0.0000013800
 16      6.3784045720     3.6848998480    17.0137064590     0.0000020400     0.0000211700    -0.0000200900
 16      4.7845370640     4.6064381090    20.0782359520    -0.0000017800    -0.0000244400     0.0000170100
 16      4.7843990320     4.6060990590    23.1959491950    -0.0000156400    -0.0000345700     0.0000055800
 16      4.7816419840     6.4463742040     1.5297286510    -0.0000088000    -0.0001129100     0.0000728800
 16      4.7861185810     6.4454410880     4.6490461980     0.0000497800     0.0000751900     0.0000795700
 16      3.1901119080     7.3669299430     7.7114473340    -0.0000010900    -0.0001107900    -0.0001445300
 16      3.1881592390     7.3694240520    10.8300333460    -0.0003865100    -0.0003788200    -0.0003025900
 16      4.7840717460     6.4477163570    13.8963549440     0.0000101700     0.0000270600    -0.0000019200
 16      4.7840075220     6.4470424820    17.0139632800    -0.0000014200     0.0000264200    -0.0000204300
 16      3.1900965030     7.3688597500    20.0784764330    -0.0000021800    -0.0000278700     0.0000193500
 16      3.1899452200     7.3684884060    23.1961307450    -0.0000138100    -0.0000294800     0.0000022800
 16      3.1889622940     9.2074912150     1.5363303120    -0.0000115600     0.0000109100    -0.0000240300
 16      3.1889303960     9.2075459530     4.6520724250     0.0000612200    -0.0000530100     0.0000533600
 16      1.5947726610    10.1295279410     7.7102897870     0.0000012400    -0.0000159600     0.0000819300
 16      1.5947052130    10.1295097800    10.8276053720    -0.0000090500    -0.0000250600     0.0003583500
 16      3.1896068810     9.2098755220    13.8966431350    -0.0000002300     0.0000319900    -0.0000009100
 16      3.1893894480     9.2095066130    17.0143867160     0.0000182500     0.0000174900    -0.0000052800
 16      1.5956827870    10.1312040180    20.0787528400    -0.0000046400    -0.0000275400     0.0000114000
 16      1.5954891430    10.1308370430    23.1964771590    -0.0000084600    -0.0000302000     0.0000064300
 16     11.1650788160     0.9231685270     1.5386304150     0.0002636400     0.0001666200     0.0001364600
 16     11.1606201210     0.9196834100     4.6600606970    -0.0000693500     0.0000042200     0.0001478400
 16      9.5674827400     1.8434593420     7.7104979040     0.0000817800     0.0000309900    -0.0001499600
 16      9.5663838240     1.8398743920    10.8289185990     0.0005173900    -0.0001839000    -0.0003300300
 16     11.1617944820     0.9226317210    13.8962391090     0.0000190200     0.0000355300    -0.0000009100
 16     11.1618339810     0.9223970260    17.0138432690     0.0000033400     0.0000254600    -0.0000253900
 16      9.5680466750     1.8440326960    20.0781906110    -0.0000027600    -0.0000262900     0.0000185300
 16      9.5678623770     1.8436663700    23.1958481360    -0.0000092500    -0.0000329300     0.0000012900
 16      9.5643087560     3.6812941960     1.5293919750     0.0001704400     0.0000183700     0.0000281200
 16      9.5639058100     3.6859015390     4.6485909210    -0.0000891100     0.0000098500     0.0000671000
 16      7.9726732350     4.6049636400     7.7134545990     0.0000054800    -0.0001657800    -0.0000799900
 16      7.9727266660     4.6031411100    10.8293410250    -0.0000114800    -0.0000129200     0.0000251700
 16      9.5673098070     3.6848713500    13.8963113500     0.0000083900     0.0000320300    -0.0000010400
 16      9.5673229950     3.6847780360    17.0139316150     0.0000060800     0.0000212100    -0.0000195700
 16      7.9734933960     4.6061804590    20.0782151550    -0.0000058200    -0.0000197100     0.0000131700
 16      7.9732751870     4.6061940220    23.1956479430    -0.0000071000    -0.0000283900     0.0000036900
 16      7.9714659170     6.4444560120     1.5293611220     0.0000170200     0.0000518300    -0.0001813800
 16      7.9716768700     6.4449005750     4.6452637420    -0.0000064600     0.0000079500     0.0000715500
 16      6.3782841940     7.3671002850     7.7137330300    -0.0001231300     0.0000581200    -0.0000694600
 16      6.3771987150     7.3677603330    10.8296782500    -0.0000131300    -0.0000343400     0.0000262500
 16      7.9729452610     6.4473739470    13.8964548020     0.0000075600     0.0000284200    -0.0000070200
 16      7.9727539220     6.4470099090    17.0142174570     0.0000039800     0.0000253600    -0.0000091600
 16      6.3787936510     7.3688354170    20.0784676920     0.0000000900    -0.0000314100     0.0000140400
 16      6.3789214270     7.3682234680    23.1958858680    -0.0000054300    -0.0000283200     0.0000035800
 16      6.3745037220     9.2058734330     1.5288535590     0.0000162600     0.0001152200    -0.0000120100
 16      6.3788436640     9.2029834440     4.6481571490    -0.0000453400    -0.0000704600     0.0000810300
 16      4.7845604530    10.1293412860     7.7113733670     0.0000820100     0.0000239700    -0.0001484600
 16      4.7814584060    10.1299818330    10.8297630630     0.0000856200     0.0004979300    -0.0003269000
 16      6.3782086710     9.2096716710    13.8968228070     0.0000111800     0.0000276100    -0.0000014100
 16      6.3783657730     9.2093498350    17.0144409750     0.0000003600     0.0000290700    -0.0000195800
 16      4.7844494050    10.1311367610    20.0789597960    -0.0000023600    -0.0000278400     0.0000190100
 16      4.7842568970    10.1307773790    23.1965978250    -0.0000101800    -0.0000310200     0.0000018100
 28      1.5794063730     2.7403958540     6.0334907660     0.0002758900     0.0004202800    -0.0008753700
 CONVCOORD
         193           1
 42     -0.0023771560     1.8397931050     3.1005965660
 42      1.5954091220     0.9200793430     9.2821363890
 42      0.0010472700     1.8438581440    15.4541365840
 42      1.5958709520     0.9233814230    21.6364246230
 42     -1.6032182990     4.6090525770     3.0824841980
 42     -0.0007365010     3.6856630640     9.2825807240
 42     -1.5934415630     4.6061914690    15.4541820290
 42      0.0014420600     3.6855852710    21.6366812600
 42     -3.1883323680     7.3662539950     3.0867351450
 42     -1.5923024470     6.4457594380     9.2706895840
 42     -3.1879743390     7.3685134360    15.4546816020
 42     -1.5930695630     6.4479141130    21.6367181280
 42     -4.7835818730    10.1172345720     3.0812300570
 42     -3.1883349580     9.2107004440     9.2706878630
 42     -4.7824598990    10.1308574710    15.4546807010
 42     -3.1876383040     9.2103452740    21.6369826130
 42      3.1909347030     1.8392142640     3.1009042870
 42      4.7860577910     0.9205892210     9.2700140370
 42      3.1899023510     1.8437336100    15.4543575800
 42      4.7845990590     0.9232453230    21.6365531820
 42      1.5937816800     4.6068268710     3.1013849270
 42      3.1909700780     3.6853261940     9.2829971000
 42      1.5953669540     4.6061180580    15.4546165110
 42      3.1900795880     3.6854578550    21.6369004890
 42     -0.0004914890     7.3647535200     3.0942604160
 42      1.5949470780     6.4494012300     9.2712692710
 42      0.0008608050     7.3684759070    15.4550632220
 42      1.5956679360     6.4477394840    21.6370815960
 42     -1.5963338020    10.1290178990     3.0941290330
 42      0.0002429440     9.2087796310     9.2698081700
 42     -1.5935959330    10.1307105240    15.4553200550
 42      0.0011872890     9.2101857250    21.6372838690
 42      6.3761332930     1.8425173590     3.0946406180
 42      7.9727561130     0.9214711530     9.2689135140
 42      6.3787396370     1.8435826830    15.4547789140
 42      7.9734871230     0.9230439200    21.6367595020
 42      4.7905066050     4.6081267270     3.0845226050
 42      6.3768086260     3.6826603950     9.2708608610
 42      4.7841785280     4.6059538570    15.4546459600
 42      6.3788979110     3.6853307300    21.6369278060
 42      3.1887234330     7.3646898490     3.0949098350
 42      4.7820938440     6.4457417960     9.2713579540
 42      3.1896599710     7.3683625880    15.4552929140
 42      4.7843777620     6.4476623630    21.6371746060
 42      1.5941984850    10.1287780640     3.0944144960
 42      3.1891732290     9.2087989200     9.2699345760
 42      1.5951602460    10.1306175720    15.4554574260
 42      3.1899341300     9.2100614360    21.6375242200
 42      9.5678378390     1.8425828800     3.0945792580
 42     11.1598592340     0.9205583240     9.2699357350
 42      9.5674468510     1.8434629780    15.4550048690
 42     11.1623780020     0.9229986890    21.6370000390
 42      7.9714632410     4.6028257190     3.0881425270
 42      9.5686311850     3.6825635270     9.2708234170
 42      7.9729834060     4.6058487050    15.4551073720
 42      9.5678353680     3.6852102410    21.6371674600
 42      6.3763587710     7.3655809850     3.0878829250
 42      7.9724996500     6.4460261840     9.2722076740
 42      6.3784944180     7.3681544310    15.4553653120
 42      7.9732575690     6.4475634940    21.6369293220
 42      4.7845147570    10.1287445660     3.0947155670
 42      6.3778521760     9.2104021300     9.2713212700
 42      4.7839097750    10.1304782940    15.4557755650
 42      6.3787386320     9.2099741770    21.6376790140
 16      1.5943989590     0.9222795620     1.5424314550
 16      1.5949421660     0.9156503390     4.6763184290
 16      0.0334960730     1.8622081290     7.7012499860
 16     -0.0045977820     1.8397292270    10.8316148330
 16      1.5955398600     0.9232180950    13.8950966180
 16      1.5953561610     0.9226496910    17.0128847230
 16      0.0016762790     1.8445004980    20.0775949300
 16      0.0014694510     1.8441225600    23.1955352950
 16      0.0014294940     3.6823235270     1.5434880910
 16     -0.0003791640     3.6842531840     4.6783292660
 16     -1.5889239770     4.6027859420     7.7122210040
 16     -1.5986314250     4.6075743870    10.8337248000
 16      0.0011357320     3.6853582180    13.8953689000
 16      0.0007859820     3.6850891430    17.0131446860
 16     -1.5927830290     4.6066810200    20.0777912480
 16     -1.5930448840     4.6063558990    23.1954927870
 16     -1.5936465140     6.4473846660     1.5283789820
 16     -1.5984770120     6.4458147910     4.6478276040
 16     -3.1883923810     7.3674438940     7.7130214600
 16     -3.1875197260     7.3679258250    10.8289808200
 16     -1.5934145250     6.4479508280    13.8958954870
 16     -1.5937277980     6.4472746820    17.0135036710
 16     -3.1872477380     7.3691975020    20.0777809390
 16     -3.1877858390     7.3686009630    23.1951790970
 16     -3.1864647920     9.2065740820     1.5279276430
 16     -3.1908358150     9.2034685210     4.6473456270
 16     -4.7827113240    10.1354021650     7.7125495330
 16     -4.7829207390    10.1243493710    10.8340544770
 16     -3.1877653990     9.2100265300    13.8961426800
 16     -3.1883008260     9.2097103340    17.0137561990
 16     -4.7819468840    10.1315748320    20.0783147960
 16     -4.7821347010    10.1311122500    23.1959952150
 16      4.7793596700     0.9232993750     1.5381440100
 16      4.7832888040     0.9196353280     4.6596621290
 16      3.1590817740     1.8613827470     7.7026902130
 16      3.1949371340     1.8395844830    10.8322954070
 16      4.7845418380     0.9228622540    13.8957940760
 16      4.7841022650     0.9226359860    17.0133836930
 16      3.1903142650     1.8443680970    20.0778279050
 16      3.1901311510     1.8440014770    23.1957749820
 16      3.1867846560     3.6819856450     1.5444130120
 16      3.1855572770     3.6815461810     4.6801357020
 16      1.5955801380     4.5716319180     7.7041080890
 16      1.5950434380     4.6113420720    10.8330131530
 16      3.1897460540     3.6852439640    13.8956048590
 16      3.1897065760     3.6849622180    17.0133703000
 16      1.5958807960     4.6065835530    20.0780934670
 16      1.5956959430     4.6062032770    23.1960546510
 16      1.5943033350     6.4410044550     1.5388509330
 16      1.5938842720     6.4460320740     4.6601047210
 16     -0.0000134320     7.3669046260     7.7112372730
 16      0.0013819770     7.3693674570    10.8297654560
 16      1.5953336870     6.4478642520    13.8963151240
 16      1.5951407050     6.4472043000    17.0138932810
 16      0.0014729450     7.3689748570    20.0782476620
 16      0.0012497200     7.3686179890    23.1958794650
 16     -0.0003263880     9.2077684480     1.5358797920
 16     -0.0008765310     9.2074743300     4.6515382880
 16     -1.5948091340    10.1296734030     7.7111274800
 16     -1.5920331850    10.1298002290    10.8296135620
 16      0.0008558440     9.2099872750    13.8964204170
 16      0.0006850010     9.2096215870    17.0141561330
 16     -1.5930940010    10.1313909910    20.0785019440
 16     -1.5932796810    10.1310121940    23.1961270410
 16      7.9721052730     0.9218428390     1.5359087060
 16      7.9721160000     0.9208978320     4.6515531270
 16      6.3782373920     1.8435808110     7.7104620670
 16      6.3793744880     1.8400363630    10.8290440850
 16      7.9731690690     0.9228100580    13.8958679790
 16      7.9729718020     0.9224177030    17.0136165920
 16      6.3791640940     1.8441490060    20.0779616040
 16      6.3789766040     1.8438021520    23.1956287900
 16      6.3782894920     3.6814184050     1.5298125090
 16      6.3792260840     3.6855289980     4.6489906390
 16      4.7794137650     4.6027010420     7.7131637870
 16      4.7886375230     4.6074502210    10.8343624040
 16      6.3787984910     3.6849964430    13.8960910140
 16      6.3784045720     3.6848998480    17.0137064590
 16      4.7845370640     4.6064381090    20.0782359520
 16      4.7843990320     4.6060990590    23.1959491950
 16      4.7816419840     6.4463742040     1.5297286510
 16      4.7861185810     6.4454410880     4.6490461980
 16      3.1901119080     7.3669299430     7.7114473340
 16      3.1881592390     7.3694240520    10.8300333460
 16      4.7840717460     6.4477163570    13.8963549440
 16      4.7840075220     6.4470424820    17.0139632800
 16      3.1900965030     7.3688597500    20.0784764330
 16      3.1899452200     7.3684884060    23.1961307450
 16      3.1889622940     9.2074912150     1.5363303120
 16      3.1889303960     9.2075459530     4.6520724250
 16      1.5947726610    10.1295279410     7.7102897870
 16      1.5947052130    10.1295097800    10.8276053720
 16      3.1896068810     9.2098755220    13.8966431350
 16      3.1893894480     9.2095066130    17.0143867160
 16      1.5956827870    10.1312040180    20.0787528400
 16      1.5954891430    10.1308370430    23.1964771590
 16     11.1650788160     0.9231685270     1.5386304150
 16     11.1606201210     0.9196834100     4.6600606970
 16      9.5674827400     1.8434593420     7.7104979040
 16      9.5663838240     1.8398743920    10.8289185990
 16     11.1617944820     0.9226317210    13.8962391090
 16     11.1618339810     0.9223970260    17.0138432690
 16      9.5680466750     1.8440326960    20.0781906110
 16      9.5678623770     1.8436663700    23.1958481360
 16      9.5643087560     3.6812941960     1.5293919750
 16      9.5639058100     3.6859015390     4.6485909210
 16      7.9726732350     4.6049636400     7.7134545990
 16      7.9727266660     4.6031411100    10.8293410250
 16      9.5673098070     3.6848713500    13.8963113500
 16      9.5673229950     3.6847780360    17.0139316150
 16      7.9734933960     4.6061804590    20.0782151550
 16      7.9732751870     4.6061940220    23.1956479430
 16      7.9714659170     6.4444560120     1.5293611220
 16      7.9716768700     6.4449005750     4.6452637420
 16      6.3782841940     7.3671002850     7.7137330300
 16      6.3771987150     7.3677603330    10.8296782500
 16      7.9729452610     6.4473739470    13.8964548020
 16      7.9727539220     6.4470099090    17.0142174570
 16      6.3787936510     7.3688354170    20.0784676920
 16      6.3789214270     7.3682234680    23.1958858680
 16      6.3745037220     9.2058734330     1.5288535590
 16      6.3788436640     9.2029834440     4.6481571490
 16      4.7845604530    10.1293412860     7.7113733670
 16      4.7814584060    10.1299818330    10.8297630630
 16      6.3782086710     9.2096716710    13.8968228070
 16      6.3783657730     9.2093498350    17.0144409750
 16      4.7844494050    10.1311367610    20.0789597960
 16      4.7842568970    10.1307773790    23.1965978250
 28      1.5794063730     2.7403958540     6.0334907660


==> anc/XSF_files/2H/tetrahedral_intercalation/111_tetra.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2209982680    0.0013302720   -0.0002641220
   -1.6093427950    2.7901349930    0.0002641220
   -0.0010178360    0.0005862220   12.6178001110
 CONVVEC
    3.2209982680    0.0013302720   -0.0002641220
   -1.6093427950    2.7901349930    0.0002641220
   -0.0010178360    0.0005862220   12.6178001110
 PRIMCOORD
           7           1
 42      0.0004170230     1.8607377280     3.0829681750     0.0000027200    -0.0000015700    -0.0000122800
 42      1.6100976620     0.9313863370     9.5629192450    -0.0000096100     0.0000055400     0.0000547000
 16     -0.0005413990     1.8612912400     7.9426676110     0.0000025100    -0.0000014800     0.0000037400
 16      1.6114164060     0.9306248820     1.5378599500    -0.0000110500     0.0000063800     0.0000227700
 16     -0.0005185020     1.8612778940    11.0994005320    -0.0000109600     0.0000063400    -0.0000058600
 16      1.6108668990     0.9309420540     4.6431886930     0.0000171200    -0.0000098800    -0.0000378800
 28      1.6105157230     0.9311449040     6.7979462170     0.0000092600    -0.0000053300    -0.0000252000
 CONVCOORD
           7           1
 42      0.0004170230     1.8607377280     3.0829681750
 42      1.6100976620     0.9313863370     9.5629192450
 16     -0.0005413990     1.8612912400     7.9426676110
 16      1.6114164060     0.9306248820     1.5378599500
 16     -0.0005185020     1.8612778940    11.0994005320
 16      1.6108668990     0.9309420540     4.6431886930
 28      1.6105157230     0.9311449040     6.7979462170


==> anc/XSF_files/2H/tetrahedral_intercalation/112_tetra.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2155455510    0.0000000000    0.0000000000
   -1.6077743830    2.7760464710   -0.0000096460
    0.0000000000   -0.0000257220   24.9867557620
 CONVVEC
    3.2155455510    0.0000000000    0.0000000000
   -1.6077743830    2.7760464710   -0.0000096460
    0.0000000000   -0.0000257220   24.9867557620
 PRIMCOORD
          13           1
 42      0.0000000000     1.8517482540     3.0335538360     0.0000000000    -0.0000004600     0.0000059700
 42      1.6077736300     0.9231920430     9.5185876700     0.0000000000     0.0000008100     0.0000032700
 42      0.0000000000     1.8515036530    15.6851411560     0.0000000000    -0.0000001700    -0.0000065600
 42      1.6077736300     0.9249446390    21.8586804350     0.0000000000     0.0000001800     0.0000069700
 16      1.6077736300     0.9277523430     1.4923799040     0.0000000000    -0.0000001200     0.0000057200
 16      1.6077736300     0.9268726990     4.6541987390     0.0000000000     0.0000006500     0.0000036700
 16      0.0000000000     1.8472242630     7.9570666220     0.0000000000     0.0000013800    -0.0000008400
 16      0.0000000000     1.8486483480    11.0694825750     0.0000000000    -0.0000012900     0.0000053100
 16      1.6077736300     0.9270338630    14.1325718990     0.0000000000     0.0000000500    -0.0000026400
 16      1.6077736300     0.9269854580    17.2375393100     0.0000000000     0.0000016000    -0.0000102200
 16      0.0000000000     1.8494703880    20.3061510710     0.0000000000    -0.0000017700     0.0000109400
 16      0.0000000000     1.8494488710    23.4109967790     0.0000000000     0.0000001000     0.0000026600
 28      0.0000000000     1.8516204490     5.7987323230     0.0000000000    -0.0000009700    -0.0000242300
 CONVCOORD
          13           1
 42     -0.0000000000     1.8517482540     3.0335538360
 42      1.6077736300     0.9231920430     9.5185876700
 42      0.0000000000     1.8515036530    15.6851411560
 42      1.6077736300     0.9249446390    21.8586804350
 16      1.6077736300     0.9277523430     1.4923799040
 16      1.6077736300     0.9268726990     4.6541987390
 16     -0.0000000000     1.8472242630     7.9570666220
 16     -0.0000000000     1.8486483480    11.0694825750
 16      1.6077736300     0.9270338630    14.1325718990
 16      1.6077736300     0.9269854580    17.2375393100
 16      0.0000000000     1.8494703880    20.3061510710
 16      0.0000000000     1.8494488710    23.4109967790
 28     -0.0000000000     1.8516204490     5.7987323230


==> anc/XSF_files/2H/tetrahedral_intercalation/113_tetra.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2093244880    0.0000000000    0.0000000000
   -1.6046606390    2.7704644220    0.0000064180
    0.0000000000    0.0001829270   37.3990777940
 CONVVEC
    3.2093244880    0.0000000000    0.0000000000
   -1.6046606390    2.7704644220    0.0000064180
    0.0000000000    0.0001829270   37.3990777940
 PRIMCOORD
          19           1
 42      0.0000000000     1.8479789430     3.0051409410     0.0000000000    -0.0000055200    -0.0000025400
 42      1.6046627370     0.9213925930     9.5009719860     0.0000000000    -0.0000036800     0.0000024500
 42      0.0000000000     1.8479545300    15.6767380240     0.0000000000     0.0000002900     0.0000031900
 42      1.6046627370     0.9231041980    21.8608287750     0.0000000000    -0.0000001600    -0.0000001400
 42      0.0000000000     1.8478030610    28.0463104470     0.0000000000     0.0000003400     0.0000036600
 42      1.6046627370     0.9231003280    34.2324876630     0.0000000000    -0.0000001500    -0.0000028200
 16      1.6046627370     0.9258933720     1.4612966310     0.0000000000    -0.0000117500    -0.0000046400
 16      1.6046627370     0.9249409160     4.6273123790     0.0000000000     0.0000077300    -0.0000004100
 16      0.0000000000     1.8435723380     7.9370174480     0.0000000000    -0.0000015700    -0.0000025300
 16      0.0000000000     1.8450508570    11.0544550630     0.0000000000    -0.0000043900     0.0000070800
 16      1.6046627370     0.9253464800    14.1220532160     0.0000000000     0.0000009600     0.0000044500
 16      1.6046627370     0.9252849090    17.2314411980     0.0000000000    -0.0000008700     0.0000020800
 16      0.0000000000     1.8457337040    20.3062471960     0.0000000000     0.0000011400    -0.0000016800
 16      0.0000000000     1.8457333860    23.4154764170     0.0000000000    -0.0000008100     0.0000012700
 16      1.6046627370     0.9251711290    26.4916020320     0.0000000000     0.0000009800     0.0000024300
 16      1.6046627370     0.9251762200    29.6008757850     0.0000000000    -0.0000009200     0.0000049500
 16      0.0000000000     1.8457827130    32.6776404340     0.0000000000     0.0000012300    -0.0000018900
 16      0.0000000000     1.8457488440    35.7870522540     0.0000000000    -0.0000010200    -0.0000038000
 28      0.0000000000     1.8477246320     5.7780201570     0.0000000000     0.0000181900    -0.0000111100
 CONVCOORD
          19           1
 42      0.0000000000     1.8479789430     3.0051409410
 42      1.6046627370     0.9213925930     9.5009719860
 42     -0.0000000000     1.8479545300    15.6767380240
 42      1.6046627370     0.9231041980    21.8608287750
 42     -0.0000000000     1.8478030610    28.0463104470
 42      1.6046627370     0.9231003280    34.2324876630
 16      1.6046627370     0.9258933720     1.4612966310
 16      1.6046627370     0.9249409160     4.6273123790
 16      0.0000000000     1.8435723380     7.9370174480
 16     -0.0000000000     1.8450508570    11.0544550630
 16      1.6046627370     0.9253464800    14.1220532160
 16      1.6046627370     0.9252849090    17.2314411980
 16     -0.0000000000     1.8457337040    20.3062471960
 16      0.0000000000     1.8457333860    23.4154764170
 16      1.6046627370     0.9251711290    26.4916020320
 16      1.6046627370     0.9251762200    29.6008757850
 16     -0.0000000000     1.8457827130    32.6776404340
 16     -0.0000000000     1.8457488440    35.7870522540
 28      0.0000000000     1.8477246320     5.7780201570


==> anc/XSF_files/2H/tetrahedral_intercalation/114_tetra.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2063908620    0.0000000000    0.0000000000
   -1.6031970340    2.7677523410   -0.0000096190
    0.0000000000   -0.0000961930   49.8059692590
 CONVVEC
    3.2063908620    0.0000000000    0.0000000000
   -1.6031970340    2.7677523410   -0.0000096190
    0.0000000000   -0.0000961930   49.8059692590
 PRIMCOORD
          25           1
 42      0.0000000000     1.8462145050     2.9912802770     0.0000000000    -0.0000033700     0.0000007200
 42      1.6031965570     0.9203548460     9.4926498450     0.0000000000    -0.0000028600    -0.0000115400
 42      0.0000000000     1.8460818470    15.6720946530     0.0000000000     0.0000021400    -0.0000010800
 42      1.6031965570     0.9220834460    21.8592634630     0.0000000000    -0.0000021500     0.0000021200
 42      0.0000000000     1.8456782950    28.0473225060     0.0000000000     0.0000023100     0.0000132000
 42      1.6031965570     0.9219406910    34.2385901300     0.0000000000    -0.0000023800    -0.0000083900
 42      0.0000000000     1.8456647860    40.4287626450     0.0000000000     0.0000021800     0.0000105400
 42      1.6031965570     0.9219325910    46.6200947020     0.0000000000    -0.0000021200    -0.0000011300
 16      1.6031965570     0.9250139730     1.4461430910     0.0000000000    -0.0000026300     0.0000025800
 16      1.6031965570     0.9241731280     4.6142514350     0.0000000000    -0.0000057800    -0.0000035400
 16      0.0000000000     1.8416329860     7.9275020240     0.0000000000    -0.0000013400    -0.0000144400
 16      0.0000000000     1.8431177450    11.0473209220     0.0000000000     0.0000014700    -0.0000080500
 16      1.6031965570     0.9243712870    14.1164634090     0.0000000000     0.0000030200    -0.0000036000
 16      1.6031965570     0.9243458090    17.2278746090     0.0000000000    -0.0000053100     0.0000013900
 16      0.0000000000     1.8437894030    20.3036603920     0.0000000000     0.0000011400     0.0000030500
 16      0.0000000000     1.8438025480    23.4148872710     0.0000000000     0.0000010000     0.0000012000
 16      1.6031965570     0.9239617500    26.4917298010     0.0000000000    -0.0000011300     0.0000130200
 16      1.6031965570     0.9239675590    29.6030396680     0.0000000000    -0.0000007000     0.0000132100
 16      0.0000000000     1.8436517830    32.6828497520     0.0000000000     0.0000008000    -0.0000082900
 16      0.0000000000     1.8436574310    35.7942220250     0.0000000000     0.0000008800    -0.0000082200
 16      1.6031965570     0.9239395700    38.8729593910     0.0000000000    -0.0000014300     0.0000107300
 16      1.6031965570     0.9239561580    41.9843322420     0.0000000000    -0.0000006400     0.0000100800
 16      0.0000000000     1.8436960160    45.0642151560     0.0000000000     0.0000014100    -0.0000017200
 16      0.0000000000     1.8436734870    48.1757530440     0.0000000000     0.0000008600    -0.0000004300
 28      0.0000000000     1.8460048280     5.7681230620     0.0000000000     0.0000146000    -0.0000114100
 CONVCOORD
          25           1
 42      0.0000000000     1.8462145050     2.9912802770
 42      1.6031965570     0.9203548460     9.4926498450
 42      0.0000000000     1.8460818470    15.6720946530
 42      1.6031965570     0.9220834460    21.8592634630
 42      0.0000000000     1.8456782950    28.0473225060
 42      1.6031965570     0.9219406910    34.2385901300
 42      0.0000000000     1.8456647860    40.4287626450
 42      1.6031965570     0.9219325910    46.6200947020
 16      1.6031965570     0.9250139730     1.4461430910
 16      1.6031965570     0.9241731280     4.6142514350
 16      0.0000000000     1.8416329860     7.9275020240
 16      0.0000000000     1.8431177450    11.0473209220
 16      1.6031965570     0.9243712870    14.1164634090
 16      1.6031965570     0.9243458090    17.2278746090
 16      0.0000000000     1.8437894030    20.3036603920
 16      0.0000000000     1.8438025480    23.4148872710
 16      1.6031965570     0.9239617500    26.4917298010
 16      1.6031965570     0.9239675590    29.6030396680
 16      0.0000000000     1.8436517830    32.6828497520
 16      0.0000000000     1.8436574310    35.7942220250
 16      1.6031965570     0.9239395700    38.8729593910
 16      1.6031965570     0.9239561580    41.9843322420
 16      0.0000000000     1.8436960160    45.0642151560
 16      0.0000000000     1.8436734870    48.1757530440
 28      0.0000000000     1.8460048280     5.7681230620


==> anc/XSF_files/2H/tetrahedral_intercalation/221_tetra.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3948860270    0.0000000000    0.0000000000
   -3.1974398150    5.5380213030    0.0000383760
    0.0000000000    0.0000895440   12.4790227560
 CONVVEC
    6.3948860270    0.0000000000    0.0000000000
   -3.1974398150    5.5380213030    0.0000383760
    0.0000000000    0.0000895440   12.4790227560
 PRIMCOORD
          25           1
 42      0.0000000000     1.8461060740     3.1237657770     0.0000000000    -0.0000005400    -0.0000104100
 42      1.6082002820     0.9174671040     9.4013935030     0.0000019200    -0.0000005000     0.0000002000
 42     -1.6104470720     4.6083478870     3.1024656870     0.0000053500     0.0000027400     0.0000012700
 42      0.0000000000     3.7029037850     9.4014259700     0.0000000000     0.0000021400    -0.0000005000
 42      3.1974440930     1.8597090860     3.1024659000     0.0000000000    -0.0000065200     0.0000021400
 42      4.7866876040     0.9174671040     9.4013935030    -0.0000019200    -0.0000005000     0.0000002000
 42      1.6104470720     4.6083478870     3.1024656870    -0.0000053500     0.0000027400     0.0000012700
 42      3.1974440930     3.6919599700     9.3961551580     0.0000000000     0.0000003200     0.0000018800
 16      1.5864210580     0.9302530530     1.5608706890     0.0000007800    -0.0000026800     0.0000006400
 16      1.6548722320     0.8906799030     4.7046902770     0.0000003600    -0.0000008800    -0.0000051000
 16      0.0000000000     1.8459517150     7.8575984460     0.0000000000     0.0000008000     0.0000228400
 16      0.0000000000     1.8459185850    10.9462301540     0.0000000000     0.0000024100     0.0000004300
 16      0.0000000000     3.6779062210     1.5608711010     0.0000000000    -0.0000008000     0.0000001400
 16      0.0000000000     3.7569277190     4.7046969310     0.0000000000     0.0000019700    -0.0000071900
 16     -1.5958994030     4.6165894090     7.8385061130    -0.0000015600     0.0000003400    -0.0000056200
 16     -1.6012744500     4.6134726590    10.9596493110     0.0000005900     0.0000023300     0.0000027100
 16      4.8084668290     0.9302530530     1.5608706890    -0.0000007800    -0.0000026800     0.0000006400
 16      4.7400156540     0.8906799030     4.7046902770    -0.0000003600    -0.0000008800    -0.0000051000
 16      3.1974440930     1.8427322290     7.8384622380     0.0000000000     0.0000032100    -0.0000056300
 16      3.1974440930     1.8488853260    10.9596312840     0.0000000000     0.0000019000     0.0000033300
 16      3.1974440930     3.6921757240     1.5420741940     0.0000000000    -0.0000013700     0.0000248400
 16      3.1974440930     3.6921437490     4.6710499690     0.0000000000    -0.0000007600    -0.0000069200
 16      1.5958994030     4.6165894090     7.8385061130     0.0000015600     0.0000003400    -0.0000056200
 16      1.6012744500     4.6134726590    10.9596493110    -0.0000005900     0.0000023300     0.0000027100
 28      0.0000000000     1.8460733560     5.7366716240     0.0000000000    -0.0000054500    -0.0000131600
 CONVCOORD
          25           1
 42      0.0000000000     1.8461060740     3.1237657770
 42      1.6082002820     0.9174671040     9.4013935030
 42     -1.6104470720     4.6083478870     3.1024656870
 42      0.0000000000     3.7029037850     9.4014259700
 42      3.1974440930     1.8597090860     3.1024659000
 42      4.7866876040     0.9174671040     9.4013935030
 42      1.6104470720     4.6083478870     3.1024656870
 42      3.1974440930     3.6919599700     9.3961551580
 16      1.5864210580     0.9302530530     1.5608706890
 16      1.6548722320     0.8906799030     4.7046902770
 16      0.0000000000     1.8459517150     7.8575984460
 16      0.0000000000     1.8459185850    10.9462301540
 16      0.0000000000     3.6779062210     1.5608711010
 16      0.0000000000     3.7569277190     4.7046969310
 16     -1.5958994030     4.6165894090     7.8385061130
 16     -1.6012744500     4.6134726590    10.9596493110
 16      4.8084668290     0.9302530530     1.5608706890
 16      4.7400156540     0.8906799030     4.7046902770
 16      3.1974440930     1.8427322290     7.8384622380
 16      3.1974440930     1.8488853260    10.9596312840
 16      3.1974440930     3.6921757240     1.5420741940
 16      3.1974440930     3.6921437490     4.6710499690
 16      1.5958994030     4.6165894090     7.8385061130
 16      1.6012744500     4.6134726590    10.9596493110
 28      0.0000000000     1.8460733560     5.7366716240


==> anc/XSF_files/2H/tetrahedral_intercalation/222_tetra.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3914242050   -0.0000829400   -0.0004912600
   -3.1957854720    5.5351009230    0.0006124800
   -0.0018820990    0.0015949990   24.8838409530
 CONVVEC
    6.3914242050   -0.0000829400   -0.0004912600
   -3.1957854720    5.5351009230    0.0006124800
   -0.0018820990    0.0015949990   24.8838409530
 PRIMCOORD
          49           1
 42     -0.0087273060     1.8229117010     3.0121311160    -0.0000548500    -0.0004321300    -0.0000811300
 42      1.6043607920     0.9158274640     9.3143822990     0.0000495500     0.0000162600     0.0000455500
 42     -0.0099054970     1.8341773480    15.5120986190    -0.0000511000     0.0000328100    -0.0000279400
 42      1.5902976940     0.9104000620    21.7114712700     0.0000543600    -0.0000290900    -0.0000782400
 42     -1.6152638270     4.6054040900     3.0125852840    -0.0004614000     0.0002662800    -0.0000983800
 42     -0.0065461330     3.6759188970     9.2926564620     0.0000466300    -0.0000244600     0.0001726800
 42     -1.6077147770     4.6015505290    15.5124025410    -0.0000460600     0.0000262400    -0.0000276700
 42     -0.0075725640     3.6779670960    21.7116658870     0.0000551500    -0.0000297200    -0.0000795600
 42      3.1869928460     1.8327994880     3.0182171400    -0.0000589800     0.0000357600     0.0000683600
 42      4.7741519440     0.9157669480     9.3142302420     0.0000469400    -0.0000155500     0.0000037400
 42      3.1858139490     1.8339971830    15.5111996420    -0.0000536900     0.0000321600    -0.0000317800
 42      4.7860686870     0.9103550760    21.7112184710     0.0000525200    -0.0000284100    -0.0000765500
 42      1.5977622790     4.6053783670     3.0122240660     0.0003424900     0.0002609500    -0.0000867900
 42      3.1892012770     3.6607207590     9.3143297220     0.0000211600    -0.0000393300     0.0000823300
 42      1.5878161560     4.6015005190    15.5121579120    -0.0000555200     0.0000266100    -0.0000274800
 42      3.1881437000     3.6779509800    21.7115399790     0.0000540200    -0.0000293400    -0.0000800800
 16     -0.0065567520     1.7652310300     7.7116899680    -0.0000273100     0.0000022400    -0.0000777900
 16      1.5918362680     0.9121907100     1.4540994100     0.0000017700    -0.0000838700     0.0000828500
 16     -0.0062701350     1.8448285980    10.8567821360    -0.0000369900    -0.0000728800     0.0000900000
 16      1.5855568770     0.9082856810     4.5768969160     0.0001795100     0.0000425100    -0.0001519200
 16     -0.0075680900     1.8329605210    20.1539880570    -0.0000404200     0.0000214200    -0.0001884600
 16      1.5874697220     0.9115277000    13.9536493180     0.0000474500    -0.0000370500    -0.0001447700
 16     -0.0073333400     1.8328958160    23.2687439900    -0.0000482800     0.0000554200     0.0000490900
 16      1.5881619930     0.9115721150    17.0688275310     0.0000459300    -0.0000166200     0.0000842700
 16     -1.6612875820     4.6312765650     7.7119870890    -0.0001394500     0.0000578500    -0.0000453000
 16     -0.0089922280     3.6781091110     1.4647521260     0.0000456200    -0.0000393300     0.0006648000
 16     -1.5922530820     4.5913114110    10.8569335180    -0.0000617700     0.0000318800     0.0001326300
 16     -0.0086799190     3.6778197550     4.5593683420     0.0000647800    -0.0000544300     0.0004512900
 16     -1.6055080630     4.6005634670    20.1543050370    -0.0000358800     0.0000189600    -0.0001911100
 16     -0.0101656640     3.6792392660    13.9548555660     0.0000518900    -0.0000342900    -0.0001589000
 16     -1.6051203410     4.6002624540    23.2690592390    -0.0000272700     0.0000191900     0.0000479900
 16     -0.0099246270     3.6790306500    17.0696937740     0.0000435800    -0.0000220600     0.0000874800
 16      3.1892907990     1.8306206980     7.7426947310    -0.0000603300     0.0000698100     0.0001689000
 16      4.7816837680     0.9121708380     1.4538299360     0.0001014600    -0.0000728500     0.0000727400
 16      3.1894943900     1.8305531760    10.8775537850    -0.0000737800     0.0000524200    -0.0001028300
 16      4.7884579230     0.9081707990     4.5766451560    -0.0001030300     0.0000599100    -0.0001615700
 16      3.1881411310     1.8329560070    20.1537994260    -0.0000390700     0.0000183900    -0.0002123600
 16      4.7837342620     0.9114729770    13.9534090540     0.0000528500    -0.0000351400    -0.0001437700
 16      3.1883884060     1.8327182100    23.2681223850    -0.0000498100     0.0000339700     0.0000258200
 16      4.7835250410     0.9115201090    17.0685835890     0.0000354300    -0.0000153600     0.0000844200
 16      1.6481114810     4.6312432450     7.7117769370     0.0000051300     0.0000119700    -0.0000780500
 16      3.1867415070     3.6745654390     1.4541780570     0.0000612400     0.0000416800     0.0000793900
 16      1.5794796660     4.5911816580    10.8567611570     0.0000041300     0.0000405900     0.0001145500
 16      3.1869064870     3.6817803350     4.5769846140     0.0000534400    -0.0001563800    -0.0001578500
 16      1.5902832760     4.6005129120    20.1540545040    -0.0000419400     0.0000207100    -0.0001898100
 16      3.1855540860     3.6794681030    13.9537115080     0.0000517800    -0.0000249200    -0.0001464800
 16      1.5903788960     4.6002198960    23.2688091210    -0.0000684400     0.0000196800     0.0000481800
 16      3.1857979970     3.6787441200    17.0688862380     0.0000417600    -0.0000219400     0.0000848300
 28     -0.0068841000     3.6762077970     6.6772604260     0.0000247900    -0.0000005000     0.0001047000
 CONVCOORD
          49           1
 42     -0.0087273060     1.8229117010     3.0121311160
 42      1.6043607920     0.9158274640     9.3143822990
 42     -0.0099054970     1.8341773480    15.5120986190
 42      1.5902976940     0.9104000620    21.7114712700
 42     -1.6152638270     4.6054040900     3.0125852840
 42     -0.0065461330     3.6759188970     9.2926564620
 42     -1.6077147770     4.6015505290    15.5124025410
 42     -0.0075725640     3.6779670960    21.7116658870
 42      3.1869928460     1.8327994880     3.0182171400
 42      4.7741519440     0.9157669480     9.3142302420
 42      3.1858139490     1.8339971830    15.5111996420
 42      4.7860686870     0.9103550760    21.7112184710
 42      1.5977622790     4.6053783670     3.0122240660
 42      3.1892012770     3.6607207590     9.3143297220
 42      1.5878161560     4.6015005190    15.5121579120
 42      3.1881437000     3.6779509800    21.7115399790
 16     -0.0065567520     1.7652310300     7.7116899680
 16      1.5918362680     0.9121907100     1.4540994100
 16     -0.0062701350     1.8448285980    10.8567821360
 16      1.5855568770     0.9082856810     4.5768969160
 16     -0.0075680900     1.8329605210    20.1539880570
 16      1.5874697220     0.9115277000    13.9536493180
 16     -0.0073333400     1.8328958160    23.2687439900
 16      1.5881619930     0.9115721150    17.0688275310
 16     -1.6612875820     4.6312765650     7.7119870890
 16     -0.0089922280     3.6781091110     1.4647521260
 16     -1.5922530820     4.5913114110    10.8569335180
 16     -0.0086799190     3.6778197550     4.5593683420
 16     -1.6055080630     4.6005634670    20.1543050370
 16     -0.0101656640     3.6792392660    13.9548555660
 16     -1.6051203410     4.6002624540    23.2690592390
 16     -0.0099246270     3.6790306500    17.0696937740
 16      3.1892907990     1.8306206980     7.7426947310
 16      4.7816837680     0.9121708380     1.4538299360
 16      3.1894943900     1.8305531760    10.8775537850
 16      4.7884579230     0.9081707990     4.5766451560
 16      3.1881411310     1.8329560070    20.1537994260
 16      4.7837342620     0.9114729770    13.9534090540
 16      3.1883884060     1.8327182100    23.2681223850
 16      4.7835250410     0.9115201090    17.0685835890
 16      1.6481114810     4.6312432450     7.7117769370
 16      3.1867415070     3.6745654390     1.4541780570
 16      1.5794796660     4.5911816580    10.8567611570
 16      3.1869064870     3.6817803350     4.5769846140
 16      1.5902832760     4.6005129120    20.1540545040
 16      3.1855540860     3.6794681030    13.9537115080
 16      1.5903788960     4.6002198960    23.2688091210
 16      3.1857979970     3.6787441200    17.0688862380
 28     -0.0068841000     3.6762077970     6.6772604260


==> anc/XSF_files/2H/tetrahedral_intercalation/223_tetra.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3893889860   -0.0001084600   -0.0003700400
   -3.1947838130    5.5333272840    0.0004529800
   -0.0021436790    0.0017672590   37.2931787820
 CONVVEC
    6.3893889860   -0.0001084600   -0.0003700400
   -3.1947838130    5.5333272840    0.0004529800
   -0.0021436790    0.0017672590   37.2931787820
 PRIMCOORD
          73           1
 42     -0.0086340450     1.8224594640     3.0068536650    -0.0000785800    -0.0005678300    -0.0000749100
 42      1.6040687070     0.9154485180     9.3091343760     0.0000543700     0.0000030600     0.0000051200
 42     -0.0095681160     1.8332604910    15.4992990070    -0.0000742300     0.0000466800     0.0000477800
 42      1.5901747760     0.9097704850    21.7036508510     0.0000770700    -0.0000417500     0.0000938900
 42     -0.0103173480     1.8338547380    27.9247827570    -0.0000746500     0.0000445900    -0.0001320900
 42      1.5893815350     0.9103505520    34.1228121830     0.0000775800    -0.0000422500    -0.0001125000
 42     -1.6144699890     4.6037187890     3.0073063190    -0.0006126700     0.0003529000    -0.0001022800
 42     -0.0064590610     3.6745073280     9.2872564750     0.0000650200    -0.0000263900     0.0001397000
 42     -1.6068899000     4.5997623990    15.4995304920    -0.0000674900     0.0000378600     0.0000473000
 42     -0.0072277130     3.6764371030    21.7038538740     0.0000787400    -0.0000432400     0.0000937900
 42     -1.6077187980     4.6005210970    27.9250099470    -0.0000732400     0.0000432900    -0.0001320600
 42     -0.0079923160     3.6770332570    34.1230240150     0.0000782400    -0.0000436900    -0.0001257000
 42      3.1860691230     1.8321067870     3.0133163350    -0.0000834300     0.0000486500     0.0001364800
 42      4.7724983160     0.9154141830     9.3090654200     0.0000931000    -0.0000400100    -0.0000467200
 42      3.1851350450     1.8330721510    15.4984651800    -0.0000778500     0.0000459200     0.0000390800
 42      4.7848738790     0.9097108430    21.7034647860     0.0000750500    -0.0000411900     0.0000939900
 42      3.1843826740     1.8337948630    27.9245757250    -0.0000768600     0.0000453200    -0.0001279100
 42      4.7841366410     0.9102906970    34.1226182970     0.0000735900    -0.0000412400    -0.0001103700
 42      1.5971282680     4.6036776610     3.0069789710     0.0004482200     0.0003486800    -0.0000882400
 42      3.1882514740     3.6593390310     9.3090271960     0.0000369400    -0.0000530800     0.0000523600
 42      1.5876412880     4.5996979000    15.4993434010    -0.0000800100     0.0000384300     0.0000478200
 42      3.1874722990     3.6763768080    21.7036939380     0.0000765400    -0.0000426200     0.0000937300
 42      1.5869803510     4.6004616240    27.9248246890    -0.0000751100     0.0000438400    -0.0001320600
 42      3.1867068870     3.6770016050    34.1228626020     0.0000764600    -0.0000435500    -0.0001146600
 16     -0.0064536130     1.7640646080     7.7063495010    -0.0000316600     0.0000604100    -0.0001153100
 16      1.5914879960     0.9117953930     1.4489845750     0.0000294100    -0.0000749900     0.0001457500
 16     -0.0062209410     1.8440917240    10.8517821960    -0.0000415000    -0.0000875200     0.0000203200
 16      1.5849612970     0.9079128310     4.5722660350     0.0002113600     0.0000388000    -0.0002031700
 16     -0.0071552190     1.8319992060    20.1455433690    -0.0000512700     0.0000272000     0.0000201800
 16      1.5872970420     0.9108987430    13.9407181910     0.0000560100    -0.0000437700    -0.0000327600
 16     -0.0069686520     1.8318567490    23.2617843940    -0.0000592600     0.0000374700     0.0001648800
 16      1.5879278830     0.9110010450    17.0565464630     0.0000605800    -0.0000232200     0.0001192300
 16     -0.0079160630     1.8326124100    32.5651578270    -0.0000530500     0.0000237700    -0.0001866600
 16      1.5868104130     0.9117623710    26.3663232980     0.0000624000    -0.0000355500    -0.0002045600
 16     -0.0077386470     1.8324944410    35.6803940750    -0.0000589300     0.0000722100    -0.0000243800
 16      1.5870129720     0.9116005810    29.4824126070     0.0000515600    -0.0000262200    -0.0000588900
 16     -1.6606994590     4.6296875060     7.7065723590    -0.0001506400     0.0000511300    -0.0000872700
 16     -0.0089194520     3.6768435450     1.4587187990     0.0000554500    -0.0000492500     0.0009797100
 16     -1.5915715800     4.5896732830    10.8518040870    -0.0001025400     0.0000459900     0.0000780000
 16     -0.0086533220     3.6765554740     4.5545159160     0.0000801000    -0.0000662400     0.0005047300
 16     -1.6045735160     4.5986881480    20.1457722380    -0.0000498500     0.0000269400     0.0000196500
 16     -0.0098426400     3.6777312750    13.9418810350     0.0000622800    -0.0000408600    -0.0000492900
 16     -1.6043653420     4.5985111410    23.2620133410    -0.0000580100     0.0000370300     0.0001649200
 16     -0.0096601690     3.6775752930    17.0573067960     0.0000558600    -0.0000310600     0.0001273600
 16     -1.6053291610     4.5992719350    32.5653978070    -0.0000514500     0.0000285700    -0.0001898800
 16     -0.0105848400     3.6784338400    26.3665667710     0.0000622300    -0.0000372600    -0.0002070200
 16     -1.6050940160     4.5990832440    35.6806301220    -0.0000265600     0.0000173900    -0.0000255400
 16     -0.0103994840     3.6782634500    29.4826618940     0.0000546500    -0.0000261000    -0.0000628400
 16      3.1883728100     1.8299138340     7.7368523010    -0.0000720000     0.0000736800     0.0002651600
 16      4.7801814800     0.9117733720     1.4487620350     0.0000931400    -0.0000658800     0.0001374300
 16      3.1885037640     1.8299543870    10.8727755950    -0.0000823300     0.0000410800    -0.0002220800
 16      4.7870853240     0.9077627560     4.5720620270    -0.0001129300     0.0000614100    -0.0002118800
 16      3.1875454630     1.8319523600    20.1453685660    -0.0000525800     0.0000283500     0.0000209100
 16      4.7825472070     0.9108298160    13.9405346810     0.0000632300    -0.0000414500    -0.0000310700
 16      3.1877327540     1.8317861540    23.2616092140    -0.0000607100     0.0000386900     0.0001643300
 16      4.7822830870     0.9109319400    17.0563609550     0.0000426700    -0.0000212400     0.0001196400
 16      3.1867756160     1.8325534330    32.5649833340    -0.0000518200     0.0000257600    -0.0002112400
 16      4.7815293750     0.9117005480    26.3661376310     0.0000575800    -0.0000345900    -0.0002047600
 16      3.1869671750     1.8323713340    35.6797849240    -0.0000612200     0.0000394500    -0.0000447800
 16      4.7816979510     0.9115390840    29.4822276560     0.0000532800    -0.0000252800    -0.0000587100
 16      1.6478454420     4.6297200750     7.7064248950    -0.0000238700    -0.0000128200    -0.0001236900
 16      3.1858142800     3.6732218480     1.4490769520     0.0000693100     0.0000100300     0.0001361800
 16      1.5789388150     4.5895679580    10.8517082950     0.0000247000     0.0000480600     0.0000543800
 16      3.1858918200     3.6806490970     4.5723717860     0.0000689800    -0.0001824500    -0.0002164600
 16      1.5901545990     4.5986259500    20.1455863760    -0.0000509200     0.0000279600     0.0000199900
 16      3.1848620790     3.6779448400    13.9407661790     0.0000616100    -0.0000290500    -0.0000356100
 16      1.5903205240     4.5984495030    23.2618272440    -0.0000588900     0.0000379700     0.0001647600
 16      3.1850453300     3.6772705790    17.0565886300     0.0000533200    -0.0000324700     0.0001196100
 16      1.5893805070     4.5992050630    32.5652063400    -0.0000504100     0.0000310300    -0.0001882500
 16      3.1841159860     3.6783825990    26.3663654210     0.0000608200    -0.0000382700    -0.0002045500
 16      1.5895151190     4.5990250040    35.6804401100    -0.0000897700     0.0000182800    -0.0000252700
 16      3.1843018330     3.6781926960    29.4824545170     0.0000532300    -0.0000234000    -0.0000588200
 28     -0.0066918160     3.6745778730     6.6713431570     0.0000215900     0.0000278600     0.0001460900
 CONVCOORD
          73           1
 42     -0.0086340450     1.8224594640     3.0068536650
 42      1.6040687070     0.9154485180     9.3091343760
 42     -0.0095681160     1.8332604910    15.4992990070
 42      1.5901747760     0.9097704850    21.7036508510
 42     -0.0103173480     1.8338547380    27.9247827570
 42      1.5893815350     0.9103505520    34.1228121830
 42     -1.6144699890     4.6037187890     3.0073063190
 42     -0.0064590610     3.6745073280     9.2872564750
 42     -1.6068899000     4.5997623990    15.4995304920
 42     -0.0072277130     3.6764371030    21.7038538740
 42     -1.6077187980     4.6005210970    27.9250099470
 42     -0.0079923160     3.6770332570    34.1230240150
 42      3.1860691230     1.8321067870     3.0133163350
 42      4.7724983160     0.9154141830     9.3090654200
 42      3.1851350450     1.8330721510    15.4984651800
 42      4.7848738790     0.9097108430    21.7034647860
 42      3.1843826740     1.8337948630    27.9245757250
 42      4.7841366410     0.9102906970    34.1226182970
 42      1.5971282680     4.6036776610     3.0069789710
 42      3.1882514740     3.6593390310     9.3090271960
 42      1.5876412880     4.5996979000    15.4993434010
 42      3.1874722990     3.6763768080    21.7036939380
 42      1.5869803510     4.6004616240    27.9248246890
 42      3.1867068870     3.6770016050    34.1228626020
 16     -0.0064536130     1.7640646080     7.7063495010
 16      1.5914879960     0.9117953930     1.4489845750
 16     -0.0062209410     1.8440917240    10.8517821960
 16      1.5849612970     0.9079128310     4.5722660350
 16     -0.0071552190     1.8319992060    20.1455433690
 16      1.5872970420     0.9108987430    13.9407181910
 16     -0.0069686520     1.8318567490    23.2617843940
 16      1.5879278830     0.9110010450    17.0565464630
 16     -0.0079160630     1.8326124100    32.5651578270
 16      1.5868104130     0.9117623710    26.3663232980
 16     -0.0077386470     1.8324944410    35.6803940750
 16      1.5870129720     0.9116005810    29.4824126070
 16     -1.6606994590     4.6296875060     7.7065723590
 16     -0.0089194520     3.6768435450     1.4587187990
 16     -1.5915715800     4.5896732830    10.8518040870
 16     -0.0086533220     3.6765554740     4.5545159160
 16     -1.6045735160     4.5986881480    20.1457722380
 16     -0.0098426400     3.6777312750    13.9418810350
 16     -1.6043653420     4.5985111410    23.2620133410
 16     -0.0096601690     3.6775752930    17.0573067960
 16     -1.6053291610     4.5992719350    32.5653978070
 16     -0.0105848400     3.6784338400    26.3665667710
 16     -1.6050940160     4.5990832440    35.6806301220
 16     -0.0103994840     3.6782634500    29.4826618940
 16      3.1883728100     1.8299138340     7.7368523010
 16      4.7801814800     0.9117733720     1.4487620350
 16      3.1885037640     1.8299543870    10.8727755950
 16      4.7870853240     0.9077627560     4.5720620270
 16      3.1875454630     1.8319523600    20.1453685660
 16      4.7825472070     0.9108298160    13.9405346810
 16      3.1877327540     1.8317861540    23.2616092140
 16      4.7822830870     0.9109319400    17.0563609550
 16      3.1867756160     1.8325534330    32.5649833340
 16      4.7815293750     0.9117005480    26.3661376310
 16      3.1869671750     1.8323713340    35.6797849240
 16      4.7816979510     0.9115390840    29.4822276560
 16      1.6478454420     4.6297200750     7.7064248950
 16      3.1858142800     3.6732218480     1.4490769520
 16      1.5789388150     4.5895679580    10.8517082950
 16      3.1858918200     3.6806490970     4.5723717860
 16      1.5901545990     4.5986259500    20.1455863760
 16      3.1848620790     3.6779448400    13.9407661790
 16      1.5903205240     4.5984495030    23.2618272440
 16      3.1850453300     3.6772705790    17.0565886300
 16      1.5893805070     4.5992050630    32.5652063400
 16      3.1841159860     3.6783825990    26.3663654210
 16      1.5895151190     4.5990250040    35.6804401100
 16      3.1843018330     3.6781926960    29.4824545170
 28     -0.0066918160     3.6745778730     6.6713431570


==> anc/XSF_files/2H/tetrahedral_intercalation/224_tetra.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3881831660   -0.0000127600   -0.0003062400
   -3.1941011530    5.5323320040    0.0003700400
   -0.0023350790    0.0019267590   49.6961429930
 CONVVEC
    6.3881831660   -0.0000127600   -0.0003062400
   -3.1941011530    5.5323320040    0.0003700400
   -0.0023350790    0.0019267590   49.6961429930
 PRIMCOORD
          97           1
 42     -0.0085078040     1.8218615770     3.0039518960    -0.0000921100    -0.0005289900    -0.0001346200
 42      1.6038028260     0.9151801050     9.3058122460     0.0000755000     0.0000542400     0.0000024600
 42     -0.0093138510     1.8327553550    15.4905097270    -0.0000813200     0.0000500100     0.0000649100
 42      1.5900410980     0.9094772590    21.6923277820     0.0000834500    -0.0000460300     0.0000836600
 42     -0.0099381170     1.8332574280    27.9090413170    -0.0000817700     0.0000480200    -0.0000552300
 42      1.5894567830     0.9099605570    34.1159959590     0.0000835200    -0.0000457600     0.0000513800
 42     -0.0105201020     1.8337372490    40.3318743750    -0.0000816900     0.0000480100    -0.0001203700
 42      1.5888163730     0.9104484210    46.5269699040     0.0000707300    -0.0000543200    -0.0001164800
 42     -1.6141129680     4.6028793540     3.0044609160    -0.0006040900     0.0003491800    -0.0001923100
 42     -0.0063649160     3.6736831570     9.2841468650     0.0000673200     0.0000105600     0.0000690800
 42     -1.6062903580     4.5987580730    15.4907084810    -0.0000745700     0.0000415700     0.0000618200
 42     -0.0070192610     3.6756458900    21.6924907770     0.0000850300    -0.0000470800     0.0000829400
 42     -1.6069979760     4.5994262460    27.9092272630    -0.0000802800     0.0000468700    -0.0000552300
 42     -0.0076031290     3.6761294130    34.1161807020     0.0000850100    -0.0000469000     0.0000515500
 42     -1.6075801480     4.5999066720    40.3320594080    -0.0000802200     0.0000468500    -0.0001202300
 42     -0.0082427360     3.6766173970    46.5272296890     0.0000845000    -0.0000476600    -0.0001545100
 42      3.1855745590     1.8317862550     3.0091852600    -0.0000906500     0.0000453800     0.0004827600
 42      4.7715387400     0.9152484180     9.3057705260     0.0000979300    -0.0000126900    -0.0000692600
 42      3.1847847320     1.8326178340    15.4896712290    -0.0000842900     0.0000486200     0.0000649600
 42      4.7841370040     0.9094641380    21.6921759210     0.0000818700    -0.0000453200     0.0000837400
 42      3.1841585360     1.8332443750    27.9088887490    -0.0000835400     0.0000487200    -0.0000551800
 42      4.7835533940     0.9099475400    34.1158444010     0.0000817500    -0.0000450600     0.0000513800
 42      3.1835765630     1.8337246490    40.3317107160    -0.0000834600     0.0000486900    -0.0001172000
 42      4.7829148410     0.9104343780    46.5268138320     0.0000931800    -0.0000529000    -0.0001148700
 42      1.5971189610     4.6028929600     3.0041182720     0.0004154500     0.0003467100    -0.0001617600
 42      3.1877284430     3.6588438220     9.3057440480     0.0000292300    -0.0001232900     0.0000492300
 42      1.5876324450     4.5987409500    15.4905521140    -0.0000868900     0.0000422700     0.0000634600
 42      3.1870773960     3.6756320560    21.6923626850     0.0000832700    -0.0000462800     0.0000835200
 42      1.5870986180     4.5994132240    27.9090757270    -0.0000820500     0.0000475800    -0.0000552200
 42      3.1864935230     3.6761163730    34.1160304100     0.0000832500    -0.0000462000     0.0000513800
 42      1.5865169600     4.5998937320    40.3319083350    -0.0000819600     0.0000475300    -0.0001202900
 42      3.1858531580     3.6765996470    46.5270076000     0.0000831800    -0.0000318000    -0.0001178500
 16     -0.0064009480     1.7635349030     7.7029458730    -0.0000459900     0.0000581700    -0.0000956600
 16      1.5911312220     0.9113960070     1.4453634280    -0.0000196300    -0.0001056900     0.0002837800
 16     -0.0062291660     1.8432691380    10.8486163540    -0.0000415400     0.0000522300     0.0000052100
 16      1.5851324080     0.9080040480     4.5690125860     0.0001840900    -0.0000190200    -0.0000669800
 16     -0.0069528950     1.8315094340    20.1340370770    -0.0000575100     0.0000288300     0.0000847000
 16      1.5872473630     0.9105405830    13.9318286690     0.0000566600    -0.0000421300     0.0000555500
 16     -0.0068086260     1.8314037480    23.2506703750    -0.0000613200     0.0000350200     0.0000811000
 16      1.5878689240     0.9107160200    17.0479983420     0.0000594200    -0.0000340700     0.0000711400
 16     -0.0075369890     1.8320076090    32.5576493990    -0.0000575100     0.0000296000     0.0000516000
 16      1.5869079070     0.9113332280    26.3503842950     0.0000601600    -0.0000377200    -0.0000558500
 16     -0.0073923350     1.8318808180    35.6743721500    -0.0000613900     0.0000348400     0.0000494200
 16      1.5870513810     0.9112020750    29.4671243890     0.0000566800    -0.0000315700    -0.0000562500
 16     -0.0081753750     1.8325648690    44.9692299150    -0.0000584700     0.0000037600    -0.0001554700
 16      1.5863207130     0.9118108610    38.7733176400     0.0000615900    -0.0000369400    -0.0001184800
 16     -0.0080355160     1.8323531560    48.0847248110    -0.0000608200     0.0001007600    -0.0000687100
 16      1.5864738770     0.9116843130    41.8897731190     0.0000553500    -0.0000322600    -0.0001220900
 16     -1.6602712750     4.6287926550     7.7031616310    -0.0002367700     0.0001025000    -0.0000470800
 16     -0.0087452190     3.6760668580     1.4571162600     0.0000540500    -0.0000381400     0.0003728000
 16     -1.5913703770     4.5889446840    10.8486118710    -0.0000066000    -0.0000187100     0.0000766400
 16     -0.0084659290     3.6757465000     4.5520523280     0.0000624700    -0.0000336500     0.0002994700
 16     -1.6040281170     4.5976960860    20.1342242980    -0.0000565900     0.0000314500     0.0000838000
 16     -0.0095353350     3.6768857690    13.9329655840     0.0000615100    -0.0000396700     0.0000390900
 16     -1.6038643020     4.5975587250    23.2508563650    -0.0000600000     0.0000364600     0.0000815800
 16     -0.0093937150     3.6767656490    17.0487485960     0.0000586900    -0.0000339000     0.0000717900
 16     -1.6045991890     4.5981732170    32.5578359970    -0.0000562200     0.0000313700     0.0000509500
 16     -0.0101534190     3.6774982440    26.3505706930     0.0000614000    -0.0000358600    -0.0000552200
 16     -1.6044534660     4.5980445300    35.6745575870    -0.0000602400     0.0000368800     0.0000500700
 16     -0.0100106970     3.6773667880    29.4673115760     0.0000579400    -0.0000297200    -0.0000569300
 16     -1.6051860720     4.5986229020    44.9694241020    -0.0000760200     0.0000431800    -0.0001584900
 16     -0.0107350540     3.6779783470    38.7735121990     0.0000614100    -0.0000358300    -0.0001194900
 16     -1.6051080410     4.5985361560    48.0849112880    -0.0000013200     0.0000016800    -0.0000682400
 16     -0.0105924680     3.6778476080    41.8899697870     0.0000580500    -0.0000297800    -0.0001236800
 16      3.1877305600     1.8298054250     7.7336406350    -0.0000523900     0.0000161400     0.0001224900
 16      4.7795809170     0.9114435120     1.4451591100     0.0001464300    -0.0000941500     0.0002748100
 16      3.1878784350     1.8297197350    10.8697071140    -0.0000834200     0.0000372000    -0.0003084000
 16      4.7858433790     0.9078901160     4.5688036340    -0.0000631600     0.0000119600    -0.0000670700
 16      3.1871410320     1.8315069510    20.1338948410    -0.0000564600     0.0000313500     0.0000860900
 16      4.7819158140     0.9105209370    13.9316809580     0.0000639900    -0.0000394500     0.0000556800
 16      3.1872856860     1.8313799020    23.2505279320    -0.0000603500     0.0000368700     0.0000806000
 16      4.7815766170     0.9106910170    17.0478446040     0.0000534100    -0.0000305100     0.0000720800
 16      3.1865570070     1.8319914060    32.5574979080    -0.0000564800     0.0000315800     0.0000522000
 16      4.7810027660     0.9113164710    26.3502333620     0.0000611700    -0.0000356800    -0.0000565200
 16      3.1867016620     1.8318633340    35.6742221300    -0.0000603600     0.0000370000     0.0000486000
 16      4.7811447780     0.9111853770    29.4669722340     0.0000577300    -0.0000295500    -0.0000555800
 16      3.1859141890     1.8324778330    44.9689928310    -0.0000561800     0.0000297200    -0.0001562400
 16      4.7804261620     0.9117940210    38.7731669340     0.0000598200    -0.0000348900    -0.0001191700
 16      3.1860614140     1.8323438740    48.0842247950    -0.0000609300     0.0000369000    -0.0001451800
 16      4.7805590640     0.9116679660    41.8896214420     0.0000592100    -0.0000303100    -0.0001215200
 16      1.6476498920     4.6288976850     7.7030193700     0.0000139900     0.0000273300    -0.0000853600
 16      3.1853959080     3.6728151570     1.4454615990     0.0000735700     0.0000644200     0.0002763900
 16      1.5789061740     4.5889451630    10.8485486420    -0.0000841300    -0.0000239400     0.0000448900
 16      3.1853877690     3.6795467500     4.5691402790     0.0000875400    -0.0001331300    -0.0000861100
 16      1.5900922770     4.5976790740    20.1340718120    -0.0000548600     0.0000335200     0.0000845700
 16      3.1845642340     3.6771754490    13.9318675510     0.0000626500    -0.0000305300     0.0000538300
 16      1.5902177020     4.5975421160    23.2507051950    -0.0000591900     0.0000384500     0.0000809700
 16      3.1847008830     3.6764866580    17.0480361190     0.0000594700    -0.0000279500     0.0000709600
 16      1.5894956830     4.5981565080    32.5576838340    -0.0000552900     0.0000334000     0.0000516200
 16      3.1839405370     3.6774820110    26.3504187170     0.0000624400    -0.0000338400    -0.0000558600
 16      1.5896392300     4.5980277960    35.6744066250    -0.0000590000     0.0000389300     0.0000494000
 16      3.1840833330     3.6773497260    29.4671587900     0.0000589600    -0.0000276800    -0.0000562300
 16      1.5887991480     4.5986023430    44.9692682040    -0.0000355100     0.0000463100    -0.0001568900
 16      3.1833585670     3.6779684510    38.7733518330     0.0000624800    -0.0000354400    -0.0001184600
 16      1.5890116500     4.5985218470    48.0847597820    -0.0001173500     0.0000034100    -0.0000693100
 16      3.1835020280     3.6778259850    41.8898070480     0.0000589700    -0.0000261800    -0.0001219500
 28     -0.0066892370     3.6740473000     6.6679891670     0.0000664300    -0.0000638700     0.0001969900
 CONVCOORD
          97           1
 42     -0.0085078040     1.8218615770     3.0039518960
 42      1.6038028260     0.9151801050     9.3058122460
 42     -0.0093138510     1.8327553550    15.4905097270
 42      1.5900410980     0.9094772590    21.6923277820
 42     -0.0099381170     1.8332574280    27.9090413170
 42      1.5894567830     0.9099605570    34.1159959590
 42     -0.0105201020     1.8337372490    40.3318743750
 42      1.5888163730     0.9104484210    46.5269699040
 42     -1.6141129680     4.6028793540     3.0044609160
 42     -0.0063649160     3.6736831570     9.2841468650
 42     -1.6062903580     4.5987580730    15.4907084810
 42     -0.0070192610     3.6756458900    21.6924907770
 42     -1.6069979760     4.5994262460    27.9092272630
 42     -0.0076031290     3.6761294130    34.1161807020
 42     -1.6075801480     4.5999066720    40.3320594080
 42     -0.0082427360     3.6766173970    46.5272296890
 42      3.1855745590     1.8317862550     3.0091852600
 42      4.7715387400     0.9152484180     9.3057705260
 42      3.1847847320     1.8326178340    15.4896712290
 42      4.7841370040     0.9094641380    21.6921759210
 42      3.1841585360     1.8332443750    27.9088887490
 42      4.7835533940     0.9099475400    34.1158444010
 42      3.1835765630     1.8337246490    40.3317107160
 42      4.7829148410     0.9104343780    46.5268138320
 42      1.5971189610     4.6028929600     3.0041182720
 42      3.1877284430     3.6588438220     9.3057440480
 42      1.5876324450     4.5987409500    15.4905521140
 42      3.1870773960     3.6756320560    21.6923626850
 42      1.5870986180     4.5994132240    27.9090757270
 42      3.1864935230     3.6761163730    34.1160304100
 42      1.5865169600     4.5998937320    40.3319083350
 42      3.1858531580     3.6765996470    46.5270076000
 16     -0.0064009480     1.7635349030     7.7029458730
 16      1.5911312220     0.9113960070     1.4453634280
 16     -0.0062291660     1.8432691380    10.8486163540
 16      1.5851324080     0.9080040480     4.5690125860
 16     -0.0069528950     1.8315094340    20.1340370770
 16      1.5872473630     0.9105405830    13.9318286690
 16     -0.0068086260     1.8314037480    23.2506703750
 16      1.5878689240     0.9107160200    17.0479983420
 16     -0.0075369890     1.8320076090    32.5576493990
 16      1.5869079070     0.9113332280    26.3503842950
 16     -0.0073923350     1.8318808180    35.6743721500
 16      1.5870513810     0.9112020750    29.4671243890
 16     -0.0081753750     1.8325648690    44.9692299150
 16      1.5863207130     0.9118108610    38.7733176400
 16     -0.0080355160     1.8323531560    48.0847248110
 16      1.5864738770     0.9116843130    41.8897731190
 16     -1.6602712750     4.6287926550     7.7031616310
 16     -0.0087452190     3.6760668580     1.4571162600
 16     -1.5913703770     4.5889446840    10.8486118710
 16     -0.0084659290     3.6757465000     4.5520523280
 16     -1.6040281170     4.5976960860    20.1342242980
 16     -0.0095353350     3.6768857690    13.9329655840
 16     -1.6038643020     4.5975587250    23.2508563650
 16     -0.0093937150     3.6767656490    17.0487485960
 16     -1.6045991890     4.5981732170    32.5578359970
 16     -0.0101534190     3.6774982440    26.3505706930
 16     -1.6044534660     4.5980445300    35.6745575870
 16     -0.0100106970     3.6773667880    29.4673115760
 16     -1.6051860720     4.5986229020    44.9694241020
 16     -0.0107350540     3.6779783470    38.7735121990
 16     -1.6051080410     4.5985361560    48.0849112880
 16     -0.0105924680     3.6778476080    41.8899697870
 16      3.1877305600     1.8298054250     7.7336406350
 16      4.7795809170     0.9114435120     1.4451591100
 16      3.1878784350     1.8297197350    10.8697071140
 16      4.7858433790     0.9078901160     4.5688036340
 16      3.1871410320     1.8315069510    20.1338948410
 16      4.7819158140     0.9105209370    13.9316809580
 16      3.1872856860     1.8313799020    23.2505279320
 16      4.7815766170     0.9106910170    17.0478446040
 16      3.1865570070     1.8319914060    32.5574979080
 16      4.7810027660     0.9113164710    26.3502333620
 16      3.1867016620     1.8318633340    35.6742221300
 16      4.7811447780     0.9111853770    29.4669722340
 16      3.1859141890     1.8324778330    44.9689928310
 16      4.7804261620     0.9117940210    38.7731669340
 16      3.1860614140     1.8323438740    48.0842247950
 16      4.7805590640     0.9116679660    41.8896214420
 16      1.6476498920     4.6288976850     7.7030193700
 16      3.1853959080     3.6728151570     1.4454615990
 16      1.5789061740     4.5889451630    10.8485486420
 16      3.1853877690     3.6795467500     4.5691402790
 16      1.5900922770     4.5976790740    20.1340718120
 16      3.1845642340     3.6771754490    13.9318675510
 16      1.5902177020     4.5975421160    23.2507051950
 16      3.1847008830     3.6764866580    17.0480361190
 16      1.5894956830     4.5981565080    32.5576838340
 16      3.1839405370     3.6774820110    26.3504187170
 16      1.5896392300     4.5980277960    35.6744066250
 16      3.1840833330     3.6773497260    29.4671587900
 16      1.5887991480     4.5986023430    44.9692682040
 16      3.1833585670     3.6779684510    38.7733518330
 16      1.5890116500     4.5985218470    48.0847597820
 16      3.1835020280     3.6778259850    41.8898070480
 28     -0.0066892370     3.6740473000     6.6679891670


==> anc/XSF_files/2H/tetrahedral_intercalation/331_tetra.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5790123190    0.0000000000    0.0000000000
   -4.7895109570    8.2980133760   -0.0001151280
    0.0000000000   -0.0001822860   12.4628981150
 CONVVEC
    9.5790123190    0.0000000000    0.0000000000
   -4.7895109570    8.2980133760   -0.0001151280
    0.0000000000   -0.0001822860   12.4628981150
 PRIMCOORD
          55           1
 42      0.0000000000     1.8440321310     3.1295000430     0.0000000000    -0.0000010800    -0.0000198800
 42      1.6092215130     0.9144164950     9.3774921060     0.0000012100     0.0000003200     0.0000002600
 42     -1.6059985260     4.6109547640     3.1020117460    -0.0000014500     0.0000003200     0.0000009300
 42      0.0000000000     3.7024338140     9.3774280800     0.0000000000     0.0000018800    -0.0000002300
 42     -3.1969062270     7.3673687820     3.1019902960     0.0000000600    -0.0000028100     0.0000004300
 42     -1.5985093300     6.4526105120     9.3644329520    -0.0000013300     0.0000001100    -0.0000000500
 42      3.1986051130     1.8518858550     3.1019725680     0.0000015100    -0.0000003900     0.0000012900
 42      4.7895092940     0.9241243750     9.3644111560     0.0000000000     0.0000024100     0.0000001500
 42      1.6059985260     4.6109547640     3.1020117460     0.0000014500     0.0000003200     0.0000009300
 42      3.1907630530     3.6864746820     9.3653886310    -0.0000012900     0.0000003000     0.0000014600
 42      0.0000000000     7.3760424310     3.1046241060     0.0000000000    -0.0000008800    -0.0000016500
 42      1.5985095290     6.4526105120     9.3644329520     0.0000013300     0.0000001100    -0.0000000500
 42      6.3804140740     1.8518858550     3.1019725680    -0.0000015100    -0.0000003900     0.0000012900
 42      7.9697978730     0.9144164950     9.3774921060    -0.0000012100     0.0000003200     0.0000002600
 42      4.7895092940     4.6101518720     3.1102047900     0.0000000000    -0.0000009400     0.0000061700
 42      6.3882561340     3.6864746820     9.3653886310     0.0000012900     0.0000003000     0.0000014600
 42      3.1969065260     7.3673687820     3.1019902960    -0.0000000600    -0.0000028100     0.0000004300
 42      4.7895092940     6.4563230260     9.3653661250     0.0000000000     0.0000022300     0.0000017600
 16      1.5819442730     0.9302149400     1.5647486020     0.0000098400    -0.0000087800    -0.0000043400
 16      1.6626377560     0.8837821380     4.7087759890     0.0000033300    -0.0000027100    -0.0000038000
 16      0.0000000000     1.8438541540     7.8412348510     0.0000000000     0.0000019900     0.0000064700
 16      0.0000000000     1.8439683840    10.9227898930     0.0000000000     0.0000030200     0.0000024500
 16      0.0000000000     3.6709701160     1.5646923720     0.0000000000     0.0000091500    -0.0000044200
 16      0.0000000000     3.7639991740     4.7085662530     0.0000000000     0.0000033700    -0.0000054800
 16     -1.5924591250     4.6088392510     7.8082418840     0.0000010300     0.0000000100     0.0000029500
 16     -1.6019989180     4.6144716430    10.9298859880     0.0000006000     0.0000014300    -0.0000040900
 16     -1.5962967540     6.4539497810     1.5422043720    -0.0000014700    -0.0000032900     0.0000004600
 16     -1.5975882820     6.4531940100     4.6608996450     0.0000028500    -0.0000002700     0.0000017100
 16     -3.1918893570     7.3799643880     7.8082112080    -0.0000016200     0.0000046300     0.0000031000
 16     -3.1918445620     7.3689386260    10.9298397950    -0.0000009400     0.0000041300    -0.0000041200
 16      4.7895092940     0.9216236050     1.5421954730     0.0000000000    -0.0000010800     0.0000011100
 16      4.7895092940     0.9232789490     4.6609391870     0.0000000000    -0.0000059600     0.0000012300
 16      3.1899475730     1.8409201630     7.8082494580    -0.0000027600     0.0000026600     0.0000030300
 16      3.1996689190     1.8464628560    10.9299026970    -0.0000017700     0.0000031800    -0.0000043800
 16      3.1965358760     3.6899202060     1.5450521220     0.0000038400    -0.0000014000     0.0000011200
 16      3.1940157870     3.6884975900     4.6676750460    -0.0000028200    -0.0000040500     0.0000051200
 16      1.5924591250     4.6088392510     7.8082418840    -0.0000010300     0.0000000100     0.0000029500
 16      1.6019989180     4.6144716430    10.9298859880    -0.0000006000     0.0000014300    -0.0000040900
 16      1.5962969540     6.4539497810     1.5422043720     0.0000014700    -0.0000032900     0.0000004600
 16      1.5975884820     6.4531940100     4.6608996450    -0.0000028500    -0.0000002700     0.0000017100
 16      0.0000000000     7.3759392990     7.8052973510     0.0000000000     0.0000024400     0.0000023400
 16      0.0000000000     7.3760539170    10.9205563140     0.0000000000     0.0000028800     0.0000034300
 16      7.9970751130     0.9302149400     1.5647486020    -0.0000098400    -0.0000087800    -0.0000043400
 16      7.9163816310     0.8837821390     4.7087759890    -0.0000033300    -0.0000027100    -0.0000038000
 16      6.3890716140     1.8409201630     7.8082494580     0.0000027600     0.0000026600     0.0000030300
 16      6.3793502680     1.8464628570    10.9299026970     0.0000017700     0.0000031800    -0.0000043800
 16      6.3824833110     3.6899202060     1.5450521220    -0.0000038400    -0.0000014000     0.0000011200
 16      6.3850034000     3.6884975910     4.6676750460     0.0000028200    -0.0000040500     0.0000051200
 16      4.7895092940     4.6099085530     7.8058458960     0.0000000000     0.0000024700     0.0000050000
 16      4.7895092940     4.6099469460    10.9200184420     0.0000000000     0.0000027600     0.0000072500
 16      4.7895092940     6.4499524780     1.5451012340     0.0000000000    -0.0000061700     0.0000018400
 16      4.7895092940     6.4528614920     4.6676200420     0.0000000000     0.0000008400     0.0000058800
 16      3.1918896570     7.3799643880     7.8082112080     0.0000016200     0.0000046300     0.0000031000
 16      3.1918448620     7.3689386260    10.9298397950     0.0000009400     0.0000041300    -0.0000041200
 28      0.0000000000     1.8440546220     5.7241856890     0.0000000000    -0.0000060900    -0.0000155800
 CONVCOORD
          55           1
 42      0.0000000000     1.8440321310     3.1295000430
 42      1.6092215130     0.9144164950     9.3774921060
 42     -1.6059985260     4.6109547640     3.1020117460
 42      0.0000000000     3.7024338140     9.3774280800
 42     -3.1969062270     7.3673687820     3.1019902960
 42     -1.5985093300     6.4526105120     9.3644329520
 42      3.1986051130     1.8518858550     3.1019725680
 42      4.7895092940     0.9241243750     9.3644111560
 42      1.6059985260     4.6109547640     3.1020117460
 42      3.1907630530     3.6864746820     9.3653886310
 42      0.0000000000     7.3760424310     3.1046241060
 42      1.5985095290     6.4526105120     9.3644329520
 42      6.3804140740     1.8518858550     3.1019725680
 42      7.9697978730     0.9144164950     9.3774921060
 42      4.7895092940     4.6101518720     3.1102047900
 42      6.3882561340     3.6864746820     9.3653886310
 42      3.1969065260     7.3673687820     3.1019902960
 42      4.7895092940     6.4563230260     9.3653661250
 16      1.5819442730     0.9302149400     1.5647486020
 16      1.6626377560     0.8837821380     4.7087759890
 16     -0.0000000000     1.8438541540     7.8412348510
 16      0.0000000000     1.8439683840    10.9227898930
 16      0.0000000000     3.6709701160     1.5646923720
 16      0.0000000000     3.7639991740     4.7085662530
 16     -1.5924591250     4.6088392510     7.8082418840
 16     -1.6019989180     4.6144716430    10.9298859880
 16     -1.5962967540     6.4539497810     1.5422043720
 16     -1.5975882820     6.4531940100     4.6608996450
 16     -3.1918893570     7.3799643880     7.8082112080
 16     -3.1918445620     7.3689386260    10.9298397950
 16      4.7895092940     0.9216236050     1.5421954730
 16      4.7895092940     0.9232789490     4.6609391870
 16      3.1899475730     1.8409201630     7.8082494580
 16      3.1996689190     1.8464628560    10.9299026970
 16      3.1965358760     3.6899202060     1.5450521220
 16      3.1940157870     3.6884975900     4.6676750460
 16      1.5924591250     4.6088392510     7.8082418840
 16      1.6019989180     4.6144716430    10.9298859880
 16      1.5962969540     6.4539497810     1.5422043720
 16      1.5975884820     6.4531940100     4.6608996450
 16     -0.0000000000     7.3759392990     7.8052973510
 16      0.0000000000     7.3760539170    10.9205563140
 16      7.9970751130     0.9302149400     1.5647486020
 16      7.9163816310     0.8837821390     4.7087759890
 16      6.3890716140     1.8409201630     7.8082494580
 16      6.3793502680     1.8464628570    10.9299026970
 16      6.3824833110     3.6899202060     1.5450521220
 16      6.3850034000     3.6884975910     4.6676750460
 16      4.7895092940     4.6099085530     7.8058458960
 16      4.7895092940     4.6099469460    10.9200184420
 16      4.7895092940     6.4499524780     1.5451012340
 16      4.7895092940     6.4528614920     4.6676200420
 16      3.1918896570     7.3799643880     7.8082112080
 16      3.1918448620     7.3689386260    10.9298397950
 28      0.0000000000     1.8440546220     5.7241856890


==> anc/XSF_files/2H/tetrahedral_intercalation/332_tetra.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5676228200    0.0000191400    0.0000287100
   -4.7838018400    8.2857888220    0.0003732300
    0.0000669900    0.0011579690   24.7673223720
 CONVVEC
    9.5676228200    0.0000191400    0.0000287100
   -4.7838018400    8.2857888220    0.0003732300
    0.0000669900    0.0011579690   24.7673223720
 PRIMCOORD
         109           1
 42      0.0008013040     1.8270488830     3.0575124910     0.0000024600     0.0000019900    -0.0001236300
 42      1.6046960430     0.9205740640     9.3114102140     0.0000574700    -0.0000445800     0.0001818700
 42      0.0008200660     1.8431615280    15.4821445310     0.0000023600     0.0000053700     0.0000514100
 42      1.5952326340     0.9227911540    21.6664133810     0.0000118900    -0.0000040700    -0.0001036100
 42     -1.6072455660     4.6120752460     3.0570286350     0.0000216700    -0.0000141000    -0.0000605400
 42      0.0006834150     3.6842966150     9.2884623910    -0.0000029700    -0.0001260100    -0.0004220000
 42     -1.5936303640     4.6048165520    15.4822135640     0.0000087200    -0.0000049700     0.0000548900
 42      0.0006912970     3.6847315500    21.6664071460    -0.0000021500     0.0000013800    -0.0000626200
 42     -3.1860589840     7.3676429300     3.0735312230    -0.0001283300    -0.0000954700     0.0000364900
 42     -1.5905288250     6.4544704610     9.3125964370     0.0000748600     0.0000086500     0.0000776800
 42     -3.1883944560     7.3668338180    15.4815540780     0.0000185000     0.0000057000     0.0000740300
 42     -1.5939364360     6.4466231300    21.6666609870    -0.0000013300     0.0000161400    -0.0001020300
 42      3.1873961610     1.8437586430     3.0720765100     0.0001933400    -0.0000991900     0.0000424800
 42      4.7844442510     0.9208216450     9.3020815900     0.0000021600     0.0000818000     0.0000654100
 42      3.1899637410     1.8430000510    15.4816342570    -0.0000136900     0.0000056400     0.0000648400
 42      4.7844898170     0.9228212410    21.6662451880    -0.0000002600    -0.0000009600    -0.0001094200
 42      1.6088821860     4.6120878310     3.0570319310    -0.0000217400    -0.0000160000    -0.0000582500
 42      3.1957459950     3.6749372410     9.3122778740     0.0000292900     0.0000476400     0.0000986600
 42      1.5952991220     4.6048270220    15.4822211640    -0.0000074100    -0.0000060600     0.0000549700
 42      3.1898697630     3.6848004000    21.6665482540     0.0000125600    -0.0000087700    -0.0001019500
 42      0.0008210570     7.3631676400     3.0720512440     0.0000002000     0.0002201100     0.0000664800
 42      1.5918620850     6.4545004390     9.3126221150    -0.0000776800     0.0000071100     0.0000759200
 42      0.0008420790     7.3667738080    15.4818332380    -0.0000002300    -0.0000220400     0.0000685600
 42      1.5953404730     6.4466362190    21.6666690970    -0.0000039700     0.0000154900    -0.0001020000
 42      6.3818202060     1.8437732140     3.0720858440    -0.0001878000    -0.0001000000     0.0000428600
 42      7.9642142270     0.9206150990     9.3114140830    -0.0000574500    -0.0000483000     0.0001825000
 42      6.3792960130     1.8430138510    15.4816428950     0.0000182100     0.0000049000     0.0000648500
 42      7.9737532580     0.9228150400    21.6664301540    -0.0000146400    -0.0000059600    -0.0001036200
 42      4.7846218300     4.6013719500     3.0732070900     0.0000016100     0.0001805800     0.0000561000
 42      6.3732161840     3.6749426180     9.3122582800    -0.0000322500     0.0000474800     0.0001005800
 42      4.7846409160     4.6049075320    15.4814379980     0.0000017200    -0.0000206700     0.0000754900
 42      6.3791256550     3.6848103920    21.6665568900    -0.0000146400    -0.0000097800    -0.0001020000
 42      3.1876949950     7.3676703700     3.0735472230     0.0001309600    -0.0000979900     0.0000363000
 42      4.7844732200     6.4449660920     9.3095480020    -0.0000011500     0.0000427900    -0.0000876100
 42      3.1900717610     7.3668581450    15.4815704660    -0.0000165600     0.0000038500     0.0000740600
 42      4.7845120780     6.4466975670    21.6663088500    -0.0000028200    -0.0000027700    -0.0001213700
 16      0.0006392220     1.8583002790    10.8505778460     0.0000031000    -0.0001195900     0.0002711700
 16      1.5905859510     0.9234073330     4.6302516340    -0.0000048200    -0.0000286800    -0.0002069500
 16      0.0006599430     1.7662089420     7.7067588660     0.0000019200    -0.0003998400    -0.0000247600
 16      1.6014945580     0.9168033140     1.5062247910     0.0001578500    -0.0001483400     0.0002457500
 16      0.0006738160     1.8435636410    23.2247988050     0.0000026000    -0.0000594000    -0.0000059400
 16      1.5955526890     0.9220203620    17.0400290780    -0.0000038800     0.0000248900     0.0001620400
 16      0.0006833600     1.8435025580    20.1076540000     0.0000019200    -0.0000087300    -0.0001684100
 16      1.5951256060     0.9228420000    13.9228120390    -0.0000046200    -0.0000073800    -0.0000515500
 16     -1.5811122100     4.5964849610    10.8517070910     0.0000856600    -0.0000538800     0.0000911400
 16      0.0008213410     3.6841476960     4.5892535900    -0.0000045800    -0.0000768000     0.0006885300
 16     -1.6609149620     4.6429148450     7.7079343470    -0.0003075100     0.0001564200    -0.0001643300
 16      0.0008261810     3.6836340390     1.5104421510    -0.0000020400     0.0000141800     0.0002788900
 16     -1.5937294520     4.6051784220    23.2249285640    -0.0000578800     0.0000440400    -0.0000068900
 16      0.0008365950     3.6841987590    17.0409227030    -0.0000028200     0.0000141600     0.0001604400
 16     -1.5939345340     4.6054888740    20.1077749840     0.0000009600    -0.0000113500    -0.0001662800
 16      0.0008455040     3.6843552090    13.9239316870    -0.0000036400    -0.0000125300    -0.0000608500
 16     -3.1895467720     7.3664583370    10.8731602830     0.0001562900    -0.0000890200    -0.0001532100
 16     -1.5945998110     6.4402538830     4.6300828540    -0.0000516100     0.0000662500    -0.0001639900
 16     -3.1878633930     7.3665432550     7.7520464930     0.0000777800    -0.0000008700     0.0001175200
 16     -1.5953179050     6.4538187080     1.5061212140     0.0000059300     0.0001574600     0.0002528800
 16     -3.1888002700     7.3670554310    23.2247852780     0.0000027600     0.0000109700    -0.0000223000
 16     -1.5938683570     6.4463172060    17.0402216840     0.0000044100     0.0000040600     0.0001676900
 16     -3.1884269360     7.3674506450    20.1078660420     0.0000157300    -0.0000043400    -0.0001938400
 16     -1.5935805940     6.4458616800    13.9230213800     0.0000028200    -0.0000195100    -0.0000494100
 16      3.1938692250     1.8387352320    10.8689331650    -0.0000787000     0.0001670600     0.0000973900
 16      4.7846045110     0.9213561780     4.6327510310     0.0000006700     0.0000393400    -0.0001974600
 16      3.1905195190     1.8414456880     7.7443517800    -0.0000390000     0.0000694500     0.0000781700
 16      4.7846190060     0.9218283840     1.5168462710    -0.0000009500    -0.0000148300     0.0001335400
 16      3.1899582180     1.8433152320    23.2245160700     0.0000126200     0.0000022300    -0.0000046300
 16      4.7846298400     0.9222190150    17.0400052980    -0.0000003100     0.0000124300     0.0001553700
 16      3.1898232780     1.8435975060    20.1077141880     0.0000041200    -0.0000142400    -0.0001969300
 16      4.7846392530     0.9224374250    13.9233275640    -0.0000010900    -0.0000117400     0.0000045400
 16      1.5824593340     4.5965183780    10.8517440520    -0.0000877800    -0.0000577600     0.0000843100
 16      3.1859295100     3.6868487050     4.6300122140     0.0000617100     0.0000307800    -0.0001748700
 16      1.6622993790     4.6429467700     7.7079600650     0.0003108700     0.0001567800    -0.0001617300
 16      3.1975968930     3.6806460050     1.5060160170     0.0001927300    -0.0000515800     0.0002599800
 16      1.5950996290     4.6051923200    23.2249400020     0.0000611200     0.0000428900    -0.0000083600
 16      3.1902836640     3.6841702680    17.0401328330    -0.0000152600     0.0000054100     0.0001638300
 16      1.5953236640     4.6055026200    20.1077802730     0.0000009200    -0.0000124800    -0.0001649400
 16      3.1895666600     3.6843556620    13.9229103820    -0.0000097800    -0.0000092400    -0.0000464500
 16      0.0006434680     7.3704252520    10.8696356670     0.0000044900    -0.0000742600     0.0000667000
 16      1.5962474780     6.4402665010     4.6300902380     0.0000466100     0.0000665500    -0.0001643200
 16      0.0006652360     7.3657470930     7.7452345650     0.0000016700     0.0000758800    -0.0000012300
 16      1.5969914060     6.4538352100     1.5061258470    -0.0000134000     0.0001571400     0.0002532000
 16      0.0006967540     7.3673288410    23.2247579730     0.0000006600     0.0000191000    -0.0000029000
 16      1.5955614910     6.4463308140    17.0402315530    -0.0000113100     0.0000032300     0.0001670100
 16      0.0007061940     7.3673591000    20.1079658340    -0.0000000500    -0.0000160900    -0.0001985500
 16      1.5952914720     6.4458763730    13.9230270750    -0.0000112900    -0.0000203800    -0.0000485500
 16      6.3750118940     1.8387610690    10.8689201360     0.0000889400     0.0001639400     0.0001001800
 16      7.9786301760     0.9234389070     4.6302664010     0.0000048200    -0.0000309000    -0.0002063200
 16      6.3783626270     1.8414496830     7.7443418380     0.0000497700     0.0000693400     0.0000797300
 16      7.9677448650     0.9168386900     1.5062418400    -0.0001595300    -0.0001520800     0.0002457300
 16      6.3790014460     1.8433284870    23.2245229000    -0.0000050100     0.0000014600    -0.0000039300
 16      7.9737091440     0.9220481140    17.0400451050     0.0000022700     0.0000229300     0.0001626000
 16      6.3791562280     1.8436113330    20.1077245500     0.0000018700    -0.0000151600    -0.0001976700
 16      7.9741540880     0.9228709640    13.9228289580     0.0000015300    -0.0000094600    -0.0000519800
 16      4.7844935170     4.6035043600    10.8732486860    -0.0000016200     0.0000561300    -0.0001773500
 16      6.3833090600     3.6868628060     4.6300196610    -0.0000615000     0.0000298100    -0.0001740400
 16      4.7844767840     4.6020013220     7.7522551590     0.0000007200     0.0000897100     0.0000831400
 16      6.3716730080     3.6806592380     1.5060293350    -0.0001965400    -0.0000517200     0.0002593300
 16      4.7844903910     4.6056514700    23.2246711120     0.0000032400     0.0000045300    -0.0000197700
 16      6.3789992130     3.6841844880    17.0401389950     0.0000127700     0.0000041700     0.0001650900
 16      4.7845001780     4.6054263500    20.1077647590     0.0000024700    -0.0000344300    -0.0001932200
 16      6.3797361650     3.6843697990    13.9229214110     0.0000056300    -0.0000103600    -0.0000477100
 16      3.1908691850     7.3665228210    10.8731822700    -0.0001531000    -0.0000965000    -0.0001555100
 16      4.7846287120     6.4452446380     4.6337645700    -0.0000016700     0.0000361200    -0.0002071300
 16      3.1891836760     7.3665861050     7.7520648150    -0.0000736000    -0.0000057600     0.0001182500
 16      4.7846420560     6.4457113980     1.5168344740    -0.0000028200    -0.0000191000     0.0001583300
 16      3.1901914430     7.3670830590    23.2248019730    -0.0000004400     0.0000089400    -0.0000226900
 16      4.7846523540     6.4461039600    17.0399404070    -0.0000022900     0.0000103900     0.0001655800
 16      3.1898377180     7.3674782710    20.1078821130    -0.0000149600    -0.0000063700    -0.0001932900
 16      4.7846612150     6.4462718270    13.9231873540    -0.0000029500    -0.0000078400     0.0000116500
 28      0.0007271660     3.6849059620     6.6995183840    -0.0000045400    -0.0000445400    -0.0009752000
 CONVCOORD
         109           1
 42      0.0008013040     1.8270488830     3.0575124910
 42      1.6046960430     0.9205740640     9.3114102140
 42      0.0008200660     1.8431615280    15.4821445310
 42      1.5952326340     0.9227911540    21.6664133810
 42     -1.6072455660     4.6120752460     3.0570286350
 42      0.0006834150     3.6842966150     9.2884623910
 42     -1.5936303640     4.6048165520    15.4822135640
 42      0.0006912970     3.6847315500    21.6664071460
 42     -3.1860589840     7.3676429300     3.0735312230
 42     -1.5905288250     6.4544704610     9.3125964370
 42     -3.1883944560     7.3668338180    15.4815540780
 42     -1.5939364360     6.4466231300    21.6666609870
 42      3.1873961610     1.8437586430     3.0720765100
 42      4.7844442510     0.9208216450     9.3020815900
 42      3.1899637410     1.8430000510    15.4816342570
 42      4.7844898170     0.9228212410    21.6662451880
 42      1.6088821860     4.6120878310     3.0570319310
 42      3.1957459950     3.6749372410     9.3122778740
 42      1.5952991220     4.6048270220    15.4822211640
 42      3.1898697630     3.6848004000    21.6665482540
 42      0.0008210570     7.3631676400     3.0720512440
 42      1.5918620850     6.4545004390     9.3126221150
 42      0.0008420790     7.3667738080    15.4818332380
 42      1.5953404730     6.4466362190    21.6666690970
 42      6.3818202060     1.8437732140     3.0720858440
 42      7.9642142270     0.9206150990     9.3114140830
 42      6.3792960130     1.8430138510    15.4816428950
 42      7.9737532580     0.9228150400    21.6664301540
 42      4.7846218300     4.6013719500     3.0732070900
 42      6.3732161840     3.6749426180     9.3122582800
 42      4.7846409160     4.6049075320    15.4814379980
 42      6.3791256550     3.6848103920    21.6665568900
 42      3.1876949950     7.3676703700     3.0735472230
 42      4.7844732200     6.4449660920     9.3095480020
 42      3.1900717610     7.3668581450    15.4815704660
 42      4.7845120780     6.4466975670    21.6663088500
 16      0.0006392220     1.8583002790    10.8505778460
 16      1.5905859510     0.9234073330     4.6302516340
 16      0.0006599430     1.7662089420     7.7067588660
 16      1.6014945580     0.9168033140     1.5062247910
 16      0.0006738160     1.8435636410    23.2247988050
 16      1.5955526890     0.9220203620    17.0400290780
 16      0.0006833600     1.8435025580    20.1076540000
 16      1.5951256060     0.9228420000    13.9228120390
 16     -1.5811122100     4.5964849610    10.8517070910
 16      0.0008213410     3.6841476960     4.5892535900
 16     -1.6609149620     4.6429148450     7.7079343470
 16      0.0008261810     3.6836340390     1.5104421510
 16     -1.5937294520     4.6051784220    23.2249285640
 16      0.0008365950     3.6841987590    17.0409227030
 16     -1.5939345340     4.6054888740    20.1077749840
 16      0.0008455040     3.6843552090    13.9239316870
 16     -3.1895467720     7.3664583370    10.8731602830
 16     -1.5945998110     6.4402538830     4.6300828540
 16     -3.1878633930     7.3665432550     7.7520464930
 16     -1.5953179050     6.4538187080     1.5061212140
 16     -3.1888002700     7.3670554310    23.2247852780
 16     -1.5938683570     6.4463172060    17.0402216840
 16     -3.1884269360     7.3674506450    20.1078660420
 16     -1.5935805940     6.4458616800    13.9230213800
 16      3.1938692250     1.8387352320    10.8689331650
 16      4.7846045110     0.9213561780     4.6327510310
 16      3.1905195190     1.8414456880     7.7443517800
 16      4.7846190060     0.9218283840     1.5168462710
 16      3.1899582180     1.8433152320    23.2245160700
 16      4.7846298400     0.9222190150    17.0400052980
 16      3.1898232780     1.8435975060    20.1077141880
 16      4.7846392530     0.9224374250    13.9233275640
 16      1.5824593340     4.5965183780    10.8517440520
 16      3.1859295100     3.6868487050     4.6300122140
 16      1.6622993790     4.6429467700     7.7079600650
 16      3.1975968930     3.6806460050     1.5060160170
 16      1.5950996290     4.6051923200    23.2249400020
 16      3.1902836640     3.6841702680    17.0401328330
 16      1.5953236640     4.6055026200    20.1077802730
 16      3.1895666600     3.6843556620    13.9229103820
 16      0.0006434680     7.3704252520    10.8696356670
 16      1.5962474780     6.4402665010     4.6300902380
 16      0.0006652360     7.3657470930     7.7452345650
 16      1.5969914060     6.4538352100     1.5061258470
 16      0.0006967540     7.3673288410    23.2247579730
 16      1.5955614910     6.4463308140    17.0402315530
 16      0.0007061940     7.3673591000    20.1079658340
 16      1.5952914720     6.4458763730    13.9230270750
 16      6.3750118940     1.8387610690    10.8689201360
 16      7.9786301760     0.9234389070     4.6302664010
 16      6.3783626270     1.8414496830     7.7443418380
 16      7.9677448650     0.9168386900     1.5062418400
 16      6.3790014460     1.8433284870    23.2245229000
 16      7.9737091440     0.9220481140    17.0400451050
 16      6.3791562280     1.8436113330    20.1077245500
 16      7.9741540880     0.9228709640    13.9228289580
 16      4.7844935170     4.6035043600    10.8732486860
 16      6.3833090600     3.6868628060     4.6300196610
 16      4.7844767840     4.6020013220     7.7522551590
 16      6.3716730080     3.6806592380     1.5060293350
 16      4.7844903910     4.6056514700    23.2246711120
 16      6.3789992130     3.6841844880    17.0401389950
 16      4.7845001780     4.6054263500    20.1077647590
 16      6.3797361650     3.6843697990    13.9229214110
 16      3.1908691850     7.3665228210    10.8731822700
 16      4.7846287120     6.4452446380     4.6337645700
 16      3.1891836760     7.3665861050     7.7520648150
 16      4.7846420560     6.4457113980     1.5168344740
 16      3.1901914430     7.3670830590    23.2248019730
 16      4.7846523540     6.4461039600    17.0399404070
 16      3.1898377180     7.3674782710    20.1078821130
 16      4.7846612150     6.4462718270    13.9231873540
 28      0.0007271660     3.6849059620     6.6995183840


==> anc/XSF_files/2H/tetrahedral_intercalation/441_tetra.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7687204660   -0.0001915300   -0.0000638430
   -6.3844751510   11.0579324130    0.0000383060
   -0.0000638430    0.0000255370   12.4471025780
 CONVVEC
   12.7687204660   -0.0001915300   -0.0000638430
   -6.3844751510   11.0579324130    0.0000383060
   -0.0000638430    0.0000255370   12.4471025780
 PRIMCOORD
          97           1
 42     -0.0001139760     1.8415958260     3.0981569340    -0.0000023600    -0.0000064400    -0.0000202300
 42     -1.5965603390     4.6078515200     3.1055347540    -0.0000073000    -0.0000033000     0.0000045900
 42     -3.1940491780     7.3735045190     3.0981595520    -0.0000071400     0.0000026400    -0.0000188900
 42     -4.7750182000    10.1447840140     3.0819724860     0.0000086000     0.0000049500    -0.0000056000
 42      3.1919593250     1.8450998450     3.1020037680    -0.0000069500     0.0000027700    -0.0000085800
 42      1.5962590330     4.6078161060     3.1055150020     0.0000048100    -0.0000045600     0.0000049800
 42     -0.0001725180     7.3728621480     3.1055227050    -0.0000018700     0.0000056800     0.0000050100
 42     -1.5949660640    10.1360682130     3.1020362110    -0.0000009600    -0.0000070600    -0.0000088800
 42      6.3842339620     1.8434719150     3.1046605060    -0.0000022100     0.0000000700     0.0000073700
 42      4.7866970130     4.6072482190     3.1019760060    -0.0000071600     0.0000015900    -0.0000082900
 42      3.1937027200     7.3734156470     3.0981150820     0.0000037100     0.0000022300    -0.0000194100
 42      1.5945345010    10.1360297510     3.1020080370    -0.0000026100    -0.0000070900    -0.0000096100
 42      9.5765225220     1.8450352690     3.1019623900     0.0000035900     0.0000028600    -0.0000091900
 42      7.9817498200     4.6071981650     3.1019628510     0.0000042500     0.0000020100    -0.0000081800
 42      6.3841784510     7.3568326100     3.0818710110    -0.0000011300    -0.0000116800    -0.0000060600
 42      4.7745693480    10.1446590300     3.0818779250    -0.0000104500     0.0000046700    -0.0000048400
 42      1.5928531200     0.9331535470     9.3432764310     0.0000017500     0.0000004000     0.0000074200
 42     -0.0005190580     3.6882145060     9.3399704580     0.0000021500     0.0000018900     0.0000030000
 42     -1.5949672120     6.4498028750     9.3399924260     0.0000029400    -0.0000000600     0.0000029000
 42     -3.1843101140     9.2071931650     9.3432968760     0.0000001900     0.0000003200     0.0000060600
 42      4.7866215820     0.9211048340     9.3435511910     0.0000016600     0.0000010100     0.0000013100
 42      3.1919255640     3.6860925030     9.3458221540     0.0000015000    -0.0000000900     0.0000091200
 42      1.5938727640     6.4497590710     9.3399544350     0.0000005800    -0.0000005500     0.0000035700
 42     -0.0005994140     9.2155217980     9.3458331270    -0.0000016700     0.0000003900     0.0000096800
 42      7.9810926590     0.9210550320     9.3435002380    -0.0000001000     0.0000017900     0.0000032100
 42      6.3838242950     3.6875266860     9.3435337990     0.0000013400    -0.0000000800     0.0000016800
 42      4.7765211750     6.4473919000     9.3432374270     0.0000018200     0.0000005000     0.0000076700
 42      3.1831345960     9.2071191750     9.3432159480     0.0000016700    -0.0000004200     0.0000074800
 42     11.1748729580     0.9330180380     9.3431764150     0.0000027500     0.0000010500     0.0000074600
 42      9.5757344750     3.6860090510     9.3457757140     0.0000008800     0.0000030300     0.0000098600
 42      7.9911046600     6.4473502740     9.3432184890     0.0000012200     0.0000022300     0.0000062400
 42      6.3837510190     9.2151349090     9.3171242950     0.0000030300     0.0000004400     0.0000072100
 16     -0.0004742030     1.8469392210     7.7790272610     0.0000007600     0.0000029300     0.0000151800
 16     -1.5972722500     4.6074104240     7.7828963290     0.0000003100    -0.0000001300     0.0000176700
 16     -3.1895613360     7.3704465820     7.7790630570     0.0000041900    -0.0000003800     0.0000142400
 16     -4.7208248670    10.1760038610     7.7380264130     0.0000030800     0.0000028300     0.0000170200
 16      3.1947121580     1.8494714240     7.7847165840     0.0000014200     0.0000045200     0.0000193500
 16      1.5962312010     4.6073523430     7.7828769460     0.0000045400     0.0000002300     0.0000171600
 16     -0.0005611170     7.3729801770     7.7828871790     0.0000027900     0.0000041100     0.0000176400
 16     -1.5897585320    10.1362233010     7.7847147320     0.0000029700    -0.0000008900     0.0000182300
 16      6.3838383400     1.8432218460     7.7863301580     0.0000034500     0.0000008900     0.0000111700
 16      4.7838769350     4.6019684500     7.7846959180    -0.0000013100    -0.0000002400     0.0000204000
 16      3.1884823770     7.3703486950     7.7789963720     0.0000002100     0.0000011800     0.0000159900
 16      1.5885625260    10.1361819610     7.7846737620    -0.0000017200    -0.0000009200     0.0000212100
 16      9.5729898250     1.8494152780     7.7846292110     0.0000028500     0.0000055300     0.0000209600
 16      7.9838035190     4.6019012620     7.7846485440     0.0000049600     0.0000017200     0.0000193800
 16      6.3838366610     7.2936237180     7.7379399850     0.0000013500     0.0000015900     0.0000174300
 16      4.7196916360    10.1758782930     7.7379732160     0.0000033200     0.0000008300     0.0000188900
 16      1.5991626340     0.9325560120     1.5328988930     0.0000028100    -0.0000055900    -0.0000059100
 16     -0.0001744080     3.6891975040     1.5458267750    -0.0000010900     0.0000142600     0.0000154400
 16     -1.5939900770     6.4497067960     1.5458309270     0.0000108100    -0.0000078200     0.0000162600
 16     -3.1817290230     9.2130546810     1.5329163870    -0.0000033900     0.0000038200    -0.0000043500
 16      4.7895505400     0.9228426070     1.5450030380     0.0000027400     0.0000009500     0.0000157600
 16      3.1905477040     3.6873401840     1.5444781810    -0.0000039800     0.0000000400     0.0000017400
 16      1.5935833050     6.4496629000     1.5458062620    -0.0000138000    -0.0000081400     0.0000162000
 16     -0.0002389600     9.2138094020     1.5444909480    -0.0000009000    -0.0000053600     0.0000009100
 16      7.9788750120     0.9228038390     1.5449830430    -0.0000053700     0.0000016000     0.0000158400
 16      6.3841885700     3.6848046360     1.5449804790    -0.0000008100    -0.0000046300     0.0000165100
 16      4.7805835390     6.4429068140     1.5328481000     0.0000046700    -0.0000020200    -0.0000049100
 16      3.1812322570     9.2129608970     1.5328620200     0.0000009100     0.0000040700    -0.0000062800
 16     11.1692772670     0.9324443740     1.5328282930    -0.0000050600    -0.0000054800    -0.0000067700
 16      9.5778203150     3.6872483550     1.5444303030     0.0000019700    -0.0000000800     0.0000012900
 16      7.9877399700     6.4428727940     1.5328327250    -0.0000068600    -0.0000019100    -0.0000043800
 16      6.3841167300     9.2153935060     1.5354795180    -0.0000008000    -0.0000014800     0.0000238200
 16     -0.0004830920     1.8466824930    10.9016144630     0.0000012800     0.0000060900    -0.0000062500
 16     -1.5948819220     4.6087676230    10.9010306800     0.0000038600     0.0000019200    -0.0000053300
 16     -3.1897663760     7.3705612120    10.9016546540     0.0000059600    -0.0000013900    -0.0000083800
 16     -4.8021481100    10.1290614530    10.8804825910     0.0000015600     0.0000013100     0.0000056400
 16      3.1915744910     1.8429738670    10.9047362620     0.0000033000    -0.0000035600    -0.0000070600
 16      1.5938616110     4.6087398990    10.9010142110    -0.0000008700     0.0000019200    -0.0000058500
 16     -0.0005244790     7.3702430220    10.9010199350     0.0000015400    -0.0000012500    -0.0000050300
 16     -1.5969881660    10.1367439960    10.9047579110    -0.0000045700     0.0000045000    -0.0000064900
 16      6.3839020670     1.8432051920    10.9010372490     0.0000010400     0.0000009600    -0.0000087700
 16      4.7879515360     4.6079655870    10.9047165450     0.0000057900     0.0000008400    -0.0000074100
 16      3.1887200470     7.3704922570    10.9015845560    -0.0000031400    -0.0000012900    -0.0000058200
 16      1.5958636390    10.1366965060    10.9047079490     0.0000030900     0.0000037400    -0.0000064000
 16      9.5761985640     1.8428556490    10.9046616000     0.0000002600    -0.0000022900    -0.0000059800
 16      7.9797411690     4.6079259750    10.9046929530    -0.0000042600     0.0000040900    -0.0000067800
 16      6.3838302690     7.3875049620    10.8804090820     0.0000013400     0.0000007800     0.0000047500
 16      4.8010047530    10.1289337740    10.8804095680     0.0000001500     0.0000020200     0.0000040600
 16      1.5967086230     0.9162166900     4.6542271520    -0.0000090600     0.0000040800    -0.0000226100
 16     -0.0001528920     3.6826538630     4.6629691510    -0.0000022700    -0.0000166000    -0.0000213100
 16     -1.5996365960     6.4529803800     4.6629877030    -0.0000154100     0.0000060200    -0.0000207100
 16     -3.1971105950     9.2190692990     4.6542500540    -0.0000007400    -0.0000095300    -0.0000229200
 16      4.7874588990     0.9216152770     4.6626066180    -0.0000149900    -0.0000091800    -0.0000213600
 16      3.1925949910     3.6861893710     4.6633490150     0.0000064200    -0.0000076300    -0.0000101100
 16      1.5992878400     6.4529452410     4.6629484740     0.0000112800     0.0000063600    -0.0000205300
 16     -0.0002145950     9.2161219790     4.6633872120    -0.0000014300     0.0000087500    -0.0000109500
 16      7.9810069250     0.9215840210     4.6625801530     0.0000108600    -0.0000088900    -0.0000211800
 16      6.3842151940     3.6872654190     4.6625829660    -0.0000018600     0.0000138600    -0.0000207000
 16      4.7935223040     6.4532268540     4.6541810530    -0.0000093900     0.0000016000    -0.0000235800
 16      3.1966774860     9.2189915960     4.6541991520    -0.0000054700    -0.0000098200    -0.0000217400
 16     11.1717658570     0.9160580840     4.6541637070     0.0000045200     0.0000053600    -0.0000219100
 16      9.5758193370     3.6860960200     4.6633272230    -0.0000099100    -0.0000079600    -0.0000103400
 16      7.9748235370     6.4531991720     4.6541677740     0.0000047800     0.0000021700    -0.0000235300
 16      6.3840892760     9.2153744280     4.6138119460     0.0000007900    -0.0000042300    -0.0000070300
 28      6.3837525900     9.2151803070     6.7282706060     0.0000040400    -0.0000000200     0.0000104800
 CONVCOORD
          97           1
 42     -0.0001139760     1.8415958260     3.0981569340
 42     -1.5965603390     4.6078515200     3.1055347540
 42     -3.1940491780     7.3735045190     3.0981595520
 42     -4.7750182000    10.1447840140     3.0819724860
 42      3.1919593250     1.8450998450     3.1020037680
 42      1.5962590330     4.6078161060     3.1055150020
 42     -0.0001725180     7.3728621480     3.1055227050
 42     -1.5949660640    10.1360682130     3.1020362110
 42      6.3842339620     1.8434719150     3.1046605060
 42      4.7866970130     4.6072482190     3.1019760060
 42      3.1937027200     7.3734156470     3.0981150820
 42      1.5945345010    10.1360297510     3.1020080370
 42      9.5765225220     1.8450352690     3.1019623900
 42      7.9817498200     4.6071981650     3.1019628510
 42      6.3841784510     7.3568326100     3.0818710110
 42      4.7745693480    10.1446590300     3.0818779250
 42      1.5928531200     0.9331535470     9.3432764310
 42     -0.0005190580     3.6882145060     9.3399704580
 42     -1.5949672120     6.4498028750     9.3399924260
 42     -3.1843101140     9.2071931650     9.3432968760
 42      4.7866215820     0.9211048340     9.3435511910
 42      3.1919255640     3.6860925030     9.3458221540
 42      1.5938727640     6.4497590710     9.3399544350
 42     -0.0005994140     9.2155217980     9.3458331270
 42      7.9810926590     0.9210550320     9.3435002380
 42      6.3838242950     3.6875266860     9.3435337990
 42      4.7765211750     6.4473919000     9.3432374270
 42      3.1831345960     9.2071191750     9.3432159480
 42     11.1748729580     0.9330180380     9.3431764150
 42      9.5757344750     3.6860090510     9.3457757140
 42      7.9911046600     6.4473502740     9.3432184890
 42      6.3837510190     9.2151349090     9.3171242950
 16     -0.0004742030     1.8469392210     7.7790272610
 16     -1.5972722500     4.6074104240     7.7828963290
 16     -3.1895613360     7.3704465820     7.7790630570
 16     -4.7208248670    10.1760038610     7.7380264130
 16      3.1947121580     1.8494714240     7.7847165840
 16      1.5962312010     4.6073523430     7.7828769460
 16     -0.0005611170     7.3729801770     7.7828871790
 16     -1.5897585320    10.1362233010     7.7847147320
 16      6.3838383400     1.8432218460     7.7863301580
 16      4.7838769350     4.6019684500     7.7846959180
 16      3.1884823770     7.3703486950     7.7789963720
 16      1.5885625260    10.1361819610     7.7846737620
 16      9.5729898250     1.8494152780     7.7846292110
 16      7.9838035190     4.6019012620     7.7846485440
 16      6.3838366610     7.2936237180     7.7379399850
 16      4.7196916360    10.1758782930     7.7379732160
 16      1.5991626340     0.9325560120     1.5328988930
 16     -0.0001744080     3.6891975040     1.5458267750
 16     -1.5939900770     6.4497067960     1.5458309270
 16     -3.1817290230     9.2130546810     1.5329163870
 16      4.7895505400     0.9228426070     1.5450030380
 16      3.1905477040     3.6873401840     1.5444781810
 16      1.5935833050     6.4496629000     1.5458062620
 16     -0.0002389600     9.2138094020     1.5444909480
 16      7.9788750120     0.9228038390     1.5449830430
 16      6.3841885700     3.6848046360     1.5449804790
 16      4.7805835390     6.4429068140     1.5328481000
 16      3.1812322570     9.2129608970     1.5328620200
 16     11.1692772670     0.9324443740     1.5328282930
 16      9.5778203150     3.6872483550     1.5444303030
 16      7.9877399700     6.4428727940     1.5328327250
 16      6.3841167300     9.2153935060     1.5354795180
 16     -0.0004830920     1.8466824930    10.9016144630
 16     -1.5948819220     4.6087676230    10.9010306800
 16     -3.1897663760     7.3705612120    10.9016546540
 16     -4.8021481100    10.1290614530    10.8804825910
 16      3.1915744910     1.8429738670    10.9047362620
 16      1.5938616110     4.6087398990    10.9010142110
 16     -0.0005244790     7.3702430220    10.9010199350
 16     -1.5969881660    10.1367439960    10.9047579110
 16      6.3839020670     1.8432051920    10.9010372490
 16      4.7879515360     4.6079655870    10.9047165450
 16      3.1887200470     7.3704922570    10.9015845560
 16      1.5958636390    10.1366965060    10.9047079490
 16      9.5761985640     1.8428556490    10.9046616000
 16      7.9797411690     4.6079259750    10.9046929530
 16      6.3838302690     7.3875049620    10.8804090820
 16      4.8010047530    10.1289337740    10.8804095680
 16      1.5967086230     0.9162166900     4.6542271520
 16     -0.0001528920     3.6826538630     4.6629691510
 16     -1.5996365960     6.4529803800     4.6629877030
 16     -3.1971105950     9.2190692990     4.6542500540
 16      4.7874588990     0.9216152770     4.6626066180
 16      3.1925949910     3.6861893710     4.6633490150
 16      1.5992878400     6.4529452410     4.6629484740
 16     -0.0002145950     9.2161219790     4.6633872120
 16      7.9810069250     0.9215840210     4.6625801530
 16      6.3842151940     3.6872654190     4.6625829660
 16      4.7935223040     6.4532268540     4.6541810530
 16      3.1966774860     9.2189915960     4.6541991520
 16     11.1717658570     0.9160580840     4.6541637070
 16      9.5758193370     3.6860960200     4.6633272230
 16      7.9748235370     6.4531991720     4.6541677740
 16      6.3840892760     9.2153744280     4.6138119460
 28      6.3837525900     9.2151803070     6.7282706060


==> anc/XSF_files/2H/tetrahedral_intercalation/442_tetra.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7584378860   -0.0001659890   -0.0000127680
   -6.3793785470   11.0489716910   -0.0000255370
   -0.0000255370   -0.0000638420   24.7805117460
 CONVVEC
   12.7584378860   -0.0001659890   -0.0000127680
   -6.3793785470   11.0489716910   -0.0000255370
   -0.0000255370   -0.0000638420   24.7805117460
 PRIMCOORD
         193           1
 42     -0.0000145740     1.8236578820     3.0658849870     0.0000001100     0.0007357900    -0.0000297200
 42      1.6058028390     0.9173299310     9.3032179920     0.0000502700    -0.0001445300     0.0002275700
 42     -0.0000296690     1.8416490490    15.4892262640    -0.0000002900    -0.0000041600     0.0000294700
 42      1.5947577470     0.9205752910    21.6816412210     0.0000100600    -0.0000075200    -0.0000670100
 42     -1.6102947050     4.6125256380     3.0655326610     0.0006689500    -0.0003889900     0.0000352000
 42     -0.0000889770     3.6834927830     9.2808715580     0.0000003700    -0.0001348200    -0.0001363400
 42     -1.5946359570     4.6034668100    15.4891911940    -0.0000045500     0.0000037500     0.0000338500
 42     -0.0000768150     3.6828954960    21.6816860300     0.0000002600    -0.0000008100    -0.0000382100
 42     -3.1897162720     7.3681392090     3.0875675020     0.0000108800    -0.0002253600    -0.0000263100
 42     -1.5924174690     6.4561997630     9.3042246290    -0.0000316500     0.0000368400     0.0001519500
 42     -3.1896128900     7.3658192500    15.4888522730    -0.0000045200    -0.0000012200     0.0000351600
 42     -1.5949947290     6.4451667310    21.6816384730    -0.0000006100     0.0000108000    -0.0000673000
 42     -4.7825955380    10.1268941720     3.0874162180    -0.0001866600     0.0001311200     0.0000018900
 42     -3.1904008640     9.2067925270     9.3061715940     0.0000296600    -0.0000120500     0.0000268400
 42     -4.7845633940    10.1282174090    15.4888332250    -0.0000019200    -0.0000003600     0.0000371900
 42     -3.1897217310     9.2074088580    21.6812407210    -0.0000037100    -0.0000030400    -0.0000493500
 42      3.1878655050     1.8422839670     3.0842282770     0.0000984600    -0.0000457400    -0.0002419200
 42      4.7858900110     0.9187425420     9.2996492930     0.0000102800     0.0000297700     0.0000663500
 42      3.1894877200     1.8413783940    15.4889056470     0.0000003300    -0.0000006500     0.0000274600
 42      4.7844906630     0.9205553170    21.6813947320    -0.0000108900     0.0000050000    -0.0000605700
 42      1.6101721220     4.6124768150     3.0655243580    -0.0006701000    -0.0003897600     0.0000356200
 42      3.1980437090     3.6737890440     9.3038588470     0.0000705700     0.0000802700     0.0001699600
 42      1.5944922360     4.6034232660    15.4891932660     0.0000040500     0.0000038000     0.0000338000
 42      3.1895937480     3.6829088170    21.6816450770     0.0000107700    -0.0000067500    -0.0000680000
 42     -0.0000944460     7.3637679830     3.0844060920    -0.0000004900     0.0001158600    -0.0002723600
 42      1.5921962710     6.4561446230     9.3042442840     0.0000322300     0.0000370700     0.0001515100
 42     -0.0001120270     7.3657085170    15.4889128730    -0.0000002700     0.0000019500     0.0000250100
 42      1.5947605340     6.4451243410    21.6816356530     0.0000011800     0.0000108000    -0.0000672900
 42     -1.5954076110    10.1277548510     3.0905090470     0.0000692000     0.0000447000     0.0001159200
 42     -0.0001372660     9.2081116190     9.2996460750     0.0000001800     0.0000617300     0.0001021900
 42     -1.5949331630    10.1280845970    15.4892762160     0.0000011600    -0.0000009000     0.0000247900
 42     -0.0001573290     9.2074710650    21.6813797420     0.0000002100    -0.0000147900    -0.0000614500
 42      6.3792135480     1.8419693040     3.0904818280    -0.0000004500    -0.0001037800     0.0001187300
 42      7.9725323370     0.9187036220     9.2996428500    -0.0000103100     0.0000296300     0.0000663100
 42      6.3791935100     1.8412747050    15.4892874200    -0.0000002600    -0.0000039100     0.0000245700
 42      7.9738865770     0.9205136880    21.6813926670     0.0000113700     0.0000050300    -0.0000605900
 42      4.7863518190     4.6024547840     3.0875757920    -0.0002085300     0.0000923800    -0.0000259800
 42      6.3791328320     3.6821184610     9.3063560810     0.0000000600     0.0000092400     0.0000277300
 42      4.7842503980     4.6034777510    15.4888547900     0.0000004800    -0.0000003200     0.0000359500
 42      6.3791471180     3.6827714510    21.6812462120     0.0000003000     0.0000022800    -0.0000493500
 42      3.1895171500     7.3680287550     3.0875539510    -0.0000106600    -0.0002239900    -0.0000261300
 42      4.7831426830     6.4434653700     9.3045820600     0.0000121600     0.0000307200     0.0000203100
 42      3.1893890590     7.3657330360    15.4888514920     0.0000039400    -0.0000012400     0.0000350800
 42      4.7844232080     6.4451304730    21.6810694330    -0.0000035000    -0.0000030900    -0.0000548500
 42      1.5951242140    10.1277236640     3.0905045420    -0.0000688700     0.0000440300     0.0001158900
 42      3.1900967280     9.2066857420     9.3061719320    -0.0000294000    -0.0000120200     0.0000268400
 42      1.5946272520    10.1280435180    15.4892764720    -0.0000017200    -0.0000008900     0.0000247500
 42      3.1894060620     9.2073250800    21.6812353530     0.0000042600    -0.0000030200    -0.0000493800
 42      9.5705632540     1.8422045990     3.0842258800    -0.0000995700    -0.0000457800    -0.0002420000
 42     11.1526106950     0.9171939850     9.3032325430    -0.0000500100    -0.0001441900     0.0002266500
 42      9.5688970620     1.8412938840    15.4889001330    -0.0000008800    -0.0000006500     0.0000274900
 42     11.1636184680     0.9204495590    21.6816343970    -0.0000094800    -0.0000075500    -0.0000669900
 42      7.9719733430     4.6024217040     3.0875776880     0.0002083700     0.0000919700    -0.0000262500
 42      9.5602556430     3.6737255720     9.3038528430    -0.0000697700     0.0000798500     0.0001696600
 42      7.9740543430     4.6034365210    15.4888476890    -0.0000010200    -0.0000003100     0.0000359900
 42      9.5687002190     3.6828252840    21.6816410870    -0.0000102200    -0.0000067200    -0.0000679900
 42      6.3791140180     7.3657102210     3.0903347730     0.0000001100     0.0000033100     0.0000136000
 42      7.9750712240     6.4434244040     9.3045717750    -0.0000116700     0.0000306400     0.0000201900
 42      6.3791120030     7.3657488520    15.4891427870    -0.0000002700    -0.0000031400     0.0000166900
 42      7.9737896060     6.4450887200    21.6810669640     0.0000039700    -0.0000030600    -0.0000549300
 42      4.7823430950    10.1267736180     3.0874048820     0.0001851800     0.0001303300     0.0000017700
 42      6.3790666320     9.2079793460     9.3043790070     0.0000002000     0.0000262400    -0.0000118000
 42      4.7842607400    10.1280927280    15.4888252470     0.0000013800    -0.0000003100     0.0000371700
 42      6.3790657280     9.2071162550    21.6810655540     0.0000002700     0.0000027600    -0.0000553800
 16      1.6030761770     0.9119354200     1.5183805570     0.0001006500    -0.0001662600    -0.0002460000
 16      1.5890741300     0.9224319120     4.6401602870    -0.0000145100     0.0000640700    -0.0000265700
 16      0.0000006860     1.7631337870     7.6996839920     0.0000024500    -0.0003117300     0.0002111800
 16     -0.0000023660     1.8566067950    10.8420737800    -0.0000005600    -0.0003113200     0.0001563300
 16      1.5945059560     0.9209786620    13.9297441460    -0.0000021800    -0.0000024100     0.0000588600
 16      1.5948042390     0.9206539010    17.0477968110    -0.0000012300    -0.0000053800     0.0000070400
 16     -0.0000232070     1.8413517120    20.1226700220     0.0000000500     0.0000324200    -0.0000182200
 16     -0.0000211260     1.8414190150    23.2405301860    -0.0000000300    -0.0000581700    -0.0001236700
 16     -0.0000826280     3.6828139230     1.5203099270     0.0000005000    -0.0000022600    -0.0004156800
 16     -0.0000785480     3.6832121410     4.5920833140    -0.0000001300    -0.0000345200     0.0002460000
 16     -1.6644478260     4.6436394000     7.7004594190    -0.0000306400     0.0000120600     0.0001440000
 16     -1.5823797580     4.5958701510    10.8429427410    -0.0001506500     0.0000882900     0.0000660300
 16     -0.0000861490     3.6828459540    13.9303253830    -0.0000000500     0.0000025200     0.0000518300
 16     -0.0000858290     3.6828827090    17.0484053910     0.0000000300    -0.0000015800    -0.0000029200
 16     -1.5949006190     4.6036517730    20.1226726410     0.0000262600    -0.0000145400    -0.0000178900
 16     -1.5948472730     4.6036383880    23.2405412390    -0.0000492300     0.0000269800    -0.0001243000
 16     -1.5982232440     6.4568275690     1.5183835110    -0.0001104000     0.0001625800    -0.0002737600
 16     -1.5961594860     6.4389554710     4.6401481440     0.0000230200     0.0000235500    -0.0000151100
 16     -3.1932758120     7.3715872260     7.7450686090     0.0000563800    -0.0000477200     0.0001269700
 16     -3.1896144550     7.3653880850    10.8660888610    -0.0000597400    -0.0000034800    -0.0000068500
 16     -1.5947371010     6.4447306560    13.9297418620    -0.0000060700    -0.0000017000     0.0000604900
 16     -1.5948901330     6.4451224670    17.0477849760    -0.0000051300     0.0000038700     0.0000058300
 16     -3.1895182870     7.3658342690    20.1222835960    -0.0000158400     0.0000110900    -0.0000156500
 16     -3.1901820640     7.3660410600    23.2399833100     0.0000163700    -0.0000073000    -0.0000798300
 16     -3.1883582500     9.2080814730     1.5286712320     0.0000080400     0.0000141900     0.0002975600
 16     -3.1899531540     9.2072647930     4.6495963030    -0.0000476000    -0.0000278000    -0.0001410800
 16     -4.7811673390    10.1216089560     7.7446398920     0.0000128400     0.0001130900     0.0001335900
 16     -4.7848449190    10.1288513940    10.8656031580    -0.0000043600    -0.0001266600    -0.0000088000
 16     -3.1895494170     9.2074921810    13.9300749070    -0.0000049600    -0.0000016900     0.0000696700
 16     -3.1899028850     9.2073044240    17.0478064360     0.0000015800    -0.0000011700     0.0000054200
 16     -4.7844964270    10.1282998510    20.1222763410    -0.0000010400    -0.0000158900    -0.0000155100
 16     -4.7846580620    10.1276602800    23.2399766160     0.0000018700     0.0000142800    -0.0000804700
 16      4.7864762430     0.9193875760     1.5308227020     0.0000037600    -0.0000030200     0.0000965100
 16      4.7813471050     0.9224161790     4.6487990450    -0.0000131000    -0.0000044400    -0.0001150700
 16      3.1926530310     1.8389430740     7.7382076790    -0.0000591200     0.0000659200     0.0002501400
 16      3.1922628590     1.8386643110    10.8621572580     0.0001140700    -0.0000246900     0.0001247200
 16      4.7844416060     0.9205383570    13.9303142600     0.0000037500    -0.0000032100     0.0000512100
 16      4.7842118050     0.9207074820    17.0480409630     0.0000080800    -0.0000083500    -0.0000078400
 16      3.1895354630     1.8413878840    20.1225832240    -0.0000047200     0.0000024500    -0.0000252300
 16      3.1898680520     1.8411960020    23.2400441180    -0.0000185600     0.0000104500    -0.0000740300
 16      3.2014040330     3.6798889090     1.5183023360     0.0001809700     0.0000014700    -0.0002562300
 16      3.1848860420     3.6868554340     4.6400206600    -0.0000141100    -0.0000256800     0.0000009800
 16      1.6643407390     4.6435813770     7.7004141750     0.0000327600     0.0000106300     0.0001474400
 16      1.5822651550     4.5958120950    10.8429394350     0.0001508700     0.0000891500     0.0000660100
 16      3.1891102430     3.6828274730    13.9297343810    -0.0000008900     0.0000075600     0.0000617100
 16      3.1895200970     3.6827997040    17.0477795980     0.0000047400    -0.0000017400     0.0000078700
 16      1.5947715800     4.6036092450    20.1226698810    -0.0000261700    -0.0000145500    -0.0000179100
 16      1.5947232350     4.6035963040    23.2405382360     0.0000491900     0.0000270000    -0.0001242600
 16      1.5980034390     6.4567783490     1.5183750470     0.0001103200     0.0001628200    -0.0002739700
 16      1.5959529800     6.4389232100     4.6401308850    -0.0000228300     0.0000235100    -0.0000148100
 16     -0.0000918040     7.3679483210     7.7387760850     0.0000005000     0.0000495700     0.0002217900
 16     -0.0000959740     7.3684399370    10.8626452690     0.0000001600     0.0001679600     0.0001257100
 16      1.5944851300     6.4446855180    13.9297429090     0.0000060200    -0.0000016200     0.0000605000
 16      1.5946399630     6.4450804680    17.0477853560     0.0000051400     0.0000037900     0.0000058100
 16     -0.0001045250     7.3657727690    20.1225741640     0.0000000200    -0.0000042800    -0.0000250600
 16     -0.0001020740     7.3661798250    23.2400316560     0.0000000300    -0.0000252100    -0.0000732800
 16     -0.0001562190     9.2095690340     1.5309024310     0.0000001000     0.0000233800     0.0000855200
 16     -0.0001492260     9.2037427860     4.6489291440     0.0000002900    -0.0000152000    -0.0001387400
 16     -1.5959108440    10.1265563520     7.7424051120     0.0000149200     0.0000308500     0.0001119200
 16     -1.5931408270    10.1282053760    10.8611958560     0.0000228400     0.0000580100     0.0000043400
 16     -0.0001652730     9.2073819850    13.9303208750    -0.0000000300     0.0000062200     0.0000481100
 16     -0.0001658730     9.2071475350    17.0480320230     0.0000000100     0.0000043100    -0.0000081000
 16     -1.5948901860    10.1281126170    20.1222943750     0.0000016000     0.0000033200    -0.0000297600
 16     -1.5949427050    10.1281034460    23.2402576690    -0.0000024000    -0.0000040200    -0.0001037600
 16      7.9719144190     0.9193521640     1.5308183740    -0.0000035500    -0.0000030000     0.0000966100
 16      7.9770639730     0.9223845000     4.6487785190     0.0000130700    -0.0000047600    -0.0001153400
 16      6.3792102590     1.8413571300     7.7425206820    -0.0000006700     0.0000133100     0.0000953300
 16      6.3792155910     1.8380198010    10.8613369880    -0.0000003400    -0.0000149700    -0.0000229600
 16      7.9739148940     0.9204938940    13.9303118990    -0.0000037400    -0.0000031800     0.0000512300
 16      7.9741496660     0.9206665590    17.0480400920    -0.0000081100    -0.0000083800    -0.0000078300
 16      6.3792012280     1.8412485680    20.1223080410    -0.0000000500    -0.0000024900    -0.0000291700
 16      6.3792031720     1.8413275880    23.2402710210     0.0000000200     0.0000003300    -0.0001028700
 16      6.3791580630     3.6814094850     1.5287296870     0.0000002800    -0.0000417300     0.0002896400
 16      6.3791539300     3.6830865520     4.6497174190     0.0000001900     0.0000365800    -0.0001666400
 16      4.7914523580     4.6022939510     7.7450086310    -0.0000533200     0.0000114000     0.0001228400
 16      4.7837110010     4.6020710040    10.8659833460     0.0001100800     0.0001174900     0.0000073800
 16      6.3791357740     3.6825299830    13.9300871290    -0.0000000300     0.0000019800     0.0000697800
 16      6.3791420300     3.6829742070    17.0478168720    -0.0000000400    -0.0000099800     0.0000048100
 16      4.7842198770     4.6034046100    20.1222850950     0.0000152900     0.0000101400    -0.0000158200
 16      4.7847212520     4.6039012210    23.2399851800    -0.0000137800    -0.0000135000    -0.0000804900
 16      4.7858566040     6.4459558530     1.5302922590     0.0000064700    -0.0000006100     0.0000823500
 16      4.7834881240     6.4445983600     4.6487462670     0.0000722400     0.0000308500    -0.0001277400
 16      3.1930432260     7.3714650170     7.7450920370    -0.0000566800    -0.0000475100     0.0001270100
 16      3.1894216250     7.3653050360    10.8661019540     0.0000599800    -0.0000031000    -0.0000068500
 16      4.7843187310     6.4450502110    13.9301328270    -0.0000024400    -0.0000045400     0.0000551700
 16      4.7841336490     6.4449742460    17.0477764930     0.0000174400     0.0000035500    -0.0000006000
 16      3.1893090040     7.3657501140    20.1222784460     0.0000159200     0.0000111900    -0.0000156800
 16      3.1899769440     7.3659579140    23.2399781030    -0.0000163200    -0.0000073100    -0.0000797700
 16      3.1880515770     9.2080047600     1.5286755750    -0.0000079200     0.0000144600     0.0002979700
 16      3.1896581860     9.2071762660     4.6495741630     0.0000475800    -0.0000274400    -0.0001414800
 16      1.5956446750    10.1265113170     7.7424031140    -0.0000152700     0.0000304400     0.0001118700
 16      1.5928645120    10.1281725900    10.8611969610    -0.0000228400     0.0000577300     0.0000043400
 16      3.1892134280     9.2074068770    13.9300732570     0.0000049100    -0.0000016900     0.0000697300
 16      3.1895747380     9.2072218910    17.0478021340    -0.0000016600    -0.0000011700     0.0000052700
 16      1.5945997710    10.1280715580    20.1222919570    -0.0000015600     0.0000032400    -0.0000298700
 16      1.5946575390    10.1280615900    23.2402558250     0.0000023800    -0.0000039800    -0.0001038100
 16     11.1553214660     0.9118008110     1.5183742310    -0.0001002700    -0.0001670100    -0.0002462100
 16     11.1693192250     0.9222830530     4.6401529600     0.0000153900     0.0000639700    -0.0000260600
 16      9.5657928660     1.8388707950     7.7382039810     0.0000584900     0.0000649600     0.0002497100
 16      9.5661804120     1.8385955140    10.8621515710    -0.0001139700    -0.0000248800     0.0001253800
 16     11.1638513020     0.9208548000    13.9297376200     0.0000020500    -0.0000024000     0.0000589400
 16     11.1635567190     0.9205295710    17.0477886560     0.0000012300    -0.0000053600     0.0000070500
 16      9.5688668410     1.8413049420    20.1225790350     0.0000046700     0.0000024000    -0.0000250900
 16      9.5685381760     1.8411125230    23.2400404510     0.0000185600     0.0000104100    -0.0000740600
 16      9.5568948540     3.6798124700     1.5183044760    -0.0001813800     0.0000023600    -0.0002563200
 16      9.5734189630     3.6867795170     4.6400303080     0.0000144900    -0.0000250600     0.0000012300
 16      7.9668447690     4.6022582050     7.7450159940     0.0000533200     0.0000115200     0.0001228200
 16      7.9745918700     4.6020237100    10.8659712670    -0.0001100200     0.0001173600     0.0000077500
 16      9.5691645950     3.6827405220    13.9297269210     0.0000008800     0.0000075500     0.0000617600
 16      9.5687599420     3.6827160870    17.0477710730    -0.0000048000    -0.0000017700     0.0000079000
 16      7.9740995720     4.6033628600    20.1222829840    -0.0000152300     0.0000101500    -0.0000159200
 16      7.9736005860     4.6038610300    23.2399829180     0.0000138700    -0.0000135400    -0.0000805000
 16      7.9723633500     6.4459196580     1.5303014410    -0.0000066200    -0.0000001300     0.0000822800
 16      7.9747274690     6.4445751280     4.6487454820    -0.0000724700     0.0000312500    -0.0001276200
 16      6.3791072890     7.3647228740     7.7469867080     0.0000003500     0.0000451000     0.0001459700
 16      6.3791341150     7.3649089350    10.8626283400    -0.0000000700     0.0000542700    -0.0001676100
 16      7.9738733250     6.4450104310    13.9301249290     0.0000024100    -0.0000045200     0.0000551900
 16      7.9740661620     6.4449322260    17.0477706030    -0.0000175500     0.0000035400    -0.0000005600
 16      6.3791186900     7.3657516050    20.1219872580     0.0000000100     0.0000021700    -0.0000482700
 16      6.3791207180     7.3657643810    23.2400802940     0.0000000500    -0.0000014400    -0.0001085400
 16      6.3790738060     9.2052676770     1.5301414900     0.0000003700     0.0000164800     0.0000985800
 16      6.3790830360     9.2081571660     4.6485571830     0.0000002400    -0.0000838700    -0.0000993600
 16      4.7808922490    10.1215016060     7.7446707700    -0.0000128900     0.0001132200     0.0001335600
 16      4.7845485630    10.1286998070    10.8656052690     0.0000041700    -0.0001268200    -0.0000086600
 16      6.3790570980     9.2071831170    13.9300864650     0.0000000000     0.0000044500     0.0000594200
 16      6.3790589590     9.2074408780    17.0477572620    -0.0000000500    -0.0000244100     0.0000005200
 16      4.7842062020    10.1281746050    20.1222690500     0.0000010300    -0.0000159600    -0.0000156300
 16      4.7843715830    10.1275322330    23.2399691750    -0.0000018200     0.0000143400    -0.0000804200
 28     -0.0001074320     3.6850340660     6.6997366830    -0.0000048200    -0.0002035800    -0.0008920100
 CONVCOORD
         193           1
 42     -0.0000145740     1.8236578820     3.0658849870
 42      1.6058028390     0.9173299310     9.3032179920
 42     -0.0000296690     1.8416490490    15.4892262640
 42      1.5947577470     0.9205752910    21.6816412210
 42     -1.6102947050     4.6125256380     3.0655326610
 42     -0.0000889770     3.6834927830     9.2808715580
 42     -1.5946359570     4.6034668100    15.4891911940
 42     -0.0000768150     3.6828954960    21.6816860300
 42     -3.1897162720     7.3681392090     3.0875675020
 42     -1.5924174690     6.4561997630     9.3042246290
 42     -3.1896128900     7.3658192500    15.4888522730
 42     -1.5949947290     6.4451667310    21.6816384730
 42     -4.7825955380    10.1268941720     3.0874162180
 42     -3.1904008640     9.2067925270     9.3061715940
 42     -4.7845633940    10.1282174090    15.4888332250
 42     -3.1897217310     9.2074088580    21.6812407210
 42      3.1878655050     1.8422839670     3.0842282770
 42      4.7858900110     0.9187425420     9.2996492930
 42      3.1894877200     1.8413783940    15.4889056470
 42      4.7844906630     0.9205553170    21.6813947320
 42      1.6101721220     4.6124768150     3.0655243580
 42      3.1980437090     3.6737890440     9.3038588470
 42      1.5944922360     4.6034232660    15.4891932660
 42      3.1895937480     3.6829088170    21.6816450770
 42     -0.0000944460     7.3637679830     3.0844060920
 42      1.5921962710     6.4561446230     9.3042442840
 42     -0.0001120270     7.3657085170    15.4889128730
 42      1.5947605340     6.4451243410    21.6816356530
 42     -1.5954076110    10.1277548510     3.0905090470
 42     -0.0001372660     9.2081116190     9.2996460750
 42     -1.5949331630    10.1280845970    15.4892762160
 42     -0.0001573290     9.2074710650    21.6813797420
 42      6.3792135480     1.8419693040     3.0904818280
 42      7.9725323370     0.9187036220     9.2996428500
 42      6.3791935100     1.8412747050    15.4892874200
 42      7.9738865770     0.9205136880    21.6813926670
 42      4.7863518190     4.6024547840     3.0875757920
 42      6.3791328320     3.6821184610     9.3063560810
 42      4.7842503980     4.6034777510    15.4888547900
 42      6.3791471180     3.6827714510    21.6812462120
 42      3.1895171500     7.3680287550     3.0875539510
 42      4.7831426830     6.4434653700     9.3045820600
 42      3.1893890590     7.3657330360    15.4888514920
 42      4.7844232080     6.4451304730    21.6810694330
 42      1.5951242140    10.1277236640     3.0905045420
 42      3.1900967280     9.2066857420     9.3061719320
 42      1.5946272520    10.1280435180    15.4892764720
 42      3.1894060620     9.2073250800    21.6812353530
 42      9.5705632540     1.8422045990     3.0842258800
 42     11.1526106950     0.9171939850     9.3032325430
 42      9.5688970620     1.8412938840    15.4889001330
 42     11.1636184680     0.9204495590    21.6816343970
 42      7.9719733430     4.6024217040     3.0875776880
 42      9.5602556430     3.6737255720     9.3038528430
 42      7.9740543430     4.6034365210    15.4888476890
 42      9.5687002190     3.6828252840    21.6816410870
 42      6.3791140180     7.3657102210     3.0903347730
 42      7.9750712240     6.4434244040     9.3045717750
 42      6.3791120030     7.3657488520    15.4891427870
 42      7.9737896060     6.4450887200    21.6810669640
 42      4.7823430950    10.1267736180     3.0874048820
 42      6.3790666320     9.2079793460     9.3043790070
 42      4.7842607400    10.1280927280    15.4888252470
 42      6.3790657280     9.2071162550    21.6810655540
 16      1.6030761770     0.9119354200     1.5183805570
 16      1.5890741300     0.9224319120     4.6401602870
 16      0.0000006860     1.7631337870     7.6996839920
 16     -0.0000023660     1.8566067950    10.8420737800
 16      1.5945059560     0.9209786620    13.9297441460
 16      1.5948042390     0.9206539010    17.0477968110
 16     -0.0000232070     1.8413517120    20.1226700220
 16     -0.0000211260     1.8414190150    23.2405301860
 16     -0.0000826280     3.6828139230     1.5203099270
 16     -0.0000785480     3.6832121410     4.5920833140
 16     -1.6644478260     4.6436394000     7.7004594190
 16     -1.5823797580     4.5958701510    10.8429427410
 16     -0.0000861490     3.6828459540    13.9303253830
 16     -0.0000858290     3.6828827090    17.0484053910
 16     -1.5949006190     4.6036517730    20.1226726410
 16     -1.5948472730     4.6036383880    23.2405412390
 16     -1.5982232440     6.4568275690     1.5183835110
 16     -1.5961594860     6.4389554710     4.6401481440
 16     -3.1932758120     7.3715872260     7.7450686090
 16     -3.1896144550     7.3653880850    10.8660888610
 16     -1.5947371010     6.4447306560    13.9297418620
 16     -1.5948901330     6.4451224670    17.0477849760
 16     -3.1895182870     7.3658342690    20.1222835960
 16     -3.1901820640     7.3660410600    23.2399833100
 16     -3.1883582500     9.2080814730     1.5286712320
 16     -3.1899531540     9.2072647930     4.6495963030
 16     -4.7811673390    10.1216089560     7.7446398920
 16     -4.7848449190    10.1288513940    10.8656031580
 16     -3.1895494170     9.2074921810    13.9300749070
 16     -3.1899028850     9.2073044240    17.0478064360
 16     -4.7844964270    10.1282998510    20.1222763410
 16     -4.7846580620    10.1276602800    23.2399766160
 16      4.7864762430     0.9193875760     1.5308227020
 16      4.7813471050     0.9224161790     4.6487990450
 16      3.1926530310     1.8389430740     7.7382076790
 16      3.1922628590     1.8386643110    10.8621572580
 16      4.7844416060     0.9205383570    13.9303142600
 16      4.7842118050     0.9207074820    17.0480409630
 16      3.1895354630     1.8413878840    20.1225832240
 16      3.1898680520     1.8411960020    23.2400441180
 16      3.2014040330     3.6798889090     1.5183023360
 16      3.1848860420     3.6868554340     4.6400206600
 16      1.6643407390     4.6435813770     7.7004141750
 16      1.5822651550     4.5958120950    10.8429394350
 16      3.1891102430     3.6828274730    13.9297343810
 16      3.1895200970     3.6827997040    17.0477795980
 16      1.5947715800     4.6036092450    20.1226698810
 16      1.5947232350     4.6035963040    23.2405382360
 16      1.5980034390     6.4567783490     1.5183750470
 16      1.5959529800     6.4389232100     4.6401308850
 16     -0.0000918040     7.3679483210     7.7387760850
 16     -0.0000959740     7.3684399370    10.8626452690
 16      1.5944851300     6.4446855180    13.9297429090
 16      1.5946399630     6.4450804680    17.0477853560
 16     -0.0001045250     7.3657727690    20.1225741640
 16     -0.0001020740     7.3661798250    23.2400316560
 16     -0.0001562190     9.2095690340     1.5309024310
 16     -0.0001492260     9.2037427860     4.6489291440
 16     -1.5959108440    10.1265563520     7.7424051120
 16     -1.5931408270    10.1282053760    10.8611958560
 16     -0.0001652730     9.2073819850    13.9303208750
 16     -0.0001658730     9.2071475350    17.0480320230
 16     -1.5948901860    10.1281126170    20.1222943750
 16     -1.5949427050    10.1281034460    23.2402576690
 16      7.9719144190     0.9193521640     1.5308183740
 16      7.9770639730     0.9223845000     4.6487785190
 16      6.3792102590     1.8413571300     7.7425206820
 16      6.3792155910     1.8380198010    10.8613369880
 16      7.9739148940     0.9204938940    13.9303118990
 16      7.9741496660     0.9206665590    17.0480400920
 16      6.3792012280     1.8412485680    20.1223080410
 16      6.3792031720     1.8413275880    23.2402710210
 16      6.3791580630     3.6814094850     1.5287296870
 16      6.3791539300     3.6830865520     4.6497174190
 16      4.7914523580     4.6022939510     7.7450086310
 16      4.7837110010     4.6020710040    10.8659833460
 16      6.3791357740     3.6825299830    13.9300871290
 16      6.3791420300     3.6829742070    17.0478168720
 16      4.7842198770     4.6034046100    20.1222850950
 16      4.7847212520     4.6039012210    23.2399851800
 16      4.7858566040     6.4459558530     1.5302922590
 16      4.7834881240     6.4445983600     4.6487462670
 16      3.1930432260     7.3714650170     7.7450920370
 16      3.1894216250     7.3653050360    10.8661019540
 16      4.7843187310     6.4450502110    13.9301328270
 16      4.7841336490     6.4449742460    17.0477764930
 16      3.1893090040     7.3657501140    20.1222784460
 16      3.1899769440     7.3659579140    23.2399781030
 16      3.1880515770     9.2080047600     1.5286755750
 16      3.1896581860     9.2071762660     4.6495741630
 16      1.5956446750    10.1265113170     7.7424031140
 16      1.5928645120    10.1281725900    10.8611969610
 16      3.1892134280     9.2074068770    13.9300732570
 16      3.1895747380     9.2072218910    17.0478021340
 16      1.5945997710    10.1280715580    20.1222919570
 16      1.5946575390    10.1280615900    23.2402558250
 16     11.1553214660     0.9118008110     1.5183742310
 16     11.1693192250     0.9222830530     4.6401529600
 16      9.5657928660     1.8388707950     7.7382039810
 16      9.5661804120     1.8385955140    10.8621515710
 16     11.1638513020     0.9208548000    13.9297376200
 16     11.1635567190     0.9205295710    17.0477886560
 16      9.5688668410     1.8413049420    20.1225790350
 16      9.5685381760     1.8411125230    23.2400404510
 16      9.5568948540     3.6798124700     1.5183044760
 16      9.5734189630     3.6867795170     4.6400303080
 16      7.9668447690     4.6022582050     7.7450159940
 16      7.9745918700     4.6020237100    10.8659712670
 16      9.5691645950     3.6827405220    13.9297269210
 16      9.5687599420     3.6827160870    17.0477710730
 16      7.9740995720     4.6033628600    20.1222829840
 16      7.9736005860     4.6038610300    23.2399829180
 16      7.9723633500     6.4459196580     1.5303014410
 16      7.9747274690     6.4445751280     4.6487454820
 16      6.3791072890     7.3647228740     7.7469867080
 16      6.3791341150     7.3649089350    10.8626283400
 16      7.9738733250     6.4450104310    13.9301249290
 16      7.9740661620     6.4449322260    17.0477706030
 16      6.3791186900     7.3657516050    20.1219872580
 16      6.3791207180     7.3657643810    23.2400802940
 16      6.3790738060     9.2052676770     1.5301414900
 16      6.3790830360     9.2081571660     4.6485571830
 16      4.7808922490    10.1215016060     7.7446707700
 16      4.7845485630    10.1286998070    10.8656052690
 16      6.3790570980     9.2071831170    13.9300864650
 16      6.3790589590     9.2074408780    17.0477572620
 16      4.7842062020    10.1281746050    20.1222690500
 16      4.7843715830    10.1275322330    23.2399691750
 28     -0.0001074320     3.6850340660     6.6997366830


==> anc/XSF_files/3R/Mo_S_atop/111_Mo_S_atop.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2024913560    0.0009129330    0.0085815680
   -1.6020112610    2.7729869090   -0.0056345570
   -0.0527482960    0.0122589260   18.8896461600
 CONVVEC
    3.2024913560    0.0009129330    0.0085815680
   -1.6020112610    2.7729869090   -0.0056345570
   -0.0527482960    0.0122589260   18.8896461600
 PRIMCOORD
          10           1
 42      1.5933749410     1.0398172630     3.0924129990     0.0000016700     0.0000057000    -0.0000003900
 42     -0.0248869060     1.9684589890     9.2326818620    -0.0000024800    -0.0000001800     0.0000009200
 42     -0.0419536790     0.1243344620    15.3675844800    -0.0000000400    -0.0000008300    -0.0000005200
 16     -0.0039193310     1.9630855880     1.5220862960     0.0000030300     0.0000079000    -0.0000000800
 16     -0.0123023030     1.9646040490     4.6380445360     0.0000033500     0.0000066400    -0.0000037200
 16     -0.0202131700     0.1187301840     7.6790312070     0.0000007900    -0.0000006200    -0.0000021200
 16     -0.0285535910     0.1202779510    10.7873955140    -0.0000026100     0.0000024000     0.0000037800
 16      1.5631491820     1.0485447240    13.8392987630     0.0000005800    -0.0000109700     0.0000031900
 16      1.5545761760     1.0500688960    17.0219297300    -0.0000016100    -0.0000069100    -0.0000086000
 28      1.5516960570    -0.7983402630    18.2738821750    -0.0000026800    -0.0000031400     0.0000075300
 CONVCOORD
          10           1
 42      1.5933749410     1.0398172630     3.0924129990
 42     -0.0248869060     1.9684589890     9.2326818620
 42     -0.0419536790     0.1243344620    15.3675844800
 16     -0.0039193310     1.9630855880     1.5220862960
 16     -0.0123023030     1.9646040490     4.6380445360
 16     -0.0202131700     0.1187301840     7.6790312070
 16     -0.0285535910     0.1202779510    10.7873955140
 16      1.5631491820     1.0485447240    13.8392987630
 16      1.5545761760     1.0500688960    17.0219297300
 28      1.5516960570    -0.7983402630    18.2738821750


==> anc/XSF_files/3R/Mo_S_atop/221_Mo_S_atop.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3939335380    0.0000000000    0.0000000000
   -3.1969635690    5.5345842830   -0.0017729760
    0.0000000000   -0.0061254080   18.4977647520
 CONVVEC
    6.3939335380    0.0000000000    0.0000000000
   -3.1969635690    5.5345842830   -0.0017729760
    0.0000000000   -0.0061254080   18.4977647520
 PRIMCOORD
          37           1
 42      1.6009168140     0.9213156310     3.0716632460    -0.0000692100    -0.0001106100     0.0001501800
 42      0.0000000000     1.8418634530     9.2322287590     0.0000000000    -0.0000841800    -0.0000582000
 42      0.0000000000    -0.0031209600    15.4062481920     0.0000000000    -0.0000844700    -0.0008586200
 42      0.0000000000     3.6870358590     3.0368191250     0.0000000000    -0.0000792400    -0.0003267700
 42     -1.5984780670     4.6091586020     9.2313273820    -0.0000272900    -0.0000428400    -0.0000589700
 42     -1.5947759150     2.7659982750    15.3900790890     0.0002996400     0.0001605500     0.0003217700
 42      4.7930186090     0.9213156310     3.0716632460     0.0000692100    -0.0001106100     0.0001501800
 42      3.1969678110     1.8418562130     9.2327878390     0.0000000000    -0.0000545400    -0.0000730200
 42      3.1969678110    -0.0080337580    15.3908259060     0.0000000000    -0.0004357700     0.0003050400
 42      3.1969678110     3.6848475900     3.0706189100     0.0000000000     0.0000177900     0.0001567500
 42      1.5984780670     4.6091586020     9.2313273820     0.0000272900    -0.0000428400    -0.0000589700
 42      1.5947759150     2.7659982750    15.3900790890    -0.0002996400     0.0001605500     0.0003217700
 16      0.0000000000     1.7991352840     1.4887844740     0.0000000000    -0.0004609500    -0.0002156200
 16      0.0000000000     1.8560727380     4.6112588770     0.0000000000     0.0001400900    -0.0000039300
 16      0.0000000000    -0.0037330610     7.6749285670     0.0000000000     0.0000374000    -0.0000882300
 16      0.0000000000    -0.0027679530    10.7881282440     0.0000000000     0.0000263300     0.0001920500
 16      1.5875330180     0.9119917010    13.8453944870    -0.0000194300     0.0000052900     0.0003803500
 16      1.6457761880     0.9463065830    16.9855019270    -0.0000610100    -0.0000300500    -0.0002023800
 16     -1.6342660400     4.6298389250     1.4882597080    -0.0004039900     0.0002671600    -0.0001774400
 16     -1.5866312400     4.6031125320     4.6103415480     0.0001256800    -0.0000455300     0.0000225300
 16     -1.5985500960     2.7635150540     7.6762309860     0.0000352700     0.0000565900    -0.0001145700
 16     -1.5986290590     2.7644696240    10.7888599250     0.0000765200     0.0000627000    -0.0000795400
 16      0.0000000000     3.6850670740    13.8288859970     0.0000000000     0.0001197800    -0.0004593700
 16      0.0000000000     3.6862812470    16.9456190870     0.0000000000     0.0000279100     0.0003321300
 16      3.1969678110     1.8418947510     1.5116652770     0.0000000000     0.0000259600     0.0004681100
 16      3.1969678110     1.8428798800     4.6299598950     0.0000000000     0.0000085800     0.0002778600
 16      3.1969678110    -0.0036461700     7.6771049260     0.0000000000    -0.0000032700    -0.0001132400
 16      3.1969678110    -0.0026146390    10.7897707160     0.0000000000    -0.0000624900    -0.0000924600
 16      4.8064024040     0.9119917010    13.8453944870     0.0000194300     0.0000052900     0.0003803500
 16      4.7481592350     0.9463065830    16.9855019270     0.0000610100    -0.0000300500    -0.0002023800
 16      1.6342660400     4.6298389250     1.4882597080     0.0004039900     0.0002671600    -0.0001774400
 16      1.5866312400     4.6031125320     4.6103415480    -0.0001256800    -0.0000455300     0.0000225300
 16      1.5985500960     2.7635150540     7.6762309860    -0.0000352700     0.0000565900    -0.0001145700
 16      1.5986290590     2.7644696240    10.7888599250    -0.0000765200     0.0000627000    -0.0000795400
 16      3.1969678110     3.6987968140    13.8447166050     0.0000000000    -0.0000946000     0.0003460500
 16      3.1969678110     3.6324891340    16.9846420300     0.0000000000     0.0003643500    -0.0000750600
 28      0.0000000000    -0.0001972190    18.0937968710     0.0000000000    -0.0000551600    -0.0001973100
 CONVCOORD
          37           1
 42      1.6009168140     0.9213156310     3.0716632460
 42      0.0000000000     1.8418634530     9.2322287590
 42      0.0000000000    -0.0031209600    15.4062481920
 42      0.0000000000     3.6870358590     3.0368191250
 42     -1.5984780670     4.6091586020     9.2313273820
 42     -1.5947759150     2.7659982750    15.3900790890
 42      4.7930186090     0.9213156310     3.0716632460
 42      3.1969678110     1.8418562130     9.2327878390
 42      3.1969678110    -0.0080337580    15.3908259060
 42      3.1969678110     3.6848475900     3.0706189100
 42      1.5984780670     4.6091586020     9.2313273820
 42      1.5947759150     2.7659982750    15.3900790890
 16      0.0000000000     1.7991352840     1.4887844740
 16      0.0000000000     1.8560727380     4.6112588770
 16     -0.0000000000    -0.0037330610     7.6749285670
 16     -0.0000000000    -0.0027679530    10.7881282440
 16      1.5875330180     0.9119917010    13.8453944870
 16      1.6457761880     0.9463065830    16.9855019270
 16     -1.6342660400     4.6298389250     1.4882597080
 16     -1.5866312400     4.6031125320     4.6103415480
 16     -1.5985500960     2.7635150540     7.6762309860
 16     -1.5986290590     2.7644696240    10.7888599250
 16      0.0000000000     3.6850670740    13.8288859970
 16      0.0000000000     3.6862812470    16.9456190870
 16      3.1969678110     1.8418947510     1.5116652770
 16      3.1969678110     1.8428798800     4.6299598950
 16      3.1969678110    -0.0036461700     7.6771049260
 16      3.1969678110    -0.0026146390    10.7897707160
 16      4.8064024040     0.9119917010    13.8453944870
 16      4.7481592350     0.9463065830    16.9855019270
 16      1.6342660400     4.6298389250     1.4882597080
 16      1.5866312400     4.6031125320     4.6103415480
 16      1.5985500960     2.7635150540     7.6762309860
 16      1.5986290590     2.7644696240    10.7888599250
 16      3.1969678110     3.6987968140    13.8447166050
 16      3.1969678110     3.6324891340    16.9846420300
 28      0.0000000000    -0.0001972190    18.0937968710


==> anc/XSF_files/3R/Mo_S_atop/331_Mo_S_atop.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5820957060    0.0000000000    0.0000000000
   -4.7910478530    8.3003206120   -0.0045892550
    0.0000000000   -0.0219573770   18.6177148260
 CONVVEC
    9.5820957060    0.0000000000    0.0000000000
   -4.7910478530    8.3003206120   -0.0045892550
    0.0000000000   -0.0219573770   18.6177148260
 PRIMCOORD
          82           1
 42      1.5924314580     0.9320888720     3.1143771900    -0.0000610300    -0.0000230000     0.0000449100
 42      0.0000000000     1.8335888220     9.2963027800     0.0000000000    -0.0000436400    -0.0000124800
 42      0.0000000000    -0.0079696940    15.4639845020     0.0000000000    -0.0000708200     0.0000313600
 42      0.0000000000     3.6905331540     3.1063237570     0.0000000000    -0.0000643100    -0.0001449900
 42     -1.5969996440     4.6003076970     9.2949145280    -0.0000454200     0.0000351700    -0.0000263400
 42     -1.5981156360     2.7427946140    15.4758792420    -0.0002176500     0.0000074100     0.0000058200
 42     -1.5918174190     6.4490200890     3.1115541580     0.0000350000    -0.0000795200     0.0000434400
 42     -3.1941890800     7.3670416070     9.2941313450    -0.0000042200    -0.0000154300    -0.0001099400
 42     -3.1808982460     5.5029594770    15.4596102620     0.0000339400    -0.0000281900     0.0001212600
 42      4.7910509690     0.9236642740     3.1116287380     0.0000000000    -0.0000714600     0.0000951500
 42      3.1940204730     1.8334459170     9.2961410910    -0.0000046600     0.0000259500    -0.0000966800
 42      3.1928609740    -0.0234847000    15.4776392320    -0.0001458900    -0.0000898400     0.0000412800
 42      3.1841037160     3.6896852160     3.1136005950    -0.0000969800    -0.0001193800     0.0000455600
 42      1.5969996440     4.6003076970     9.2949145280     0.0000454200     0.0000351700    -0.0000263400
 42      1.5981156360     2.7427946140    15.4758792420     0.0002176500     0.0000074100     0.0000058200
 42      1.5918176180     6.4490200890     3.1115541580    -0.0000350000    -0.0000795200     0.0000434400
 42      0.0000000000     7.3672094200     9.2933053270     0.0000000000    -0.0000200200    -0.0001180900
 42      0.0000000000     5.5121958890    15.4743355420     0.0000000000     0.0002309600    -0.0000304300
 42      7.9896711790     0.9320888720     3.1143771900     0.0000610300    -0.0000230000     0.0000449100
 42      6.3880818650     1.8334459170     9.2961410910     0.0000046600     0.0000259500    -0.0000966800
 42      6.3892413640    -0.0234847000    15.4776392320     0.0001458900    -0.0000898400     0.0000412800
 42      6.3979986210     3.6896852160     3.1136005950     0.0000969800    -0.0001193800     0.0000455600
 42      4.7910509690     4.6003531990     9.2955596620     0.0000000000     0.0000358200    -0.0000973300
 42      4.7910509690     2.7450686410    15.4763001990     0.0000000000     0.0002515900    -0.0000302700
 42      4.7910509690     6.4563150290     3.0805743620     0.0000000000    -0.0000914400     0.0002569000
 42      3.1941892790     7.3670416070     9.2941313450     0.0000042200    -0.0000154300    -0.0001099400
 42      3.1808984450     5.5029594770    15.4596102620    -0.0000339400    -0.0000281900     0.0001212600
 16      0.0000000000     1.8472587350     1.5487820080     0.0000000000    -0.0001718800     0.0001652900
 16      0.0000000000     1.8492392750     4.6701929870     0.0000000000     0.0003926700     0.0001098000
 16      0.0000000000    -0.0119526690     7.7400224790     0.0000000000     0.0000940300    -0.0000454100
 16      0.0000000000    -0.0092950190    10.8544950520     0.0000000000    -0.0002539100    -0.0000552200
 16      1.6026420780     0.9029656020    13.9128885240     0.0002237600     0.0002387600     0.0000156700
 16      1.5929735830     0.9004037710    17.0326077570    -0.0001916400    -0.0001006600    -0.0001409000
 16     -1.5957258140     4.6108818130     1.5478537880    -0.0000275700     0.0001080600     0.0000443900
 16     -1.5941625320     4.6129771470     4.6696216420     0.0001422800    -0.0004845100    -0.0001279600
 16     -1.5970661550     2.7552582210     7.7381160650     0.0000290300     0.0000441400    -0.0000062900
 16     -1.5969221030     2.7566359890    10.8520885780     0.0000108900    -0.0000253600    -0.0001218500
 16      0.0000000000     3.6658462180    13.9178947160     0.0000000000    -0.0001152700     0.0005857000
 16      0.0000000000     3.6669837560    17.0349687870     0.0000000000     0.0000410100    -0.0004784000
 16     -3.1277574910     7.4162264520     1.5036642760    -0.0003355200    -0.0000773200     0.0000267200
 16     -3.2100534360     7.3715985220     4.6463977170     0.0002316200    -0.0001523800    -0.0001494800
 16     -3.1943135510     5.5221568540     7.7370398300     0.0000317800     0.0000109400    -0.0000675700
 16     -3.1935368740     5.5230798630    10.8514220580    -0.0001388300     0.0000257100    -0.0000322200
 16     -1.5889890130     6.4357950810    13.9094063970    -0.0001512000    -0.0000535800     0.0000023800
 16     -1.5998609830     6.4295079720    17.0286294350     0.0000824700     0.0000979500     0.0000528900
 16      3.1928560330     1.8454001420     1.5554620680    -0.0000392800     0.0001670900     0.0001594700
 16      3.1934379830     1.8465529900     4.6728389810     0.0001031000    -0.0000924400    -0.0000568800
 16      3.1932065330    -0.0121486300     7.7395562900     0.0000268100     0.0000567000    -0.0000619400
 16      3.1941997990    -0.0098858990    10.8539963630     0.0000227200    -0.0000507100    -0.0001909800
 16      4.7910509690     0.8993215750    13.9209864770     0.0000000000    -0.0001649000     0.0006598100
 16      4.7910509690     0.9001346400    17.0369156580     0.0000000000     0.0000395000    -0.0004728300
 16      1.5957258140     4.6108818130     1.5478537880     0.0000275700     0.0001080600     0.0000443900
 16      1.5941625320     4.6129771470     4.6696216420    -0.0001422800    -0.0004845100    -0.0001279600
 16      1.5970661550     2.7552582210     7.7381160650    -0.0000290300     0.0000441400    -0.0000062900
 16      1.5969221030     2.7566359890    10.8520885780    -0.0000108900    -0.0000253600    -0.0001218500
 16      3.1925707060     3.6562065040    13.9111766190     0.0000853100     0.0003591000    -0.0000754500
 16      3.1918698120     3.6717069800    17.0300893510    -0.0000972400    -0.0001640200     0.0001193300
 16      0.0000000000     7.3777201160     1.5520199500     0.0000000000    -0.0001432000     0.0002134500
 16      0.0000000000     7.3801622520     4.6688825770     0.0000000000     0.0000254500     0.0003167100
 16      0.0000000000     5.5221807320     7.7367855460     0.0000000000    -0.0000083600    -0.0000180800
 16      0.0000000000     5.5233801520    10.8506021470     0.0000000000    -0.0000676400    -0.0000947700
 16      1.5889892130     6.4357950810    13.9094063970     0.0001512000    -0.0000535800     0.0000023800
 16      1.5998611830     6.4295079720    17.0286294350    -0.0000824700     0.0000979500     0.0000528900
 16      6.3892463040     1.8454001420     1.5554620680     0.0000392800     0.0001670900     0.0001594700
 16      6.3886643540     1.8465529900     4.6728389810    -0.0001031000    -0.0000924400    -0.0000568800
 16      6.3888958050    -0.0121486300     7.7395562900    -0.0000268100     0.0000567000    -0.0000619400
 16      6.3879025380    -0.0098858990    10.8539963630    -0.0000227200    -0.0000507100    -0.0001909800
 16      7.9794605590     0.9029656020    13.9128885240    -0.0002237600     0.0002387600     0.0000156700
 16      7.9891290540     0.9004037710    17.0326077570     0.0001916400    -0.0001006600    -0.0001409000
 16      4.7910509690     4.5326575290     1.5050148120     0.0000000000     0.0002557900     0.0005425500
 16      4.7910509690     4.6312113800     4.6482649170     0.0000000000    -0.0001872400    -0.0000875800
 16      4.7910509690     2.7560014830     7.7379412450     0.0000000000     0.0000225500    -0.0000482100
 16      4.7910509690     2.7561631210    10.8522040460     0.0000000000    -0.0000122300    -0.0001432300
 16      6.3895316310     3.6562065040    13.9111766190    -0.0000853100     0.0003591000    -0.0000754500
 16      6.3902325250     3.6717069800    17.0300893510     0.0000972400    -0.0001640200     0.0001193300
 16      3.1277576910     7.4162264520     1.5036642760     0.0003355200    -0.0000773200     0.0000267200
 16      3.2100536350     7.3715985220     4.6463977170    -0.0002316200    -0.0001523800    -0.0001494800
 16      3.1943137510     5.5221568540     7.7370398300    -0.0000317800     0.0000109400    -0.0000675700
 16      3.1935370730     5.5230798630    10.8514220580     0.0001388300     0.0000257100    -0.0000322200
 16      4.7910509690     6.4313995080    13.9137900320     0.0000000000     0.0004693900     0.0000807200
 16      4.7910509690     6.4340523480    16.9924459040     0.0000000000    -0.0004613300    -0.0002025600
 28      4.7910509690     6.4290976780    19.1078729110     0.0000000000     0.0008476300     0.0001051300
 CONVCOORD
          82           1
 42      1.5924314580     0.9320888720     3.1143771900
 42      0.0000000000     1.8335888220     9.2963027800
 42      0.0000000000    -0.0079696940    15.4639845020
 42      0.0000000000     3.6905331540     3.1063237570
 42     -1.5969996440     4.6003076970     9.2949145280
 42     -1.5981156360     2.7427946140    15.4758792420
 42     -1.5918174190     6.4490200890     3.1115541580
 42     -3.1941890800     7.3670416070     9.2941313450
 42     -3.1808982460     5.5029594770    15.4596102620
 42      4.7910509690     0.9236642740     3.1116287380
 42      3.1940204730     1.8334459170     9.2961410910
 42      3.1928609740    -0.0234847000    15.4776392320
 42      3.1841037160     3.6896852160     3.1136005950
 42      1.5969996440     4.6003076970     9.2949145280
 42      1.5981156360     2.7427946140    15.4758792420
 42      1.5918176180     6.4490200890     3.1115541580
 42      0.0000000000     7.3672094200     9.2933053270
 42      0.0000000000     5.5121958890    15.4743355420
 42      7.9896711790     0.9320888720     3.1143771900
 42      6.3880818650     1.8334459170     9.2961410910
 42      6.3892413640    -0.0234847000    15.4776392320
 42      6.3979986210     3.6896852160     3.1136005950
 42      4.7910509690     4.6003531990     9.2955596620
 42      4.7910509690     2.7450686410    15.4763001990
 42      4.7910509690     6.4563150290     3.0805743620
 42      3.1941892790     7.3670416070     9.2941313450
 42      3.1808984450     5.5029594770    15.4596102620
 16      0.0000000000     1.8472587350     1.5487820080
 16      0.0000000000     1.8492392750     4.6701929870
 16      0.0000000000    -0.0119526690     7.7400224790
 16      0.0000000000    -0.0092950190    10.8544950520
 16      1.6026420780     0.9029656020    13.9128885240
 16      1.5929735830     0.9004037710    17.0326077570
 16     -1.5957258140     4.6108818130     1.5478537880
 16     -1.5941625320     4.6129771470     4.6696216420
 16     -1.5970661550     2.7552582210     7.7381160650
 16     -1.5969221030     2.7566359890    10.8520885780
 16      0.0000000000     3.6658462180    13.9178947160
 16      0.0000000000     3.6669837560    17.0349687870
 16     -3.1277574910     7.4162264520     1.5036642760
 16     -3.2100534360     7.3715985220     4.6463977170
 16     -3.1943135510     5.5221568540     7.7370398300
 16     -3.1935368740     5.5230798630    10.8514220580
 16     -1.5889890130     6.4357950810    13.9094063970
 16     -1.5998609830     6.4295079720    17.0286294350
 16      3.1928560330     1.8454001420     1.5554620680
 16      3.1934379830     1.8465529900     4.6728389810
 16      3.1932065330    -0.0121486300     7.7395562900
 16      3.1941997990    -0.0098858990    10.8539963630
 16      4.7910509690     0.8993215750    13.9209864770
 16      4.7910509690     0.9001346400    17.0369156580
 16      1.5957258140     4.6108818130     1.5478537880
 16      1.5941625320     4.6129771470     4.6696216420
 16      1.5970661550     2.7552582210     7.7381160650
 16      1.5969221030     2.7566359890    10.8520885780
 16      3.1925707060     3.6562065040    13.9111766190
 16      3.1918698120     3.6717069800    17.0300893510
 16      0.0000000000     7.3777201160     1.5520199500
 16      0.0000000000     7.3801622520     4.6688825770
 16      0.0000000000     5.5221807320     7.7367855460
 16      0.0000000000     5.5233801520    10.8506021470
 16      1.5889892130     6.4357950810    13.9094063970
 16      1.5998611830     6.4295079720    17.0286294350
 16      6.3892463040     1.8454001420     1.5554620680
 16      6.3886643540     1.8465529900     4.6728389810
 16      6.3888958050    -0.0121486300     7.7395562900
 16      6.3879025380    -0.0098858990    10.8539963630
 16      7.9794605590     0.9029656020    13.9128885240
 16      7.9891290540     0.9004037710    17.0326077570
 16      4.7910509690     4.5326575290     1.5050148120
 16      4.7910509690     4.6312113800     4.6482649170
 16      4.7910509690     2.7560014830     7.7379412450
 16      4.7910509690     2.7561631210    10.8522040460
 16      6.3895316310     3.6562065040    13.9111766190
 16      6.3902325250     3.6717069800    17.0300893510
 16      3.1277576910     7.4162264520     1.5036642760
 16      3.2100536350     7.3715985220     4.6463977170
 16      3.1943137510     5.5221568540     7.7370398300
 16      3.1935370730     5.5230798630    10.8514220580
 16      4.7910509690     6.4313995080    13.9137900320
 16      4.7910509690     6.4340523480    16.9924459040
 28      4.7910509690     6.4510550550     0.4901580850


==> anc/XSF_files/3R/Mo_S_atop/441_Mo_S_atop.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7751932970    0.0000000000    0.0000000000
   -6.3875902610   11.0632296810   -0.0039986310
    0.0000000000   -0.0068219460   18.6103847520
 CONVVEC
   12.7751932970    0.0000000000    0.0000000000
   -6.3875902610   11.0632296810   -0.0039986310
    0.0000000000   -0.0068219460   18.6103847520
 PRIMCOORD
         145           1
 42      1.5936727350     0.9325424640     3.1045383310     0.0000173400     0.0000349500     0.0002333400
 42      0.0000000000     1.8404747900     9.3030287020     0.0000000000     0.0000021800    -0.0000751100
 42      0.0000000000     0.0124197490    15.4710340270     0.0000000000    -0.0008599400     0.0003997900
 42      0.0000000000     3.6887165030     3.1006776910     0.0000000000    -0.0000050500     0.0001167300
 42     -1.5968409240     4.6062960580     9.3011298420     0.0000077800     0.0000046500    -0.0000568500
 42     -1.5985159650     2.7612117330    15.4956408780     0.0000829900    -0.0000047700    -0.0001396900
 42     -1.5952333190     6.4515772490     3.0995649850    -0.0000053100     0.0000059600     0.0001225600
 42     -3.1937775060     7.3720672980     9.3009822180     0.0000018400    -0.0000011500    -0.0000735000
 42     -3.1936008410     5.5239007150    15.4945105250     0.0000366700     0.0000761900    -0.0001410800
 42     -3.1854618740     9.2098166250     3.1014162370     0.0000440100    -0.0000032300     0.0002382300
 42     -4.7908377250    10.1378034210     9.3001881270     0.0000017200     0.0000008300    -0.0000739500
 42     -4.7748671690     8.2825382510    15.4676716050    -0.0007443700     0.0004235800     0.0003964200
 42      4.7895826600     0.9202977340     3.1038696190    -0.0000221300    -0.0000101900     0.0001779800
 42      3.1937755730     1.8404667390     9.3027907030    -0.0000005600     0.0000013200    -0.0000712500
 42      3.1923028530    -0.0065666050    15.4929535300     0.0000896600     0.0000509800    -0.0001850300
 42      3.1941468100     3.6866361520     3.1060937430    -0.0000211600     0.0000080500     0.0000939000
 42      1.5968409240     4.6062960580     9.3011298420    -0.0000077800     0.0000046500    -0.0000568500
 42      1.5985159650     2.7612117330    15.4956408780    -0.0000829900    -0.0000047700    -0.0001396900
 42      1.5952335180     6.4515772490     3.0995649850     0.0000053100     0.0000059600     0.0001225600
 42      0.0000000000     7.3720071820     9.3000897170     0.0000000000    -0.0000091300    -0.0000555000
 42      0.0000000000     5.5258987310    15.4976613660     0.0000000000     0.0000000200    -0.0001950700
 42      0.0000000000     9.2186698550     3.1041172100     0.0000000000    -0.0000133200     0.0000927700
 42     -1.5969088540    10.1378647830     9.2997546750     0.0000012600    -0.0000012200    -0.0000703600
 42     -1.5950684640     8.2925801780    15.4935064700    -0.0000483600    -0.0000713400    -0.0001402200
 42      7.9856145040     0.9202977340     3.1038696190     0.0000221300    -0.0000101900     0.0001779800
 42      6.3875985330     1.8404711590     9.3035803880     0.0000000000    -0.0000006500    -0.0000835000
 42      6.3875985330    -0.0063552540    15.5027709700     0.0000000000     0.0000796500    -0.0001590300
 42      6.3875985330     3.6881256480     3.1027006660     0.0000000000     0.0000218700     0.0001889800
 42      4.7906804200     4.6062986630     9.3017879490    -0.0000014900    -0.0000013000    -0.0000709500
 42      4.7901143860     2.7604598960    15.5017793180     0.0000700600    -0.0000428000    -0.0001587900
 42      4.7791126900     6.4497414810     3.1022286380    -0.0000223500    -0.0000395100     0.0002427300
 42      3.1937777060     7.3720672980     9.3009822180    -0.0000018400    -0.0000011500    -0.0000735000
 42      3.1936010410     5.5239007150    15.4945105250    -0.0000366700     0.0000761900    -0.0001410800
 42      3.1854620740     9.2098166250     3.1014162370    -0.0000440100    -0.0000032300     0.0002382300
 42      1.5969088540    10.1378647830     9.2997546750    -0.0000012600    -0.0000012200    -0.0000703600
 42      1.5950684650     8.2925801780    15.4935064700     0.0000483600    -0.0000713400    -0.0001402200
 42     11.1815251270     0.9325424640     3.1045383310    -0.0000173400     0.0000349500     0.0002333400
 42      9.5814219900     1.8404667390     9.3027907030     0.0000005600     0.0000013200    -0.0000712500
 42      9.5828947110    -0.0065666050    15.4929535300    -0.0000896600     0.0000509800    -0.0001850300
 42      9.5810507540     3.6866361520     3.1060937430     0.0000211600     0.0000080500     0.0000939000
 42      7.9845167450     4.6062986630     9.3017879490     0.0000014900    -0.0000013000    -0.0000709500
 42      7.9850827790     2.7604598960    15.5017793180    -0.0000700600    -0.0000428000    -0.0001587900
 42      7.9960844750     6.4497414810     3.1022286380     0.0000223500    -0.0000395100     0.0002427300
 42      6.3875985330     7.3722436010     9.3011857440     0.0000000000    -0.0000023900    -0.0000738500
 42      6.3875985330     5.5276517540    15.4908450020     0.0000000000    -0.0001068700    -0.0001878300
 42      6.3875985330     9.2184710210     3.0734391910     0.0000000000    -0.0000052400     0.0002450400
 42      4.7908377260    10.1378034220     9.3001881270    -0.0000017200     0.0000008300    -0.0000739500
 42      4.7748671690     8.2825382520    15.4676716050     0.0007443700     0.0004235800     0.0003964200
 16      0.0000000000     1.8463045290     1.5406024640     0.0000000000    -0.0000425600     0.0001443400
 16      0.0000000000     1.8465335300     4.6613929710     0.0000000000     0.0000714500     0.0003559900
 16      0.0000000000    -0.0041380830     7.7455112660     0.0000000000     0.0000369600    -0.0001638100
 16      0.0000000000    -0.0025781000    10.8609146150     0.0000000000    -0.0000302100     0.0000093900
 16      1.6067493530     0.9257783100    13.9260623380    -0.0000567700     0.0000204900    -0.0001418900
 16      1.5898794940     0.9147933490    17.0453459370    -0.0000392400    -0.0000399100    -0.0000785900
 16     -1.5974330150     4.6077047110     1.5439609910     0.0000176800     0.0000516700    -0.0000151800
 16     -1.5955113930     4.6101465030     4.6600952190     0.0000040200    -0.0000371700     0.0001292500
 16     -1.5968444620     2.7614111450     7.7442767420     0.0000004000     0.0000536000    -0.0001518400
 16     -1.5968937600     2.7636573620    10.8592341600     0.0000050300    -0.0000448400     0.0000145800
 16      0.0000000000     3.6835561490    13.9393101470     0.0000000000     0.0000476800    -0.0002772400
 16      0.0000000000     3.6817880790    17.0548420790     0.0000000000     0.0001002400    -0.0000285000
 16     -3.1902560580     7.3719363160     1.5384001130    -0.0000677400     0.0000750300     0.0001463900
 16     -3.1912397360     7.3735580730     4.6591889760     0.0000929200    -0.0000932500     0.0003658600
 16     -3.1940742630     5.5277857240     7.7432519560     0.0000139000     0.0000298200    -0.0001509800
 16     -3.1931894040     5.5284628500    10.8582065280    -0.0000047600    -0.0000292900     0.0000154800
 16     -1.5949705240     6.4461132650    13.9382281770     0.0000106400     0.0000298300    -0.0002812300
 16     -1.5976316760     6.4488718270    17.0537375880     0.0001173200    -0.0001037500    -0.0000286200
 16     -4.7225825640    10.1791185750     1.4964811830     0.0001448800     0.0001142000     0.0003001400
 16     -4.8042436390    10.1330772840     4.6365641280    -0.0000441800    -0.0000632400     0.0002802800
 16     -4.7907934740     8.2934383280     7.7424868940     0.0000000100     0.0000369200    -0.0001630000
 16     -4.7904553380     8.2944514250    10.8578924460     0.0000048200    -0.0000391700     0.0000097100
 16     -3.1799329300     9.2165888740    13.9228643600    -0.0000436700    -0.0000104500    -0.0001373800
 16     -3.1990607760     9.2090497300    17.0421307650    -0.0000172000    -0.0000654200    -0.0000723600
 16      3.1966560690     1.8487708460     1.5460397180    -0.0000709000    -0.0000096100     0.0000780900
 16      3.1935769450     1.8427749190     4.6639851090     0.0000339600     0.0000399400     0.0002518100
 16      3.1931730800    -0.0043806990     7.7452074710     0.0000076600     0.0000407300    -0.0001560000
 16      3.1940584590    -0.0026966900    10.8602844930    -0.0000057700    -0.0000397200     0.0000120700
 16      4.7940414490     0.9175674710    13.9430895860     0.0000139500     0.0000444300    -0.0003031100
 16      4.7860920000     0.9141687950    17.0577647010     0.0000398600    -0.0000156600    -0.0000267400
 16      1.5974330150     4.6077047110     1.5439609910    -0.0000176800     0.0000516700    -0.0000151800
 16      1.5955113930     4.6101465030     4.6600952190    -0.0000040200    -0.0000371700     0.0001292500
 16      1.5968444620     2.7614111450     7.7442767420    -0.0000004000     0.0000536000    -0.0001518400
 16      1.5968937600     2.7636573620    10.8592341600    -0.0000050300    -0.0000448400     0.0000145800
 16      3.1959756530     3.6800622520    13.9393395460     0.0000226400     0.0000233300    -0.0001828800
 16      3.1919487600     3.6837227340    17.0568748130     0.0001048200    -0.0000969100    -0.0000752400
 16      0.0000000000     7.3744662030     1.5429186120     0.0000000000     0.0000215400    -0.0000103600
 16      0.0000000000     7.3733280600     4.6590624150     0.0000000000    -0.0000269300     0.0001286100
 16      0.0000000000     5.5275531620     7.7428005780     0.0000000000     0.0000382400    -0.0001643500
 16      0.0000000000     5.5287948870    10.8578770890     0.0000000000    -0.0000375000     0.0000384300
 16      1.5949707240     6.4461132650    13.9382281770    -0.0000106400     0.0000298300    -0.0002812300
 16      1.5976318760     6.4488718270    17.0537375880    -0.0001173200    -0.0001037500    -0.0000286200
 16     -1.5898207550    10.1388685840     1.5429894120    -0.0000744900     0.0000082500     0.0000781300
 16     -1.5977416320    10.1409800890     4.6609337730     0.0000916400    -0.0000361400     0.0002543000
 16     -1.5972306210     8.2935191130     7.7422241200     0.0000135400     0.0000284000    -0.0001505500
 16     -1.5963003690     8.2942381150    10.8571766450    -0.0000095700    -0.0000362800     0.0000160900
 16      0.0000000000     9.2156447020    13.9372807310     0.0000000000     0.0000633300    -0.0001857500
 16      0.0000000000     9.2121077080    17.0548406760     0.0000000000     0.0000808200    -0.0000775500
 16      6.3875985330     1.8422096070     1.5465415370     0.0000000000     0.0000419000     0.0001471900
 16      6.3875985330     1.8435748480     4.6596430810     0.0000000000    -0.0000432000     0.0001717400
 16      6.3875985330    -0.0036984540     7.7457719850     0.0000000000     0.0000347100    -0.0001657300
 16      6.3875985330    -0.0031193220    10.8609244890     0.0000000000    -0.0000290500     0.0000047400
 16      7.9811557160     0.9175674710    13.9430895860    -0.0000139500     0.0000444300    -0.0003031100
 16      7.9891051650     0.9141687950    17.0577647010    -0.0000398600    -0.0000156600    -0.0000267400
 16      4.7864496260     4.6024075720     1.5448662200     0.0000110300     0.0001125900     0.0000836600
 16      4.7913070160     4.6100868440     4.6627856510    -0.0000553300    -0.0001171400     0.0002610100
 16      4.7909753390     2.7616251990     7.7447952420    -0.0000020000     0.0000375100    -0.0001665900
 16      4.7904568090     2.7631277690    10.8599486080     0.0000061800    -0.0000413500     0.0000038500
 16      6.3875985330     3.6775180690    13.9420604480     0.0000000000     0.0000172200    -0.0003032600
 16      6.3875985330     3.6880333710    17.0567265240     0.0000000000    -0.0000853400    -0.0000279500
 16      3.1902562570     7.3719363160     1.5384001130     0.0000677400     0.0000750300     0.0001463900
 16      3.1912399360     7.3735580730     4.6591889760    -0.0000929200    -0.0000932500     0.0003658600
 16      3.1940744630     5.5277857240     7.7432519560    -0.0000139000     0.0000298200    -0.0001509800
 16      3.1931896040     5.5284628500    10.8582065280     0.0000047600    -0.0000292900     0.0000154800
 16      4.7867796610     6.4334211860    13.9238269290    -0.0000164400     0.0001040000    -0.0001350100
 16      4.7888442030     6.4555577600    17.0430890150    -0.0000151100    -0.0000079800    -0.0000749200
 16      1.5898207550    10.1388685840     1.5429894120     0.0000744900     0.0000082500     0.0000781300
 16      1.5977416320    10.1409800890     4.6609337730    -0.0000916400    -0.0000361400     0.0002543000
 16      1.5972306210     8.2935191130     7.7422241200    -0.0000135400     0.0000284000    -0.0001505500
 16      1.5963003690     8.2942381150    10.8571766450     0.0000095700    -0.0000362800     0.0000160900
 16      3.1799331300     9.2165888750    13.9228643600     0.0000436700    -0.0000104500    -0.0001373800
 16      3.1990609760     9.2090497300    17.0421307650     0.0000172000    -0.0000654200    -0.0000723600
 16      9.5785414940     1.8487708460     1.5460397180     0.0000709000    -0.0000096100     0.0000780900
 16      9.5816206190     1.8427749190     4.6639851090    -0.0000339600     0.0000399400     0.0002518100
 16      9.5820244830    -0.0043806990     7.7452074710    -0.0000076600     0.0000407300    -0.0001560000
 16      9.5811391050    -0.0026966900    10.8602844930     0.0000057700    -0.0000397200     0.0000120700
 16     11.1684485110     0.9257783100    13.9260623380     0.0000567700     0.0000204900    -0.0001418900
 16     11.1853183700     0.9147933490    17.0453459370     0.0000392400    -0.0000399100    -0.0000785900
 16      7.9887475400     4.6024075720     1.5448662200    -0.0000110300     0.0001125900     0.0000836600
 16      7.9838901490     4.6100868440     4.6627856510     0.0000553300    -0.0001171400     0.0002610100
 16      7.9842218270     2.7616251990     7.7447952420     0.0000020000     0.0000375100    -0.0001665900
 16      7.9847403560     2.7631277690    10.8599486080    -0.0000061800    -0.0000413500     0.0000038500
 16      9.5792219120     3.6800622520    13.9393395460    -0.0000226400     0.0000233300    -0.0001828800
 16      9.5832488040     3.6837227350    17.0568748130    -0.0001048200    -0.0000969100    -0.0000752400
 16      6.3875985330     7.2955188290     1.4972288840     0.0000000000    -0.0001400800     0.0003201600
 16      6.3875985330     7.3907377000     4.6373664070     0.0000000000     0.0000259200     0.0002849400
 16      6.3875985330     5.5282895100     7.7432236220     0.0000000000     0.0000278600    -0.0001565900
 16      6.3875985330     5.5285112610    10.8582860240     0.0000000000    -0.0000309100     0.0000124100
 16      7.9884175050     6.4334211860    13.9238269290     0.0000164400     0.0001040000    -0.0001350100
 16      7.9863529610     6.4555577600    17.0430890150     0.0000151100    -0.0000079800    -0.0000749200
 16      4.7225825650    10.1791185760     1.4964811830    -0.0001448800     0.0001142000     0.0003001400
 16      4.8042436390    10.1330772840     4.6365641280     0.0000441800    -0.0000632400     0.0002802800
 16      4.7907934740     8.2934383280     7.7424868940    -0.0000000100     0.0000369200    -0.0001630000
 16      4.7904553380     8.2944514250    10.8578924460    -0.0000048200    -0.0000391700     0.0000097100
 16      6.3875985330     9.2130741140    13.9220853230     0.0000000000     0.0000339600    -0.0002326100
 16      6.3875985330     9.2138069800    16.9916513180     0.0000000000    -0.0000205200    -0.0009452800
 28      6.3875985330     9.2110858190    19.1013223010     0.0000000000     0.0000344100     0.0006435100
 CONVCOORD
         145           1
 42      1.5936727350     0.9325424640     3.1045383310
 42     -0.0000000000     1.8404747900     9.3030287020
 42      0.0000000000     0.0124197490    15.4710340270
 42     -0.0000000000     3.6887165030     3.1006776910
 42     -1.5968409240     4.6062960580     9.3011298420
 42     -1.5985159650     2.7612117330    15.4956408780
 42     -1.5952333190     6.4515772490     3.0995649850
 42     -3.1937775060     7.3720672980     9.3009822180
 42     -3.1936008410     5.5239007150    15.4945105250
 42     -3.1854618740     9.2098166250     3.1014162370
 42     -4.7908377250    10.1378034210     9.3001881270
 42     -4.7748671690     8.2825382510    15.4676716050
 42      4.7895826600     0.9202977340     3.1038696190
 42      3.1937755730     1.8404667390     9.3027907030
 42      3.1923028530    -0.0065666050    15.4929535300
 42      3.1941468100     3.6866361520     3.1060937430
 42      1.5968409240     4.6062960580     9.3011298420
 42      1.5985159650     2.7612117330    15.4956408780
 42      1.5952335180     6.4515772490     3.0995649850
 42     -0.0000000000     7.3720071820     9.3000897170
 42     -0.0000000000     5.5258987310    15.4976613660
 42     -0.0000000000     9.2186698550     3.1041172100
 42     -1.5969088540    10.1378647830     9.2997546750
 42     -1.5950684640     8.2925801780    15.4935064700
 42      7.9856145040     0.9202977340     3.1038696190
 42      6.3875985330     1.8404711590     9.3035803880
 42      6.3875985330    -0.0063552540    15.5027709700
 42      6.3875985330     3.6881256480     3.1027006660
 42      4.7906804200     4.6062986630     9.3017879490
 42      4.7901143860     2.7604598960    15.5017793180
 42      4.7791126900     6.4497414810     3.1022286380
 42      3.1937777060     7.3720672980     9.3009822180
 42      3.1936010410     5.5239007150    15.4945105250
 42      3.1854620740     9.2098166250     3.1014162370
 42      1.5969088540    10.1378647830     9.2997546750
 42      1.5950684650     8.2925801780    15.4935064700
 42     11.1815251270     0.9325424640     3.1045383310
 42      9.5814219900     1.8404667390     9.3027907030
 42      9.5828947110    -0.0065666050    15.4929535300
 42      9.5810507540     3.6866361520     3.1060937430
 42      7.9845167450     4.6062986630     9.3017879490
 42      7.9850827790     2.7604598960    15.5017793180
 42      7.9960844750     6.4497414810     3.1022286380
 42      6.3875985330     7.3722436010     9.3011857440
 42      6.3875985330     5.5276517540    15.4908450020
 42      6.3875985330     9.2184710210     3.0734391910
 42      4.7908377260    10.1378034220     9.3001881270
 42      4.7748671690     8.2825382520    15.4676716050
 16      0.0000000000     1.8463045290     1.5406024640
 16      0.0000000000     1.8465335300     4.6613929710
 16      0.0000000000    -0.0041380830     7.7455112660
 16      0.0000000000    -0.0025781000    10.8609146150
 16      1.6067493530     0.9257783100    13.9260623380
 16      1.5898794940     0.9147933490    17.0453459370
 16     -1.5974330150     4.6077047110     1.5439609910
 16     -1.5955113930     4.6101465030     4.6600952190
 16     -1.5968444620     2.7614111450     7.7442767420
 16     -1.5968937600     2.7636573620    10.8592341600
 16      0.0000000000     3.6835561490    13.9393101470
 16      0.0000000000     3.6817880790    17.0548420790
 16     -3.1902560580     7.3719363160     1.5384001130
 16     -3.1912397360     7.3735580730     4.6591889760
 16     -3.1940742630     5.5277857240     7.7432519560
 16     -3.1931894040     5.5284628500    10.8582065280
 16     -1.5949705240     6.4461132650    13.9382281770
 16     -1.5976316760     6.4488718270    17.0537375880
 16     -4.7225825640    10.1791185750     1.4964811830
 16     -4.8042436390    10.1330772840     4.6365641280
 16     -4.7907934740     8.2934383280     7.7424868940
 16     -4.7904553380     8.2944514250    10.8578924460
 16     -3.1799329300     9.2165888740    13.9228643600
 16     -3.1990607760     9.2090497300    17.0421307650
 16      3.1966560690     1.8487708460     1.5460397180
 16      3.1935769450     1.8427749190     4.6639851090
 16      3.1931730800    -0.0043806990     7.7452074710
 16      3.1940584590    -0.0026966900    10.8602844930
 16      4.7940414490     0.9175674710    13.9430895860
 16      4.7860920000     0.9141687950    17.0577647010
 16      1.5974330150     4.6077047110     1.5439609910
 16      1.5955113930     4.6101465030     4.6600952190
 16      1.5968444620     2.7614111450     7.7442767420
 16      1.5968937600     2.7636573620    10.8592341600
 16      3.1959756530     3.6800622520    13.9393395460
 16      3.1919487600     3.6837227340    17.0568748130
 16     -0.0000000000     7.3744662030     1.5429186120
 16     -0.0000000000     7.3733280600     4.6590624150
 16     -0.0000000000     5.5275531620     7.7428005780
 16     -0.0000000000     5.5287948870    10.8578770890
 16      1.5949707240     6.4461132650    13.9382281770
 16      1.5976318760     6.4488718270    17.0537375880
 16     -1.5898207550    10.1388685840     1.5429894120
 16     -1.5977416320    10.1409800890     4.6609337730
 16     -1.5972306210     8.2935191130     7.7422241200
 16     -1.5963003690     8.2942381150    10.8571766450
 16     -0.0000000000     9.2156447020    13.9372807310
 16      0.0000000000     9.2121077080    17.0548406760
 16      6.3875985330     1.8422096070     1.5465415370
 16      6.3875985330     1.8435748480     4.6596430810
 16      6.3875985330    -0.0036984540     7.7457719850
 16      6.3875985330    -0.0031193220    10.8609244890
 16      7.9811557160     0.9175674710    13.9430895860
 16      7.9891051650     0.9141687950    17.0577647010
 16      4.7864496260     4.6024075720     1.5448662200
 16      4.7913070160     4.6100868440     4.6627856510
 16      4.7909753390     2.7616251990     7.7447952420
 16      4.7904568090     2.7631277690    10.8599486080
 16      6.3875985330     3.6775180690    13.9420604480
 16      6.3875985330     3.6880333710    17.0567265240
 16      3.1902562570     7.3719363160     1.5384001130
 16      3.1912399360     7.3735580730     4.6591889760
 16      3.1940744630     5.5277857240     7.7432519560
 16      3.1931896040     5.5284628500    10.8582065280
 16      4.7867796610     6.4334211860    13.9238269290
 16      4.7888442030     6.4555577600    17.0430890150
 16      1.5898207550    10.1388685840     1.5429894120
 16      1.5977416320    10.1409800890     4.6609337730
 16      1.5972306210     8.2935191130     7.7422241200
 16      1.5963003690     8.2942381150    10.8571766450
 16      3.1799331300     9.2165888750    13.9228643600
 16      3.1990609760     9.2090497300    17.0421307650
 16      9.5785414940     1.8487708460     1.5460397180
 16      9.5816206190     1.8427749190     4.6639851090
 16      9.5820244830    -0.0043806990     7.7452074710
 16      9.5811391050    -0.0026966900    10.8602844930
 16     11.1684485110     0.9257783100    13.9260623380
 16     11.1853183700     0.9147933490    17.0453459370
 16      7.9887475400     4.6024075720     1.5448662200
 16      7.9838901490     4.6100868440     4.6627856510
 16      7.9842218270     2.7616251990     7.7447952420
 16      7.9847403560     2.7631277690    10.8599486080
 16      9.5792219120     3.6800622520    13.9393395460
 16      9.5832488040     3.6837227350    17.0568748130
 16      6.3875985330     7.2955188290     1.4972288840
 16      6.3875985330     7.3907377000     4.6373664070
 16      6.3875985330     5.5282895100     7.7432236220
 16      6.3875985330     5.5285112610    10.8582860240
 16      7.9884175050     6.4334211860    13.9238269290
 16      7.9863529610     6.4555577600    17.0430890150
 16      4.7225825650    10.1791185760     1.4964811830
 16      4.8042436390    10.1330772840     4.6365641280
 16      4.7907934740     8.2934383280     7.7424868940
 16      4.7904553380     8.2944514250    10.8578924460
 16      6.3875985330     9.2130741140    13.9220853230
 16      6.3875985330     9.2138069800    16.9916513180
 28      6.3875985330     9.2179077650     0.4909375490


==> anc/XSF_files/3R/Mo_substitution/111_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2258787630    0.0000000000    0.0000000000
   -1.6129409940    2.7926036940   -0.0001644520
    0.0000000000   -0.0007996860   17.6765025880
 CONVVEC
    3.2258787630    0.0000000000    0.0000000000
   -1.6129409940    2.7926036940   -0.0001644520
    0.0000000000   -0.0007996860   17.6765025880
 PRIMCOORD
           9           1
 42      0.0000000000     1.8607820890     8.7264028240     0.0000000000     0.0000033200    -0.0000014400
 42      0.0000000000    -0.0002269170    14.8595748980     0.0000000000    -0.0000054400     0.0000036700
 16      0.0000000000     1.8615565560     1.6669497600     0.0000000000     0.0000061700    -0.0000010700
 16      0.0000000000     1.8613857330     4.1880146530     0.0000000000    -0.0000086400     0.0000024500
 16      0.0000000000    -0.0011807200     7.1780342620     0.0000000000     0.0000113500    -0.0000024200
 16      0.0000000000    -0.0009533010    10.2733682810     0.0000000000    -0.0000034900    -0.0000006000
 16      1.6129401850     0.9304198320    13.3120421960     0.0000000000     0.0000026300     0.0000019100
 16      1.6129401850     0.9306283960    16.4074733780     0.0000000000    -0.0000122300     0.0000049100
 28      1.6129401850     0.9317989630     2.9319254620     0.0000000000     0.0000063400    -0.0000074100
 CONVCOORD
           9           1
 42      0.0000000000     1.8607820890     8.7264028240
 42      0.0000000000    -0.0002269170    14.8595748980
 16     -0.0000000000     1.8615565560     1.6669497600
 16      0.0000000000     1.8613857330     4.1880146530
 16      0.0000000000    -0.0011807200     7.1780342620
 16      0.0000000000    -0.0009533010    10.2733682810
 16      1.6129401850     0.9304198320    13.3120421960
 16      1.6129401850     0.9306283960    16.4074733780
 28      1.6129401850     0.9317989630     2.9319254620


==> anc/XSF_files/3R/Mo_substitution/221_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3984267840    0.0000000000    0.0000000000
   -3.1992165920    5.5413177510   -0.0044292390
    0.0000000000   -0.0150734950   18.4445242700
 CONVVEC
    6.3984267840    0.0000000000    0.0000000000
   -3.1992165920    5.5413177510   -0.0044292390
    0.0000000000   -0.0150734950   18.4445242700
 PRIMCOORD
          36           1
 28      1.5996079520     0.9183908290     3.0761554400     0.0000000000    -0.0004472800    -0.0002297900
 42     -0.0005932850     1.8398735670     9.2198010270    -0.0000292400     0.0000610800    -0.0002235900
 42      0.0000003210    -0.0125505830    15.3712874760     0.0000120700     0.0000602400     0.0001543200
 42      0.0082797130     3.6959231910     3.0745379330    -0.0003797800    -0.0001829600     0.0003261800
 42     -1.5996079520     4.6094868480     9.2175852580     0.0000000000     0.0000127400    -0.0002186800
 42     -1.5996079520     2.7580889820    15.3695568680     0.0000000000     0.0000514500     0.0001648000
 42      4.7988236570     0.9117985770     3.0768859170     0.0000000000     0.0006571800     0.0003296500
 42      3.1998091900     1.8398735670     9.2198010270     0.0000292400     0.0000610800    -0.0002235900
 42      3.1992155830    -0.0125505830    15.3712874760    -0.0000120700     0.0000602400     0.0001543200
 42      3.1909361920     3.6959231910     3.0745379330     0.0003797800    -0.0001829600     0.0003261800
 42      1.5996079520     4.6101786610     9.2185429860     0.0000000000     0.0000446700    -0.0001428000
 42      1.5996079520     2.7581132060    15.3690898940     0.0000000000     0.0000431100     0.0001600400
 16      0.0097846480     1.8377578860     1.5576257760    -0.0005660800     0.0003888300     0.0000113200
 16      0.0187390590     1.8351994210     4.5816960920     0.0001332900    -0.0001528100    -0.0003213700
 16     -0.0002303540    -0.0089786910     7.6661465870    -0.0000119100     0.0000424700    -0.0001159900
 16      0.0003636460    -0.0060123200    10.7763270070     0.0000178000    -0.0000930300    -0.0002190300
 16      1.5996079520     0.9097170670    13.8149686900     0.0000000000     0.0000632500     0.0002394900
 16      1.5996079520     0.9124249580    16.9248886230     0.0000000000    -0.0000956000     0.0001483700
 16     -1.5996079520     4.6268249650     1.5566936190     0.0000000000    -0.0005496800    -0.0000095100
 16     -1.5996079520     4.6402553140     4.5777303480     0.0000000000     0.0001165200    -0.0003065500
 16     -1.5996079520     2.7617490020     7.6613587040     0.0000000000     0.0000573500    -0.0002538700
 16     -1.5996079520     2.7644571010    10.7744692740     0.0000000000    -0.0001076600    -0.0002849000
 16     -0.0001258850     3.6803210580    13.8129027430     0.0000288700     0.0000755100     0.0001855300
 16     -0.0011869850     3.6823453940    16.9241210810    -0.0000130800    -0.0001014500     0.0000950900
 16      3.1894312560     1.8377578860     1.5576257760     0.0005660800     0.0003888300     0.0000113200
 16      3.1804768450     1.8351994210     4.5816960920    -0.0001332900    -0.0001528100    -0.0003213700
 16      3.1994462590    -0.0089786910     7.6661465870     0.0000119100     0.0000424700    -0.0001159900
 16      3.1988522590    -0.0060123200    10.7763270070    -0.0000178000    -0.0000930300    -0.0002190300
 16      4.7988236570     0.9098766290    13.8151136280     0.0000000000     0.0000240800     0.0001831600
 16      4.7988236570     0.9136651950    16.9263369790     0.0000000000    -0.0000870200     0.0000914600
 16      1.5996079520     4.6135643430     1.5142835360     0.0000000000     0.0001192500     0.0005274300
 16      1.5996079520     4.6160732960     4.6346580410     0.0000000000    -0.0000407700     0.0001526500
 16      1.5996079520     2.7620983550     7.6638629300     0.0000000000     0.0000683700    -0.0001157800
 16      1.5996079520     2.7640229350    10.7741307460     0.0000000000    -0.0001257000    -0.0002201200
 16      3.1993417890     3.6803210580    13.8129027430    -0.0000288700     0.0000755100     0.0001855300
 16      3.2004028890     3.6823453940    16.9241210810     0.0000130800    -0.0001014500     0.0000950900
 CONVCOORD
          36           1
 28      1.5996079520     0.9183908290     3.0761554400
 42     -0.0005932850     1.8398735670     9.2198010270
 42      0.0000003210    -0.0125505830    15.3712874760
 42      0.0082797130     3.6959231910     3.0745379330
 42     -1.5996079520     4.6094868480     9.2175852580
 42     -1.5996079520     2.7580889820    15.3695568680
 42      4.7988236570     0.9117985770     3.0768859170
 42      3.1998091900     1.8398735670     9.2198010270
 42      3.1992155830    -0.0125505830    15.3712874760
 42      3.1909361920     3.6959231910     3.0745379330
 42      1.5996079520     4.6101786610     9.2185429860
 42      1.5996079520     2.7581132060    15.3690898940
 16      0.0097846480     1.8377578860     1.5576257760
 16      0.0187390590     1.8351994210     4.5816960920
 16     -0.0002303540    -0.0089786910     7.6661465870
 16      0.0003636460    -0.0060123200    10.7763270070
 16      1.5996079520     0.9097170670    13.8149686900
 16      1.5996079520     0.9124249580    16.9248886230
 16     -1.5996079520     4.6268249650     1.5566936190
 16     -1.5996079520     4.6402553140     4.5777303480
 16     -1.5996079520     2.7617490020     7.6613587040
 16     -1.5996079520     2.7644571010    10.7744692740
 16     -0.0001258850     3.6803210580    13.8129027430
 16     -0.0011869850     3.6823453940    16.9241210810
 16      3.1894312560     1.8377578860     1.5576257760
 16      3.1804768450     1.8351994210     4.5816960920
 16      3.1994462590    -0.0089786910     7.6661465870
 16      3.1988522590    -0.0060123200    10.7763270070
 16      4.7988236570     0.9098766290    13.8151136280
 16      4.7988236570     0.9136651950    16.9263369790
 16      1.5996079520     4.6135643430     1.5142835360
 16      1.5996079520     4.6160732960     4.6346580410
 16      1.5996079520     2.7620983550     7.6638629300
 16      1.5996079520     2.7640229350    10.7741307460
 16      3.1993417890     3.6803210580    13.8129027430
 16      3.2004028890     3.6823453940    16.9241210810


==> anc/XSF_files/3R/Mo_substitution/331_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5798903920    0.0000000000    0.0000000000
   -4.7899404060    8.3190847890    0.0337702960
    0.0000000000    0.0769483730   18.4853999560
 CONVVEC
    9.5798903920    0.0000000000    0.0000000000
   -4.7899404060    8.3190847890    0.0337702960
    0.0000000000    0.0769483730   18.4853999560
 PRIMCOORD
          81           1
 28      1.5966490170     1.4329424790     3.3272511810     0.0000000000    -0.0001097300     0.0002423100
 42     -0.0010538380     1.8849525540     9.2381662920     0.0001162900     0.0000430200     0.0000978800
 42     -0.0003848260     0.0564263440    15.4172189800     0.0000312500    -0.0000608700    -0.0001348100
 42     -0.0384508160     3.7103326040     3.1455652760    -0.0003494000     0.0003072000     0.0001630500
 42     -1.5978180670     4.6607526390     9.2512969050     0.0000176300     0.0000774700     0.0001284900
 42     -1.5967017080     2.8323480540    15.4260291500     0.0000819300    -0.0001412500    -0.0001076000
 42     -1.6081096770     6.4701412480     2.9979915460    -0.0000977400    -0.0001176800    -0.0002329900
 42     -3.1932978330     7.4326785600     9.2641113580     0.0000000000     0.0001462600     0.0001200900
 42     -3.1932978330     5.6055199670    15.4384977630     0.0000000000     0.0000047900    -0.0001357800
 42      4.8391263120     0.9022438070     3.1003139990    -0.0002275800    -0.0001118400     0.0002939500
 42      3.1943518700     1.8849525540     9.2381662920    -0.0001162900     0.0000430200     0.0000978800
 42      3.1936828590     0.0564263440    15.4172189800    -0.0000312500    -0.0000608700    -0.0001348100
 42      3.2317488480     3.7103326040     3.1455652760     0.0003494000     0.0003072000     0.0001630500
 42      1.5966490170     4.6578335860     9.2519188890     0.0000000000     0.0000264700     0.0001192600
 42      1.5966490170     2.8286930780    15.4235582200     0.0000000000    -0.0002189000    -0.0001832200
 42      1.5966490170     6.4610418230     3.0955448490     0.0000000000    -0.0001317800    -0.0002032800
 42      0.0000946130     7.4312600190     9.2609152010    -0.0000407500     0.0001300100     0.0001043600
 42      0.0010718350     5.6017597980    15.4349133280     0.0000071400    -0.0000792900    -0.0001912000
 42      7.9340659180     0.9022438070     3.1003139990     0.0002275800    -0.0001118400     0.0002939500
 42      6.3865960660     1.8855941550     9.2356120320     0.0000000000     0.0000285300     0.0001736300
 42      6.3865960660     0.0590168230    15.4231766760     0.0000000000    -0.0000749000    -0.0002153500
 42      6.3865960660     3.6951033430     3.0869473630     0.0000000000     0.0004662200    -0.0001858900
 42      4.7911159010     4.6607526390     9.2512969050    -0.0000176300     0.0000774700     0.0001284900
 42      4.7899995420     2.8323480540    15.4260291500    -0.0000819300    -0.0001412500    -0.0001076000
 42      4.8014077110     6.4701412480     2.9979915460     0.0000977400    -0.0001176800    -0.0002329900
 42      3.1932034190     7.4312600190     9.2609152010     0.0000407500     0.0001300100     0.0001043600
 42      3.1922261970     5.6017597980    15.4349133280    -0.0000071400    -0.0000792900    -0.0001912000
 16      0.0868024190     1.7855873950     1.6995266090    -0.0004264200     0.0004889200    -0.0001712200
 16     -0.0767749620     1.9129533230     4.7137630970     0.0001542000     0.0007920200    -0.0001870700
 16      0.0014139930     0.0410005070     7.6747196980     0.0000423400     0.0000703000     0.0002845300
 16     -0.0019363170     0.0328527170    10.7881532440     0.0000703200     0.0000907000    -0.0000895100
 16      1.5966490170     0.9856673500    13.8628106200     0.0000000000    -0.0002459600    -0.0000243700
 16      1.5966490170     0.9775959100    16.9744663320     0.0000000000    -0.0001518800    -0.0003380400
 16     -1.5793694440     4.5661731130     1.5197683510     0.0005561500    -0.0000269900    -0.0004652300
 16     -1.6396888470     4.6906519190     4.6374477590    -0.0004506900     0.0006450400     0.0003942300
 16     -1.5968176160     2.8215002470     7.6868657050     0.0000636500    -0.0000839100     0.0004573600
 16     -1.5983332190     2.8047937410    10.7975744630     0.0001442100     0.0000172500    -0.0002008000
 16     -0.0004529850     3.7605398250    13.8713786960     0.0000787700    -0.0002152400     0.0001071500
 16      0.0015795520     3.7464340510    16.9859720090     0.0001168800    -0.0001296000    -0.0004470500
 16     -3.1932978330     7.1979343020     1.3676533750     0.0000000000    -0.0005475500    -0.0000359500
 16     -3.1932978330     7.6061994390     4.4009496230     0.0000000000    -0.0009308100     0.0005949100
 16     -3.1932978330     5.5959804210     7.6966250710     0.0000000000     0.0001173900     0.0005053400
 16     -3.1932978330     5.5792253350    10.8122511010     0.0000000000     0.0000998600    -0.0001545500
 16     -1.5961753480     6.5354708160    13.8840796510     0.0000051400    -0.0000409700     0.0000998800
 16     -1.5926857130     6.5191360000    16.9948364780     0.0000151400    -0.0000413000    -0.0004123300
 16      3.1064956130     1.7855873950     1.6995266090     0.0004264200     0.0004889200    -0.0001712200
 16      3.2700729940     1.9129533230     4.7137630970    -0.0001542000     0.0007920200    -0.0001870700
 16      3.1918840390     0.0410005070     7.6747196980    -0.0000423400     0.0000703000     0.0002845300
 16      3.1952343500     0.0328527170    10.7881532440    -0.0000703200     0.0000907000    -0.0000895100
 16      4.7920075530     0.9881103500    13.8662509560    -0.0000824000    -0.0001697900     0.0000956400
 16      4.7861952280     0.9829133910    16.9781137340     0.0000108000    -0.0001420700    -0.0003808400
 16      1.5966490170     4.5880726790     1.5783663870     0.0000000000    -0.0006171900     0.0001526100
 16      1.5966490170     4.6393716100     4.6803922080     0.0000000000     0.0005520400     0.0005646100
 16      1.5966490170     2.8164454900     7.6882322450     0.0000000000     0.0000002000     0.0002519900
 16      1.5966490170     2.8030394340    10.7983100930     0.0000000000     0.0000395200    -0.0000725600
 16      3.1937510170     3.7605398250    13.8713786960    -0.0000787700    -0.0002152400     0.0001071500
 16      3.1917184800     3.7464340510    16.9859720090    -0.0001168800    -0.0001296000    -0.0004470500
 16      0.0202990750     7.4127854760     1.5210038060    -0.0002248500     0.0001103100    -0.0003545800
 16     -0.0277565350     7.3767932180     4.6353827050     0.0001769700    -0.0004344200     0.0002371800
 16     -0.0000233240     5.5885359910     7.6988084180     0.0000035300     0.0000317800     0.0004250800
 16      0.0000248140     5.5783283530    10.8108630660    -0.0000043500     0.0000816700    -0.0001560100
 16      1.5966490170     6.5393483950    13.8862695060     0.0000000000    -0.0001534400     0.0000715100
 16      1.5966490170     6.5178281780    16.9971434150     0.0000000000    -0.0000590800    -0.0004939800
 16      6.3865960660     1.8608747470     1.5223953870     0.0000000000    -0.0005824100     0.0005617000
 16      6.3865960660     1.8569460890     4.6733549260     0.0000000000     0.0003453700    -0.0000976600
 16      6.3865960660     0.0410597620     7.6716947830     0.0000000000     0.0000653900     0.0003499000
 16      6.3865960660     0.0331007710    10.7854523630     0.0000000000     0.0000194200    -0.0001255400
 16      7.9811846760     0.9881103500    13.8662509560     0.0000824000    -0.0001697900     0.0000956400
 16      7.9869970020     0.9829133910    16.9781137340    -0.0000108000    -0.0001420700    -0.0003808400
 16      4.7726672770     4.5661731130     1.5197683510    -0.0005561500    -0.0000269900    -0.0004652300
 16      4.8329866800     4.6906519190     4.6374477590     0.0004506900     0.0006450400     0.0003942300
 16      4.7901154500     2.8215002470     7.6868657050    -0.0000636500    -0.0000839100     0.0004573600
 16      4.7916310510     2.8047937410    10.7975744630    -0.0001442100     0.0000172500    -0.0002008000
 16      6.3865960660     3.7640294970    13.8729876940     0.0000000000    -0.0001615100     0.0002981600
 16      6.3865960660     3.7529762010    16.9847655340     0.0000000000    -0.0001072300    -0.0004549400
 16      3.1729989570     7.4127854760     1.5210038060     0.0002248500     0.0001103100    -0.0003545800
 16      3.2210545680     7.3767932180     4.6353827050    -0.0001769700    -0.0004344200     0.0002371800
 16      3.1933213560     5.5885359910     7.6988084180    -0.0000035300     0.0000317800     0.0004250800
 16      3.1932732180     5.5783283530    10.8108630660     0.0000043500     0.0000816700    -0.0001560100
 16      4.7894733800     6.5354708160    13.8840796510    -0.0000051400    -0.0000409700     0.0000998800
 16      4.7859837450     6.5191360000    16.9948364780    -0.0000151400    -0.0000413000    -0.0004123300
 CONVCOORD
          81           1
 28      1.5966490170     1.4329424790     3.3272511810
 42     -0.0010538380     1.8849525540     9.2381662920
 42     -0.0003848260     0.0564263440    15.4172189800
 42     -0.0384508160     3.7103326040     3.1455652760
 42     -1.5978180670     4.6607526390     9.2512969050
 42     -1.5967017080     2.8323480540    15.4260291500
 42     -1.6081096770     6.4701412480     2.9979915460
 42     -3.1932978330     7.4326785600     9.2641113580
 42     -3.1932978330     5.6055199670    15.4384977630
 42      4.8391263120     0.9022438070     3.1003139990
 42      3.1943518700     1.8849525540     9.2381662920
 42      3.1936828590     0.0564263440    15.4172189800
 42      3.2317488480     3.7103326040     3.1455652760
 42      1.5966490170     4.6578335860     9.2519188890
 42      1.5966490170     2.8286930780    15.4235582200
 42      1.5966490170     6.4610418230     3.0955448490
 42      0.0000946130     7.4312600190     9.2609152010
 42      0.0010718350     5.6017597980    15.4349133280
 42      7.9340659180     0.9022438070     3.1003139990
 42      6.3865960660     1.8855941550     9.2356120320
 42      6.3865960660     0.0590168230    15.4231766760
 42      6.3865960660     3.6951033430     3.0869473630
 42      4.7911159010     4.6607526390     9.2512969050
 42      4.7899995420     2.8323480540    15.4260291500
 42      4.8014077110     6.4701412480     2.9979915460
 42      3.1932034190     7.4312600190     9.2609152010
 42      3.1922261970     5.6017597980    15.4349133280
 16      0.0868024190     1.7855873950     1.6995266090
 16     -0.0767749620     1.9129533230     4.7137630970
 16      0.0014139930     0.0410005070     7.6747196980
 16     -0.0019363170     0.0328527170    10.7881532440
 16      1.5966490170     0.9856673500    13.8628106200
 16      1.5966490170     0.9775959100    16.9744663320
 16     -1.5793694440     4.5661731130     1.5197683510
 16     -1.6396888470     4.6906519190     4.6374477590
 16     -1.5968176160     2.8215002470     7.6868657050
 16     -1.5983332190     2.8047937410    10.7975744630
 16     -0.0004529850     3.7605398250    13.8713786960
 16      0.0015795520     3.7464340510    16.9859720090
 16     -3.1932978330     7.1979343020     1.3676533750
 16     -3.1932978330     7.6061994390     4.4009496230
 16     -3.1932978330     5.5959804210     7.6966250710
 16     -3.1932978330     5.5792253350    10.8122511010
 16     -1.5961753480     6.5354708160    13.8840796510
 16     -1.5926857130     6.5191360000    16.9948364780
 16      3.1064956130     1.7855873950     1.6995266090
 16      3.2700729940     1.9129533230     4.7137630970
 16      3.1918840390     0.0410005070     7.6747196980
 16      3.1952343500     0.0328527170    10.7881532440
 16      4.7920075530     0.9881103500    13.8662509560
 16      4.7861952280     0.9829133910    16.9781137340
 16      1.5966490170     4.5880726790     1.5783663870
 16      1.5966490170     4.6393716100     4.6803922080
 16      1.5966490170     2.8164454900     7.6882322450
 16      1.5966490170     2.8030394340    10.7983100930
 16      3.1937510170     3.7605398250    13.8713786960
 16      3.1917184800     3.7464340510    16.9859720090
 16      0.0202990750     7.4127854760     1.5210038060
 16     -0.0277565350     7.3767932180     4.6353827050
 16     -0.0000233240     5.5885359910     7.6988084180
 16      0.0000248140     5.5783283530    10.8108630660
 16      1.5966490170     6.5393483950    13.8862695060
 16      1.5966490170     6.5178281780    16.9971434150
 16      6.3865960660     1.8608747470     1.5223953870
 16      6.3865960660     1.8569460890     4.6733549260
 16      6.3865960660     0.0410597620     7.6716947830
 16      6.3865960660     0.0331007710    10.7854523630
 16      7.9811846760     0.9881103500    13.8662509560
 16      7.9869970020     0.9829133910    16.9781137340
 16      4.7726672770     4.5661731130     1.5197683510
 16      4.8329866800     4.6906519190     4.6374477590
 16      4.7901154500     2.8215002470     7.6868657050
 16      4.7916310510     2.8047937410    10.7975744630
 16      6.3865960660     3.7640294970    13.8729876940
 16      6.3865960660     3.7529762010    16.9847655340
 16      3.1729989570     7.4127854760     1.5210038060
 16      3.2210545680     7.3767932180     4.6353827050
 16      3.1933213560     5.5885359910     7.6988084180
 16      3.1932732180     5.5783283530    10.8108630660
 16      4.7894733800     6.5354708160    13.8840796510
 16      4.7859837450     6.5191360000    16.9948364780


==> anc/XSF_files/3R/Mo_substitution/441_mo_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7851576130    0.0000000000    0.0000000000
   -6.3925787550   11.0695396750   -0.0034874970
    0.0000000000   -0.0060200700   18.4913576580
 CONVVEC
   12.7851576130    0.0000000000    0.0000000000
   -6.3925787550   11.0695396750   -0.0034874970
    0.0000000000   -0.0060200700   18.4913576580
 PRIMCOORD
         144           1
 28      1.5981446890     0.9383395610     3.1176784400     0.0000000000     0.0020467200     0.0006980700
 42      0.0007385470     1.8415692240     9.2436121690     0.0000022400    -0.0000416000    -0.0000597900
 42      0.0006020860    -0.0045992650    15.4125815690    -0.0000067000    -0.0000498600     0.0000813500
 42     -0.0214770300     3.7237240820     3.0796121690     0.0002187900    -0.0001197100    -0.0000186500
 42     -1.5976782550     4.6088489250     9.2400840670     0.0000017100    -0.0000466500    -0.0000825000
 42     -1.5979342840     2.7623926190    15.4107177170    -0.0000055800    -0.0000363200     0.0000633500
 42     -1.6036289110     6.4526431110     3.0807811700    -0.0000076700    -0.0000971600     0.0000166600
 42     -3.1965798960     7.3774617200     9.2392921070    -0.0000115800    -0.0000307400    -0.0000852600
 42     -3.1962931130     5.5298879020    15.4097498610    -0.0000002700    -0.0000367100     0.0000637300
 42     -3.1760844260     9.1884091390     3.0771324980     0.0000364600     0.0002393400    -0.0001009000
 42     -4.7944338670    10.1449104310     9.2410478460     0.0000000000    -0.0000436100    -0.0000625200
 42     -4.7944338670     8.2975341800    15.4090696650     0.0000000000    -0.0000379700     0.0000725100
 42      4.8359626680     0.9201748160     3.0800313480    -0.0000615200    -0.0005114000    -0.0000693000
 42      3.1955508310     1.8415692240     9.2436121690    -0.0000022400    -0.0000416000    -0.0000597900
 42      3.1956872920    -0.0045992650    15.4125815690     0.0000067000    -0.0000498600     0.0000813500
 42      3.2177664080     3.7237240820     3.0796121690    -0.0002187900    -0.0001197100    -0.0000186500
 42      1.5981446890     4.6091988250     9.2428673230     0.0000000000    -0.0000268600    -0.0000576000
 42      1.5981446890     2.7618287280    15.4116299770     0.0000000000    -0.0000357900     0.0000821800
 42      1.5981446890     6.4541075180     3.0806980220     0.0000000000     0.0000579700     0.0000162500
 42     -0.0001639890     7.3767091800     9.2414602320    -0.0000036200    -0.0000397000    -0.0000596800
 42      0.0000259740     5.5292030460    15.4123424100    -0.0000023600    -0.0000478100     0.0000892900
 42     -0.0021403100     9.2246742900     3.0797568110     0.0000860200    -0.0001178500     0.0000126300
 42     -1.5983401410    10.1442861420     9.2411117820     0.0000087100    -0.0000425200    -0.0000638000
 42     -1.5987893960     8.2976426890    15.4115026670    -0.0000107900    -0.0000386100     0.0000820700
 42      7.9907237440     0.9284453360     3.0824855070     0.0000000000     0.0000284200     0.0000150600
 42      6.3918464630     1.8419199120     9.2408913850    -0.0000078600    -0.0000368900    -0.0000882700
 42      6.3919491600    -0.0045123910    15.4142476090    -0.0000033600    -0.0000290900     0.0000917000
 42      6.3946482900     3.6899656180     3.0813389640    -0.0000428000    -0.0000903900     0.0000122500
 42      4.7939674350     4.6088489250     9.2400840670    -0.0000017100    -0.0000466500    -0.0000825000
 42      4.7942234620     2.7623926190    15.4107177170     0.0000055800    -0.0000363200     0.0000633500
 42      4.7999182900     6.4526431110     3.0807811700     0.0000076700    -0.0000971600     0.0000166600
 42      3.1964533670     7.3767091800     9.2414602320     0.0000036200    -0.0000397000    -0.0000596800
 42      3.1962634040     5.5292030460    15.4123424100     0.0000023600    -0.0000478100     0.0000892900
 42      3.1984296880     9.2246742910     3.0797568110    -0.0000860200    -0.0001178500     0.0000126300
 42      1.5981446890    10.1444073420     9.2405587210     0.0000000000    -0.0000337900    -0.0000594300
 42      1.5981446890     8.2972916310    15.4118932550     0.0000000000    -0.0000382600     0.0000880400
 42     11.1454848220     0.9201748160     3.0800313480     0.0000615200    -0.0005114000    -0.0000693000
 42      9.5896009270     1.8419199120     9.2408913850     0.0000078600    -0.0000368900    -0.0000882700
 42      9.5894982300    -0.0045123910    15.4142476090     0.0000033600    -0.0000290900     0.0000917000
 42      9.5867991000     3.6899656180     3.0813389640     0.0000428000    -0.0000903900     0.0000122500
 42      7.9907237440     4.6094007770     9.2406395530     0.0000000000    -0.0000404200    -0.0000838900
 42      7.9907237440     2.7624973340    15.4106737920     0.0000000000    -0.0000391900     0.0000655500
 42      7.9907237440     6.4536026520     3.0804620450     0.0000000000    -0.0000356500     0.0000065600
 42      6.3928694740     7.3774617200     9.2392921070     0.0000115800    -0.0000307400    -0.0000852600
 42      6.3925826920     5.5298879030    15.4097498610     0.0000002700    -0.0000367100     0.0000637300
 42      6.3723740040     9.1884091390     3.0771324980    -0.0000364600     0.0002393400    -0.0001009000
 42      4.7946293210    10.1442861420     9.2411117820    -0.0000087100    -0.0000425200    -0.0000638000
 42      4.7950785740     8.2976426890    15.4115026670     0.0000107900    -0.0000386100     0.0000820700
 16      0.0248000280     1.8288366410     1.5807056220    -0.0001606400     0.0000658500     0.0000050600
 16      0.0373863060     1.8230316560     4.5677452910    -0.0000433500    -0.0000391100    -0.0001296900
 16      0.0001295620    -0.0037112890     7.6875691240     0.0000018000     0.0000522500    -0.0000706500
 16     -0.0000672400    -0.0025910870    10.8009039870     0.0000054700    -0.0000212500    -0.0000482600
 16      1.5981446890     0.9168241720    13.8548348150     0.0000000000     0.0000577100     0.0000661200
 16      1.5981446890     0.9179036320    16.9679001090     0.0000000000    -0.0000343100     0.0000810800
 16     -1.6103296010     4.6133441260     1.5154613700    -0.0000336300    -0.0000010100    -0.0000315100
 16     -1.6087946360     4.6145522660     4.6450502130    -0.0000155800    -0.0000793900     0.0000421300
 16     -1.5944019610     2.7616533170     7.6823685600     0.0000112600     0.0000551200    -0.0000913500
 16     -1.5983920350     2.7649673000    10.7973512290    -0.0000115000    -0.0000171600    -0.0000675900
 16      0.0003638230     3.6845794020    13.8546057900     0.0000081600     0.0000603100     0.0000787300
 16     -0.0010180800     3.6820395380    16.9688596840    -0.0000159200    -0.0000343400     0.0000958700
 16     -3.1997439250     7.3658067030     1.5147321290    -0.0000147100     0.0000057900    -0.0000162600
 16     -3.1989796010     7.3687401350     4.6438320190    -0.0000130600    -0.0000045900    -0.0000019100
 16     -3.1959614130     5.5313756440     7.6846106590     0.0000138000     0.0000683000    -0.0001056100
 16     -3.1960614640     5.5322989300    10.7959753750    -0.0000063400    -0.0000243100    -0.0000684100
 16     -1.5971408950     6.4522312660    13.8544163040     0.0000154600     0.0000667900     0.0000626200
 16     -1.5990217710     6.4521667790    16.9665640010    -0.0000094000    -0.0000271400     0.0000819300
 16     -4.7944338670    10.1694812630     1.5753912030     0.0000000000    -0.0006799600    -0.0003707500
 16     -4.7944338670    10.1889433770     4.5643863950     0.0000000000    -0.0001016400    -0.0002225200
 16     -4.7944338670     8.3027397620     7.6807116560     0.0000000000     0.0000756200    -0.0000991400
 16     -4.7944338670     8.2992686770    10.7957591730     0.0000000000    -0.0000361900    -0.0000628500
 16     -3.1958441590     9.2191633340    13.8528991030     0.0000020800     0.0000633800     0.0000720600
 16     -3.1996564250     9.2208025330    16.9672164520    -0.0000084200    -0.0000344400     0.0000959800
 16      3.1714893500     1.8288366410     1.5807056220     0.0001606400     0.0000658500     0.0000050600
 16      3.1589030720     1.8230316570     4.5677452910     0.0000433500    -0.0000391100    -0.0001296900
 16      3.1961598160    -0.0037112890     7.6875691240    -0.0000018000     0.0000522500    -0.0000706500
 16      3.1963566190    -0.0025910870    10.8009039870    -0.0000054700    -0.0000212500    -0.0000482600
 16      4.7945403020     0.9163408790    13.8555635490    -0.0000017600     0.0000518900     0.0000764700
 16      4.7920235600     0.9205254370    16.9698065090     0.0000014800    -0.0000067100     0.0000878800
 16      1.5981446890     4.6099053170     1.5247013740     0.0000000000    -0.0001374200     0.0002252900
 16      1.5981446890     4.6109770760     4.6364070060     0.0000000000    -0.0002123200    -0.0002149100
 16      1.5981446890     2.7636970740     7.6867551810     0.0000000000     0.0000649300    -0.0000573300
 16      1.5981446890     2.7648826390    10.7999967730     0.0000000000    -0.0000293100    -0.0000456400
 16      3.1959255540     3.6845794020    13.8546057900    -0.0000081600     0.0000603100     0.0000787300
 16      3.1973074580     3.6820395380    16.9688596840     0.0000159200    -0.0000343400     0.0000958700
 16     -0.0005353940     7.3775897500     1.5257736340     0.0000119900     0.0000575000    -0.0001008600
 16     -0.0008837490     7.3785262280     4.6335584170     0.0000158900    -0.0000167400     0.0001121400
 16      0.0009324490     5.5313146500     7.6849363580     0.0000043800     0.0000661600    -0.0000677100
 16     -0.0009568940     5.5317340260    10.7977163560     0.0000017300    -0.0000223100    -0.0000579300
 16      1.5981446890     6.4514596660    13.8555161090     0.0000000000     0.0000857700     0.0000775800
 16      1.5981446890     6.4518621740    16.9677431560     0.0000000000    -0.0000248800     0.0001063600
 16     -1.5984657930    10.1452978300     1.5222707640    -0.0001007600     0.0001141000     0.0001632900
 16     -1.5988123060    10.1465166610     4.6347191750    -0.0001307500     0.0000407900    -0.0002078100
 16     -1.5975721440     8.2992376970     7.6840863810     0.0000066800     0.0000608700    -0.0000709600
 16     -1.5990272840     8.2990292760    10.7968765010    -0.0000008600    -0.0000187200    -0.0000607000
 16     -0.0002010480     9.2191704980    13.8547251980     0.0000227200     0.0000484000     0.0000774700
 16     -0.0007434720     9.2204516280    16.9669350990    -0.0000039600    -0.0000217700     0.0001063600
 16      6.4007796850     1.8521386960     1.5164722640    -0.0000007200     0.0001028300    -0.0000669800
 16      6.3997944970     1.8516682820     4.6456097420    -0.0000378500    -0.0000111900     0.0000622100
 16      6.3922303470    -0.0045182360     7.6866479950     0.0000039200     0.0000516800    -0.0000716000
 16      6.3926365580    -0.0014443310    10.7994337510    -0.0000029900    -0.0000233600    -0.0000606200
 16      7.9907237440     0.9156192720    13.8562719810     0.0000000000     0.0000427200     0.0000640400
 16      7.9907237440     0.9189648600    16.9684130700     0.0000000000    -0.0000098600     0.0000875800
 16      4.8066187790     4.6133441260     1.5154613700     0.0000336300    -0.0000010100    -0.0000315100
 16      4.8050838150     4.6145522660     4.6450502130     0.0000155800    -0.0000793900     0.0000421300
 16      4.7906911400     2.7616533170     7.6823685600    -0.0000112600     0.0000551200    -0.0000913500
 16      4.7946812130     2.7649673000    10.7973512290     0.0000115000    -0.0000171600    -0.0000675900
 16      6.3925678680     3.6842031270    13.8531901430    -0.0000063900     0.0000561700     0.0000570800
 16      6.3924693610     3.6852733330    16.9654518380    -0.0000020500    -0.0000214700     0.0000794500
 16      3.1968247720     7.3775897500     1.5257736340    -0.0000119900     0.0000575000    -0.0001008600
 16      3.1971731270     7.3785262280     4.6335584170    -0.0000158900    -0.0000167400     0.0001121400
 16      3.1953569290     5.5313146500     7.6849363580    -0.0000043800     0.0000661600    -0.0000677100
 16      3.1972462720     5.5317340260    10.7977163560    -0.0000017300    -0.0000223100    -0.0000579300
 16      4.7934302730     6.4522312660    13.8544163040    -0.0000154600     0.0000667900     0.0000626200
 16      4.7953111490     6.4521667790    16.9665640010     0.0000094000    -0.0000271400     0.0000819300
 16      1.5981446890    10.1462463220     1.5252481590     0.0000000000     0.0000580500    -0.0000966500
 16      1.5981446890    10.1477005810     4.6323043590     0.0000000000    -0.0000290800     0.0001042000
 16      1.5981446890     8.2985453260     7.6850484330     0.0000000000     0.0000612800    -0.0000772600
 16      1.5981446890     8.2996366380    10.7971862340     0.0000000000    -0.0000211900    -0.0000446400
 16      3.1964904270     9.2191704980    13.8547251980    -0.0000227200     0.0000484000     0.0000774700
 16      3.1970328510     9.2204516280    16.9669350990     0.0000039600    -0.0000217700     0.0001063600
 16      9.5806677050     1.8521386960     1.5164722640     0.0000007200     0.0001028300    -0.0000669800
 16      9.5816528930     1.8516682820     4.6456097420     0.0000378500    -0.0000111900     0.0000622100
 16      9.5892170430    -0.0045182360     7.6866479950    -0.0000039200     0.0000516800    -0.0000716000
 16      9.5888108320    -0.0014443310    10.7994337510     0.0000029900    -0.0000233600    -0.0000606200
 16     11.1869071870     0.9163408790    13.8555635490     0.0000017600     0.0000518900     0.0000764700
 16     11.1894239300     0.9205254370    16.9698065090    -0.0000014800    -0.0000067100     0.0000878800
 16      7.9907237440     4.6104969200     1.5248390080     0.0000000000     0.0000461000    -0.0001717500
 16      7.9907237440     4.6115522220     4.6374744720     0.0000000000    -0.0000362700     0.0002197000
 16      7.9907237440     2.7634139860     7.6854261500     0.0000000000     0.0000430300    -0.0001117700
 16      7.9907237440     2.7645357970    10.7967786510     0.0000000000    -0.0000167900    -0.0000700900
 16      9.5888795210     3.6842031270    13.8531901430     0.0000063900     0.0000561700     0.0000570800
 16      9.5889780290     3.6852733330    16.9654518380     0.0000020500    -0.0000214700     0.0000794500
 16      6.3960335030     7.3658067030     1.5147321290     0.0000147100     0.0000057900    -0.0000162600
 16      6.3952691790     7.3687401350     4.6438320190     0.0000130600    -0.0000045900    -0.0000019100
 16      6.3922509900     5.5313756440     7.6846106590    -0.0000138000     0.0000683000    -0.0001056100
 16      6.3923510430     5.5322989300    10.7959753750     0.0000063400    -0.0000243100    -0.0000684100
 16      7.9907237440     6.4516794460    13.8523310890     0.0000000000     0.0000722700     0.0000587100
 16      7.9907237440     6.4527959490    16.9646383250     0.0000000000    -0.0000188000     0.0000834300
 16      4.7947549720    10.1452978300     1.5222707640     0.0001007600     0.0001141000     0.0001632900
 16      4.7951014850    10.1465166610     4.6347191750     0.0001307500     0.0000407900    -0.0002078100
 16      4.7938613220     8.2992376970     7.6840863810    -0.0000066800     0.0000608700    -0.0000709600
 16      4.7953164620     8.2990292760    10.7968765010     0.0000008600    -0.0000187200    -0.0000607000
 16      6.3921337360     9.2191633340    13.8528991030    -0.0000020800     0.0000633800     0.0000720600
 16      6.3959460030     9.2208025330    16.9672164520     0.0000084200    -0.0000344400     0.0000959800
 CONVCOORD
         144           1
 28      1.5981446890     0.9383395610     3.1176784400
 42      0.0007385470     1.8415692240     9.2436121690
 42      0.0006020860    -0.0045992650    15.4125815690
 42     -0.0214770300     3.7237240820     3.0796121690
 42     -1.5976782550     4.6088489250     9.2400840670
 42     -1.5979342840     2.7623926190    15.4107177170
 42     -1.6036289110     6.4526431110     3.0807811700
 42     -3.1965798960     7.3774617200     9.2392921070
 42     -3.1962931130     5.5298879020    15.4097498610
 42     -3.1760844260     9.1884091390     3.0771324980
 42     -4.7944338670    10.1449104310     9.2410478460
 42     -4.7944338670     8.2975341800    15.4090696650
 42      4.8359626680     0.9201748160     3.0800313480
 42      3.1955508310     1.8415692240     9.2436121690
 42      3.1956872920    -0.0045992650    15.4125815690
 42      3.2177664080     3.7237240820     3.0796121690
 42      1.5981446890     4.6091988250     9.2428673230
 42      1.5981446890     2.7618287280    15.4116299770
 42      1.5981446890     6.4541075180     3.0806980220
 42     -0.0001639890     7.3767091800     9.2414602320
 42      0.0000259740     5.5292030460    15.4123424100
 42     -0.0021403100     9.2246742900     3.0797568110
 42     -1.5983401410    10.1442861420     9.2411117820
 42     -1.5987893960     8.2976426890    15.4115026670
 42      7.9907237440     0.9284453360     3.0824855070
 42      6.3918464630     1.8419199120     9.2408913850
 42      6.3919491600    -0.0045123910    15.4142476090
 42      6.3946482900     3.6899656180     3.0813389640
 42      4.7939674350     4.6088489250     9.2400840670
 42      4.7942234620     2.7623926190    15.4107177170
 42      4.7999182900     6.4526431110     3.0807811700
 42      3.1964533670     7.3767091800     9.2414602320
 42      3.1962634040     5.5292030460    15.4123424100
 42      3.1984296880     9.2246742910     3.0797568110
 42      1.5981446890    10.1444073420     9.2405587210
 42      1.5981446890     8.2972916310    15.4118932550
 42     11.1454848220     0.9201748160     3.0800313480
 42      9.5896009270     1.8419199120     9.2408913850
 42      9.5894982300    -0.0045123910    15.4142476090
 42      9.5867991000     3.6899656180     3.0813389640
 42      7.9907237440     4.6094007770     9.2406395530
 42      7.9907237440     2.7624973340    15.4106737920
 42      7.9907237440     6.4536026520     3.0804620450
 42      6.3928694740     7.3774617200     9.2392921070
 42      6.3925826920     5.5298879030    15.4097498610
 42      6.3723740040     9.1884091390     3.0771324980
 42      4.7946293210    10.1442861420     9.2411117820
 42      4.7950785740     8.2976426890    15.4115026670
 16      0.0248000280     1.8288366410     1.5807056220
 16      0.0373863060     1.8230316560     4.5677452910
 16      0.0001295620    -0.0037112890     7.6875691240
 16     -0.0000672400    -0.0025910870    10.8009039870
 16      1.5981446890     0.9168241720    13.8548348150
 16      1.5981446890     0.9179036320    16.9679001090
 16     -1.6103296010     4.6133441260     1.5154613700
 16     -1.6087946360     4.6145522660     4.6450502130
 16     -1.5944019610     2.7616533170     7.6823685600
 16     -1.5983920350     2.7649673000    10.7973512290
 16      0.0003638230     3.6845794020    13.8546057900
 16     -0.0010180800     3.6820395380    16.9688596840
 16     -3.1997439250     7.3658067030     1.5147321290
 16     -3.1989796010     7.3687401350     4.6438320190
 16     -3.1959614130     5.5313756440     7.6846106590
 16     -3.1960614640     5.5322989300    10.7959753750
 16     -1.5971408950     6.4522312660    13.8544163040
 16     -1.5990217710     6.4521667790    16.9665640010
 16     -4.7944338670    10.1694812630     1.5753912030
 16     -4.7944338670    10.1889433770     4.5643863950
 16     -4.7944338670     8.3027397620     7.6807116560
 16     -4.7944338670     8.2992686770    10.7957591730
 16     -3.1958441590     9.2191633340    13.8528991030
 16     -3.1996564250     9.2208025330    16.9672164520
 16      3.1714893500     1.8288366410     1.5807056220
 16      3.1589030720     1.8230316570     4.5677452910
 16      3.1961598160    -0.0037112890     7.6875691240
 16      3.1963566190    -0.0025910870    10.8009039870
 16      4.7945403020     0.9163408790    13.8555635490
 16      4.7920235600     0.9205254370    16.9698065090
 16      1.5981446890     4.6099053170     1.5247013740
 16      1.5981446890     4.6109770760     4.6364070060
 16      1.5981446890     2.7636970740     7.6867551810
 16      1.5981446890     2.7648826390    10.7999967730
 16      3.1959255540     3.6845794020    13.8546057900
 16      3.1973074580     3.6820395380    16.9688596840
 16     -0.0005353940     7.3775897500     1.5257736340
 16     -0.0008837490     7.3785262280     4.6335584170
 16      0.0009324490     5.5313146500     7.6849363580
 16     -0.0009568940     5.5317340260    10.7977163560
 16      1.5981446890     6.4514596660    13.8555161090
 16      1.5981446890     6.4518621740    16.9677431560
 16     -1.5984657930    10.1452978300     1.5222707640
 16     -1.5988123060    10.1465166610     4.6347191750
 16     -1.5975721440     8.2992376970     7.6840863810
 16     -1.5990272840     8.2990292760    10.7968765010
 16     -0.0002010480     9.2191704980    13.8547251980
 16     -0.0007434720     9.2204516280    16.9669350990
 16      6.4007796850     1.8521386960     1.5164722640
 16      6.3997944970     1.8516682820     4.6456097420
 16      6.3922303470    -0.0045182360     7.6866479950
 16      6.3926365580    -0.0014443310    10.7994337510
 16      7.9907237440     0.9156192720    13.8562719810
 16      7.9907237440     0.9189648600    16.9684130700
 16      4.8066187790     4.6133441260     1.5154613700
 16      4.8050838150     4.6145522660     4.6450502130
 16      4.7906911400     2.7616533170     7.6823685600
 16      4.7946812130     2.7649673000    10.7973512290
 16      6.3925678680     3.6842031270    13.8531901430
 16      6.3924693610     3.6852733330    16.9654518380
 16      3.1968247720     7.3775897500     1.5257736340
 16      3.1971731270     7.3785262280     4.6335584170
 16      3.1953569290     5.5313146500     7.6849363580
 16      3.1972462720     5.5317340260    10.7977163560
 16      4.7934302730     6.4522312660    13.8544163040
 16      4.7953111490     6.4521667790    16.9665640010
 16      1.5981446890    10.1462463220     1.5252481590
 16      1.5981446890    10.1477005810     4.6323043590
 16      1.5981446890     8.2985453260     7.6850484330
 16      1.5981446890     8.2996366380    10.7971862340
 16      3.1964904270     9.2191704980    13.8547251980
 16      3.1970328510     9.2204516280    16.9669350990
 16      9.5806677050     1.8521386960     1.5164722640
 16      9.5816528930     1.8516682820     4.6456097420
 16      9.5892170430    -0.0045182360     7.6866479950
 16      9.5888108320    -0.0014443310    10.7994337510
 16     11.1869071870     0.9163408790    13.8555635490
 16     11.1894239300     0.9205254370    16.9698065090
 16      7.9907237440     4.6104969200     1.5248390080
 16      7.9907237440     4.6115522220     4.6374744720
 16      7.9907237440     2.7634139860     7.6854261500
 16      7.9907237440     2.7645357970    10.7967786510
 16      9.5888795210     3.6842031270    13.8531901430
 16      9.5889780290     3.6852733330    16.9654518380
 16      6.3960335030     7.3658067030     1.5147321290
 16      6.3952691790     7.3687401350     4.6438320190
 16      6.3922509900     5.5313756440     7.6846106590
 16      6.3923510430     5.5322989300    10.7959753750
 16      7.9907237440     6.4516794460    13.8523310890
 16      7.9907237440     6.4527959490    16.9646383250
 16      4.7947549720    10.1452978300     1.5222707640
 16      4.7951014850    10.1465166610     4.6347191750
 16      4.7938613220     8.2992376970     7.6840863810
 16      4.7953164620     8.2990292760    10.7968765010
 16      6.3921337360     9.2191633340    13.8528991030
 16      6.3959460030     9.2208025330    16.9672164520


==> anc/XSF_files/3R/S_substitution/111_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.1519457110    0.0000000000    0.0000000000
   -1.5759728560    2.7293293050   -0.0000914450
    0.0000000000   -0.0006842640   17.3987861120
 CONVVEC
    3.1519457110    0.0000000000    0.0000000000
   -1.5759728560    2.7293293050   -0.0000914450
    0.0000000000   -0.0006842640   17.3987861120
 PRIMCOORD
           9           1
 42      1.5759729920     0.9101168780     3.3020220310     0.0000000000    -0.0000052000     0.0000002700
 42      0.0000000000     1.8191571170     8.3479796760     0.0000000000     0.0000035200    -0.0000015500
 42      0.0000000000    -0.0006939680    14.5105982790     0.0000000000    -0.0000002700    -0.0000002900
 16      0.0000000000     1.8197596830     1.7473776370     0.0000000000     0.0000052300    -0.0000041600
 16      0.0000000000     1.8200383790     4.9620795990     0.0000000000    -0.0000163700     0.0000047700
 28      0.0000000000    -0.0010313400     6.5072666780     0.0000000000     0.0000091600     0.0000053100
 16      0.0000000000    -0.0005168870     9.8984356910     0.0000000000     0.0000008900    -0.0000039900
 16      1.5759729920     0.9089929280    12.9384009340     0.0000000000     0.0000006000     0.0000045500
 16      1.5759729920     0.9090925140    16.0801355820     0.0000000000     0.0000024300    -0.0000049000
 CONVCOORD
           9           1
 42      1.5759729920     0.9101168780     3.3020220310
 42      0.0000000000     1.8191571170     8.3479796760
 42      0.0000000000    -0.0006939680    14.5105982790
 16      0.0000000000     1.8197596830     1.7473776370
 16      0.0000000000     1.8200383790     4.9620795990
 28     -0.0000000000    -0.0010313400     6.5072666780
 16      0.0000000000    -0.0005168870     9.8984356910
 16      1.5759729920     0.9089929280    12.9384009340
 16      1.5759729920     0.9090925140    16.0801355820


==> anc/XSF_files/3R/S_substitution/221_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3655138230    0.0000000000    0.0000000000
   -3.1827600940    5.5123845620    0.0007638200
    0.0000000000    0.0024314930   18.3796649040
 CONVVEC
    6.3655138230    0.0000000000    0.0000000000
   -3.1827600940    5.5123845620    0.0007638200
    0.0000000000    0.0024314930   18.3796649040
 PRIMCOORD
          36           1
 42      1.5913795110     0.9187004630     3.1214425100     0.0000000000    -0.0000101500     0.0000145600
 42      0.0042831710     1.8405789860     9.1395656780    -0.0000584400    -0.0000445700    -0.0002008800
 42      0.0002466820     0.0019328490    15.3207869230     0.0000084200    -0.0000167500     0.0000291200
 42     -0.0009294250     3.6764523140     3.1218141940     0.0000079800    -0.0000203800     0.0000155400
 42     -1.5913795110     4.5943080430     9.1338693980     0.0000000000    -0.0000117100     0.0003302900
 42     -1.5913795110     2.7585455670    15.3211762710     0.0000000000    -0.0000011000     0.0000279000
 42      4.7741383340     0.9196914580     3.1578506860     0.0000000000    -0.0000113800     0.0000418400
 42      3.1784758500     1.8405789860     9.1395656780     0.0000584400    -0.0000445700    -0.0002008800
 42      3.1825123390     0.0019328490    15.3207869230    -0.0000084200    -0.0000167500     0.0000291200
 42      3.1836884470     3.6764523140     3.1218141940    -0.0000079800    -0.0000203800     0.0000155400
 42      1.5913795110     4.5894083570     9.1399695230     0.0000000000     0.0000685700    -0.0002075600
 42      1.5913795110     2.7582691120    15.3218874230     0.0000000000    -0.0000115200    -0.0001148900
 16     -0.0109537610     1.8323273730     1.5726920370    -0.0000263300    -0.0000261200     0.0000330900
 16      0.0246591430     1.8524419460     4.6960765590     0.0000107000     0.0000156500     0.0000239700
 16      0.0079869630    -0.0037686690     7.5833556930     0.0000488900    -0.0000313900     0.0000667500
 16     -0.0124816190     0.0075963160    10.7032794240     0.0000405600    -0.0000081600     0.0001517500
 16      1.5913795110     0.9218028330    13.7587607790     0.0000000000    -0.0000509300    -0.0000361400
 16      1.5913795110     0.9206791410    16.8810460690     0.0000000000     0.0000938300    -0.0000376400
 16     -1.5913795110     4.5948778170     1.5563778100     0.0000000000    -0.0000153500     0.0000146500
 16     -1.5913795110     4.5944058030     4.6755797330     0.0000000000     0.0000120200    -0.0000093100
 16     -1.5913795110     2.7662547840     7.5837912950     0.0000000000     0.0000593700     0.0000613000
 16     -1.5913795110     2.7421153170    10.7036032450     0.0000000000     0.0000768600     0.0001556100
 16      0.0007014380     3.6767673420    13.7591554520    -0.0000375500     0.0000152500    -0.0000381000
 16      0.0001145790     3.6766747490    16.8814353930     0.0000663200    -0.0000209000    -0.0000386200
 16      3.1937127830     1.8323273730     1.5726920370     0.0000263300    -0.0000261200     0.0000330900
 16      3.1580998780     1.8524419460     4.6960765590    -0.0000107000     0.0000156500     0.0000239700
 16      3.1747720590    -0.0037686690     7.5833556930    -0.0000488900    -0.0000313900     0.0000667500
 16      3.1952406400     0.0075963160    10.7032794240    -0.0000405600    -0.0000081600     0.0001517500
 16      4.7741383340     0.9209776260    13.7590522280     0.0000000000    -0.0000071600     0.0001329900
 16      4.7741383340     0.9205354340    16.8796362420     0.0000000000     0.0000185800     0.0000593000
 16      1.5913795110     4.6074354020     1.5730764610     0.0000000000     0.0000228500     0.0000358200
 16      1.5913795110     4.5657975790     4.6964800070     0.0000000000     0.0000133100     0.0000209900
 28      1.5913795110     2.7571987610     7.3559481150     0.0000000000    -0.0000052300    -0.0000302700
 16      1.5913795110     2.7565893040    10.6696557210     0.0000000000     0.0000339100    -0.0005447000
 16      3.1820575840     3.6767673420    13.7591554520     0.0000375500     0.0000152500    -0.0000381000
 16      3.1826444420     3.6766747490    16.8814353930    -0.0000663200    -0.0000209000    -0.0000386200
 CONVCOORD
          36           1
 42      1.5913795110     0.9187004630     3.1214425100
 42      0.0042831710     1.8405789860     9.1395656780
 42      0.0002466820     0.0019328490    15.3207869230
 42     -0.0009294250     3.6764523140     3.1218141940
 42     -1.5913795110     4.5943080430     9.1338693980
 42     -1.5913795110     2.7585455670    15.3211762710
 42      4.7741383340     0.9196914580     3.1578506860
 42      3.1784758500     1.8405789860     9.1395656780
 42      3.1825123390     0.0019328490    15.3207869230
 42      3.1836884470     3.6764523140     3.1218141940
 42      1.5913795110     4.5894083570     9.1399695230
 42      1.5913795110     2.7582691120    15.3218874230
 16     -0.0109537610     1.8323273730     1.5726920370
 16      0.0246591430     1.8524419460     4.6960765590
 16      0.0079869630    -0.0037686690     7.5833556930
 16     -0.0124816190     0.0075963160    10.7032794240
 16      1.5913795110     0.9218028330    13.7587607790
 16      1.5913795110     0.9206791410    16.8810460690
 16     -1.5913795110     4.5948778170     1.5563778100
 16     -1.5913795110     4.5944058030     4.6755797330
 16     -1.5913795110     2.7662547840     7.5837912950
 16     -1.5913795110     2.7421153170    10.7036032450
 16      0.0007014380     3.6767673420    13.7591554520
 16      0.0001145790     3.6766747490    16.8814353930
 16      3.1937127830     1.8323273730     1.5726920370
 16      3.1580998780     1.8524419460     4.6960765590
 16      3.1747720590    -0.0037686690     7.5833556930
 16      3.1952406400     0.0075963160    10.7032794240
 16      4.7741383340     0.9209776260    13.7590522280
 16      4.7741383340     0.9205354340    16.8796362420
 16      1.5913795110     4.6074354020     1.5730764610
 16      1.5913795110     4.5657975790     4.6964800070
 28      1.5913795110     2.7571987610     7.3559481150
 16      1.5913795110     2.7565893040    10.6696557210
 16      3.1820575840     3.6767673420    13.7591554520
 16      3.1826444420     3.6766747490    16.8814353930


==> anc/XSF_files/3R/S_substitution/331_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5635850700    0.0000000000    0.0000000000
   -4.7817925350    8.2829812930    0.0020354020
    0.0000000000    0.0043780340   18.4552667180
 CONVVEC
    9.5635850700    0.0000000000    0.0000000000
   -4.7817925350    8.2829812930    0.0020354020
    0.0000000000    0.0043780340   18.4552667180
 PRIMCOORD
          81           1
 42      1.5942003160     0.9211861270     3.1006186030    -0.0000013700    -0.0000290900     0.0000607100
 42      0.0040656080     1.8401402100     9.1916190670    -0.0004226700     0.0002106300    -0.0000667900
 42      0.0000650530     0.0034006400    15.3813005160    -0.0000081200     0.0000193200     0.0000067500
 42      0.0020943750     3.6835760950     3.1201453920    -0.0000716000    -0.0000674100     0.0001012900
 42     -1.5939310330     4.6082489590     9.1920099230     0.0000000000    -0.0005249200    -0.0000639100
 42     -1.5939310330     2.7646145300    15.3825890770     0.0000000000    -0.0000284100    -0.0000527800
 42     -1.5939308330     6.4437167160     3.1020139450     0.0000000000    -0.0000315400     0.0000587900
 42     -3.2015779890     7.3564546500     9.2065281600     0.0004422200     0.0002300800     0.0000582200
 42     -3.1880309620     5.5257525250    15.3826758760     0.0000402500    -0.0000559800     0.0000078400
 42      4.7815236150     0.9211861270     3.1006186030     0.0000013700    -0.0000290900     0.0000607100
 42      3.1878620650     1.8583221160     9.2053709140     0.0000000000    -0.0005542100     0.0000488100
 42      3.1878620650     0.0036195080    15.3832173840     0.0000000000    -0.0000298100    -0.0000691800
 42      3.1878620650     3.6815458300     3.0973649560     0.0000000000    -0.0000309600    -0.0000347600
 42      1.6026764000     4.6088588420     9.2218565610     0.0005452100     0.0002821600    -0.0004286000
 42      1.5941420920     2.7646531890    15.3819938130    -0.0000428100    -0.0000445500     0.0000064900
 42      1.5932075660     6.4437633520     3.0981224680     0.0000025800    -0.0000295300    -0.0000351600
 42      0.0137161230     7.3564546500     9.2065281600    -0.0004422200     0.0002300800     0.0000582200
 42      0.0001690960     5.5257525250    15.3826758760    -0.0000402500    -0.0000559800     0.0000078400
 42      7.9696554620     0.9189724950     3.1195123120     0.0000000000     0.0000551700     0.0000975000
 42      6.3716585230     1.8401402100     9.1916190670     0.0004226700     0.0002106300    -0.0000667900
 42      6.3756590780     0.0034006400    15.3813005160     0.0000081200     0.0000193200     0.0000067500
 42      6.3736297550     3.6835760950     3.1201453920     0.0000716000    -0.0000674100     0.0001012900
 42      4.7730475310     4.6088588420     9.2218565610    -0.0005452100     0.0002821600    -0.0004286000
 42      4.7815818390     2.7646531890    15.3819938130     0.0000428100    -0.0000445500     0.0000064900
 42      4.7825163650     6.4437633520     3.0981224680    -0.0000025800    -0.0000295300    -0.0000351600
 42      3.1878620650     7.3536852080     9.2223325060     0.0000000000    -0.0006530500    -0.0004060200
 42      3.1878620650     5.5255750180    15.3812198880     0.0000000000    -0.0000265700     0.0001051100
 16     -0.0072821010     1.8464016210     1.5543230570     0.0000318900    -0.0000192300     0.0001550600
 16      0.0070989420     1.8372624840     4.6695019510     0.0000367800     0.0000098500    -0.0000347400
 16     -0.0178460820    -0.0372884120     7.6470328790     0.0000791100    -0.0000151500     0.0004571700
 16     -0.0088266320     0.0055844210    10.7694516050     0.0002102600     0.0005507000    -0.0003448900
 16      1.5948171870     0.9239006810    13.8225001250    -0.0000858800     0.0000413600     0.0000816400
 16      1.5931060660     0.9240468170    16.9405418050    -0.0000067400     0.0000361000    -0.0001227100
 16     -1.5939310330     4.5947498600     1.5550307470     0.0000000000     0.0000289500     0.0001522700
 16     -1.5939310330     4.6106167460     4.6702157650     0.0000000000     0.0000767900    -0.0000300400
 16     -1.5939310330     2.7633094590     7.6370170840     0.0000000000    -0.0000432800    -0.0000515600
 16     -1.5939310330     2.7625311250    10.7398663970     0.0000000000     0.0000436300     0.0002074000
 16     -0.0003256980     3.6852117250    13.8227516960     0.0000004100    -0.0000041200     0.0000691500
 16      0.0003052400     3.6847509410    16.9405753530    -0.0000511500    -0.0000002700    -0.0001088200
 16     -3.1864874490     7.3649352470     1.5393354830     0.0000516000     0.0000246800     0.0001887700
 16     -3.1877287900     7.3634220970     4.6569313830    -0.0000920100    -0.0000242100    -0.0001377300
 16     -3.2313439070     5.5286622610     7.6481005010     0.0000789200     0.0000821200     0.0004333900
 16     -3.1883148560     5.5135235360    10.7709196760     0.0005374800    -0.0000163600    -0.0003609800
 16     -1.5939308330     6.4474155640    13.8239004830     0.0000000000    -0.0001056900     0.0000726500
 16     -1.5939308330     6.4446169830    16.9418937480     0.0000000000     0.0000267800    -0.0001218400
 16      3.1878620650     1.8405007130     1.5379533320     0.0000000000    -0.0000762900     0.0001853700
 16      3.1878620650     1.8411387290     4.6554744710     0.0000000000     0.0001350900    -0.0001360400
 16      3.1878620650     0.0022784560     7.6585465670     0.0000000000     0.0000088300    -0.0002831900
 16      3.1878620650     0.0013618490    10.7522307690     0.0000000000     0.0000200800     0.0000729700
 16      4.7809067450     0.9239006810    13.8225001250     0.0000858800     0.0000413600     0.0000816400
 16      4.7826178650     0.9240468170    16.9405418050     0.0000067400     0.0000361000    -0.0001227100
 16      1.5881746600     4.5998292300     1.5457411100    -0.0001954000    -0.0001165100     0.0002158700
 16      1.6159053750     4.6149514030     4.6683156530     0.0000117400     0.0000362500    -0.0001280600
 16      1.6192444270     2.7984825480     7.6477625580     0.0000714500    -0.0000507000     0.0004459300
 16      1.5857503990     2.7680037030    10.7703455770    -0.0003132400    -0.0004135700    -0.0003631800
 16      3.1878620650     3.6852289360    13.8213339710     0.0000000000    -0.0000425600     0.0001890900
 16      3.1878620650     3.6856154430    16.9399645190     0.0000000000    -0.0000740700    -0.0000800000
 16     -0.0013744180     7.3649352470     1.5393354830    -0.0000516000     0.0000246800     0.0001887700
 16     -0.0001330760     7.3634220970     4.6569313830     0.0000920100    -0.0000242100    -0.0001377300
 16      0.0434820410     5.5286622610     7.6481005010    -0.0000789200     0.0000821200     0.0004333900
 16      0.0004529900     5.5135235360    10.7709196760    -0.0005374800    -0.0000163600    -0.0003609800
 16      1.5938170330     6.4464674820    13.8220138090    -0.0000401400     0.0000119300     0.0001907300
 16      1.5948641920     6.4450385750    16.9406349880    -0.0000940600     0.0000867000    -0.0000791600
 16      6.3830062310     1.8464016210     1.5543230570    -0.0000318900    -0.0000192300     0.0001550600
 16      6.3686251890     1.8372624840     4.6695019510    -0.0000367800     0.0000098500    -0.0000347400
 16      6.3935702130    -0.0372884120     7.6470328790    -0.0000791100    -0.0000151500     0.0004571700
 16      6.3845507620     0.0055844210    10.7694516050    -0.0002102600     0.0005507000    -0.0003448900
 16      7.9696554620     0.9248013080    13.8220565280     0.0000000000    -0.0000051600     0.0000655600
 16      7.9696554620     0.9232249530    16.9398732250     0.0000000000     0.0000931200    -0.0001080300
 16      4.7875492710     4.5998292300     1.5457411100     0.0001954000    -0.0001165100     0.0002158700
 16      4.7598185560     4.6149514030     4.6683156530    -0.0000117400     0.0000362500    -0.0001280600
 16      4.7564795050     2.7984825480     7.6477625580    -0.0000714500    -0.0000507000     0.0004459300
 16      4.7899735320     2.7680037030    10.7703455770     0.0003132400    -0.0004135700    -0.0003631800
 16      6.3760498290     3.6852117250    13.8227516960    -0.0000004100    -0.0000041200     0.0000691500
 16      6.3754188900     3.6847509410    16.9405753530     0.0000511500    -0.0000002700    -0.0001088200
 16      3.1878620650     7.3708418360     1.5465024180     0.0000000000     0.0002191500     0.0002119500
 16      3.1878620650     7.3379402460     4.6690792940     0.0000000000     0.0000187700    -0.0001341600
 28      3.1878620650     5.5247706070     7.4336322220     0.0000000000     0.0000142600     0.0003698200
 16      3.1878620650     5.5235408260    10.7582546930     0.0000000000     0.0000154700    -0.0008021600
 16      4.7819068980     6.4464674820    13.8220138090     0.0000401400     0.0000119300     0.0001907300
 16      4.7808597390     6.4450385750    16.9406349880     0.0000940600     0.0000867000    -0.0000791600
 CONVCOORD
          81           1
 42      1.5942003160     0.9211861270     3.1006186030
 42      0.0040656080     1.8401402100     9.1916190670
 42      0.0000650530     0.0034006400    15.3813005160
 42      0.0020943750     3.6835760950     3.1201453920
 42     -1.5939310330     4.6082489590     9.1920099230
 42     -1.5939310330     2.7646145300    15.3825890770
 42     -1.5939308330     6.4437167160     3.1020139450
 42     -3.2015779890     7.3564546500     9.2065281600
 42     -3.1880309620     5.5257525250    15.3826758760
 42      4.7815236150     0.9211861270     3.1006186030
 42      3.1878620650     1.8583221160     9.2053709140
 42      3.1878620650     0.0036195080    15.3832173840
 42      3.1878620650     3.6815458300     3.0973649560
 42      1.6026764000     4.6088588420     9.2218565610
 42      1.5941420920     2.7646531890    15.3819938130
 42      1.5932075660     6.4437633520     3.0981224680
 42      0.0137161230     7.3564546500     9.2065281600
 42      0.0001690960     5.5257525250    15.3826758760
 42      7.9696554620     0.9189724950     3.1195123120
 42      6.3716585230     1.8401402100     9.1916190670
 42      6.3756590780     0.0034006400    15.3813005160
 42      6.3736297550     3.6835760950     3.1201453920
 42      4.7730475310     4.6088588420     9.2218565610
 42      4.7815818390     2.7646531890    15.3819938130
 42      4.7825163650     6.4437633520     3.0981224680
 42      3.1878620650     7.3536852080     9.2223325060
 42      3.1878620650     5.5255750180    15.3812198880
 16     -0.0072821010     1.8464016210     1.5543230570
 16      0.0070989420     1.8372624840     4.6695019510
 16     -0.0178460820    -0.0372884120     7.6470328790
 16     -0.0088266320     0.0055844210    10.7694516050
 16      1.5948171870     0.9239006810    13.8225001250
 16      1.5931060660     0.9240468170    16.9405418050
 16     -1.5939310330     4.5947498600     1.5550307470
 16     -1.5939310330     4.6106167460     4.6702157650
 16     -1.5939310330     2.7633094590     7.6370170840
 16     -1.5939310330     2.7625311250    10.7398663970
 16     -0.0003256980     3.6852117250    13.8227516960
 16      0.0003052400     3.6847509410    16.9405753530
 16     -3.1864874490     7.3649352470     1.5393354830
 16     -3.1877287900     7.3634220970     4.6569313830
 16     -3.2313439070     5.5286622610     7.6481005010
 16     -3.1883148560     5.5135235360    10.7709196760
 16     -1.5939308330     6.4474155640    13.8239004830
 16     -1.5939308330     6.4446169830    16.9418937480
 16      3.1878620650     1.8405007130     1.5379533320
 16      3.1878620650     1.8411387290     4.6554744710
 16      3.1878620650     0.0022784560     7.6585465670
 16      3.1878620650     0.0013618490    10.7522307690
 16      4.7809067450     0.9239006810    13.8225001250
 16      4.7826178650     0.9240468170    16.9405418050
 16      1.5881746600     4.5998292300     1.5457411100
 16      1.6159053750     4.6149514030     4.6683156530
 16      1.6192444270     2.7984825480     7.6477625580
 16      1.5857503990     2.7680037030    10.7703455770
 16      3.1878620650     3.6852289360    13.8213339710
 16      3.1878620650     3.6856154430    16.9399645190
 16     -0.0013744180     7.3649352470     1.5393354830
 16     -0.0001330760     7.3634220970     4.6569313830
 16      0.0434820410     5.5286622610     7.6481005010
 16      0.0004529900     5.5135235360    10.7709196760
 16      1.5938170330     6.4464674820    13.8220138090
 16      1.5948641920     6.4450385750    16.9406349880
 16      6.3830062310     1.8464016210     1.5543230570
 16      6.3686251890     1.8372624840     4.6695019510
 16      6.3935702130    -0.0372884120     7.6470328790
 16      6.3845507620     0.0055844210    10.7694516050
 16      7.9696554620     0.9248013080    13.8220565280
 16      7.9696554620     0.9232249530    16.9398732250
 16      4.7875492710     4.5998292300     1.5457411100
 16      4.7598185560     4.6149514030     4.6683156530
 16      4.7564795050     2.7984825480     7.6477625580
 16      4.7899735320     2.7680037030    10.7703455770
 16      6.3760498290     3.6852117250    13.8227516960
 16      6.3754188900     3.6847509410    16.9405753530
 16      3.1878620650     7.3708418360     1.5465024180
 16      3.1878620650     7.3379402460     4.6690792940
 28      3.1878620650     5.5247706070     7.4336322220
 16      3.1878620650     5.5235408260    10.7582546930
 16      4.7819068980     6.4464674820    13.8220138090
 16      4.7808597390     6.4450385750    16.9406349880


==> anc/XSF_files/3R/S_substitution/441_s_sub.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7616323290    0.0000000000    0.0000000000
   -6.3808097830   11.0519451500   -0.0004721940
    0.0000000000   -0.0009699120   18.4773631180
 CONVVEC
   12.7616323290    0.0000000000    0.0000000000
   -6.3808097830   11.0519451500   -0.0004721940
    0.0000000000   -0.0009699120   18.4773631180
 PRIMCOORD
         144           1
 42      1.5935872620     0.9199235640     3.0618010510    -0.0000157800    -0.0000191500    -0.0000465100
 42      0.0000000000     1.8415458210     9.2372006150     0.0000000000    -0.0000357000    -0.0000119200
 42      0.0000000000    -0.0140399400    15.3845794950     0.0000000000     0.0001517500    -0.0000155600
 42      0.0000000000     3.6836942580     3.0705852520     0.0000000000     0.0000003000    -0.0001839700
 42     -1.5950303500     4.6045884490     9.2369704600     0.0000220900     0.0000183100    -0.0000179000
 42     -1.5936293910     2.7549239250    15.4192492420    -0.0000428400     0.0000952100     0.0000445200
 42     -1.5952849240     6.4468149800     3.0704957880     0.0000007800     0.0000016700    -0.0001843300
 42     -3.1903585520     7.3674564640     9.2369588180    -0.0000372600     0.0000255000    -0.0000106500
 42     -3.1960667500     5.5303328110    15.4191360520     0.0000597600    -0.0000729500     0.0000466900
 42     -3.1919283590     9.2087544280     3.0614682070    -0.0000288800     0.0000005000    -0.0000481200
 42     -4.7855376970    10.1305051650     9.2365131000    -0.0000216000    -0.0000072200    -0.0000001000
 42     -4.7973562790     8.2950131550    15.3843408800     0.0001393800    -0.0000670600    -0.0000157500
 42      4.7848590370     0.9203212150     3.0658972730     0.0000042800     0.0000061000    -0.0001059200
 42      3.1903381900     1.8416572660     9.2378745390     0.0000052600     0.0000089200    -0.0000159800
 42      3.1753528820    -0.0094363800    15.4012511780    -0.0001063500    -0.0000554500     0.0003194500
 42      3.1902566340     3.6837936230     3.0675800740     0.0000044000     0.0000047700    -0.0001201500
 42      1.5950303500     4.6045884500     9.2369704600    -0.0000220900     0.0000183100    -0.0000179000
 42      1.5936293920     2.7549239250    15.4192492420     0.0000428400     0.0000952100     0.0000445200
 42      1.5952851240     6.4468149800     3.0704957880    -0.0000007800     0.0000016700    -0.0001843300
 42      0.0000000000     7.3672874730     9.2368566520     0.0000000000    -0.0000212200    -0.0000178700
 42      0.0000000000     5.5252499860    15.4265005630     0.0000000000     0.0000050900    -0.0002134500
 42      0.0000000000     9.2096146490     3.0670997740     0.0000000000     0.0000034400    -0.0001088600
 42     -1.5951002810    10.1303305600     9.2375124560     0.0000058000     0.0000075200    -0.0000145600
 42     -1.6023962380     8.2905511660    15.4190093680     0.0000975200    -0.0000021600     0.0000493400
 42      7.9767739200     0.9203212150     3.0658972730    -0.0000042800     0.0000061000    -0.0001059200
 42      6.3808164290     1.8415056020     9.2384735170     0.0000000000     0.0000047200     0.0000011700
 42      6.3808164290    -0.0033064690    15.4081896080     0.0000000000     0.0000606300     0.0001836200
 42      6.3808164290     3.6845167790     3.0660761570     0.0000000000     0.0000059000    -0.0001211900
 42      4.7854365640     4.6044712580     9.2377485300    -0.0000004200    -0.0000016900    -0.0000150100
 42      4.7834125390     2.7634727240    15.4080990820     0.0000481700    -0.0000176200     0.0001810300
 42      4.7855260720     6.4484336980     3.0619359880     0.0000121200     0.0000387600    -0.0000666500
 42      3.1903587510     7.3674564640     9.2369588180     0.0000372600     0.0000255000    -0.0000106500
 42      3.1960669500     5.5303328110    15.4191360520    -0.0000597600    -0.0000729500     0.0000466900
 42      3.1919285580     9.2087544280     3.0614682070     0.0000288800     0.0000005000    -0.0000481200
 42      1.5951002810    10.1303305600     9.2375124560    -0.0000058000     0.0000075200    -0.0000145600
 42      1.6023962380     8.2905511660    15.4190093680    -0.0000975200    -0.0000021600     0.0000493400
 42     11.1680463930     0.9199235640     3.0618010510     0.0000157800    -0.0000191500    -0.0000465100
 42      9.5712951650     1.8416572660     9.2378745390    -0.0000052600     0.0000089200    -0.0000159800
 42      9.5862804740    -0.0094363800    15.4012511780     0.0001063500    -0.0000554500     0.0003194500
 42      9.5713767220     3.6837936230     3.0675800740    -0.0000044000     0.0000047700    -0.0001201500
 42      7.9761963920     4.6044712580     9.2377485300     0.0000004200    -0.0000016900    -0.0000150100
 42      7.9782204180     2.7634727240    15.4080990820    -0.0000481700    -0.0000176200     0.0001810300
 42      7.9761068850     6.4484336980     3.0619359880    -0.0000121200     0.0000387600    -0.0000666500
 42      6.3808164290     7.3673924330     9.2366242500     0.0000000000     0.0000294600     0.0000007200
 42      6.3808164290     5.5425670620    15.4010492390     0.0000000000     0.0001397900     0.0003166300
 42      6.3808164290     9.2096315330     3.0813952860     0.0000000000     0.0000105400    -0.0002188300
 42      4.7855376970    10.1305051650     9.2365131000     0.0000216000    -0.0000072200    -0.0000001000
 42      4.7973562800     8.2950131550    15.3843408800    -0.0001393800    -0.0000670600    -0.0000157500
 16      0.0000000000     1.8456839920     1.5075100710     0.0000000000    -0.0000550600     0.0000192900
 16      0.0000000000     1.8385455360     4.6235483270     0.0000000000     0.0000690100    -0.0001743800
 16      0.0000000000    -0.0004784590     7.6785209270     0.0000000000    -0.0000230900     0.0000879300
 16      0.0000000000    -0.0007954800    10.7949227470     0.0000000000    -0.0000187200    -0.0000906500
 16      1.5871890610     0.9249955100    13.8367534760    -0.0002000500    -0.0001788900     0.0003414100
 16      1.5729867770     0.8735441890    16.9596675830    -0.0001325600     0.0001300800     0.0001124200
 16     -1.5941699230     4.6053302100     1.5126979020    -0.0000327500    -0.0000208800    -0.0000731900
 16     -1.5964199460     4.6041185790     4.6285817430     0.0000165300    -0.0000006700    -0.0002937500
 16     -1.5953876710     2.7623309910     7.6789690090     0.0000174700    -0.0000122400     0.0001092600
 16     -1.5947300950     2.7632039870    10.7955886360     0.0000066400    -0.0000243500    -0.0001387500
 16      0.0000000000     3.6832189180    13.8670792350     0.0000000000    -0.0000192500    -0.0001101600
 16      0.0000000000     3.6764157110    16.9779699240     0.0000000000     0.0002072100    -0.0000630900
 16     -3.1871392760     7.3655844500     1.5074387520    -0.0000350600     0.0000311300     0.0000116600
 16     -3.1931607020     7.3695174530     4.6234702850     0.0000662500    -0.0000525900    -0.0001804300
 16     -3.1905692200     5.5252985090     7.6788475690    -0.0000056500     0.0000266400     0.0001102100
 16     -3.1896160740     5.5256490460    10.7954649080    -0.0000116600     0.0000059600    -0.0001376700
 16     -1.5952314490     6.4461439110    13.8669588750    -0.0000109900     0.0000155100    -0.0001028700
 16     -1.6012437160     6.4497496290    16.9778274170     0.0001897400    -0.0001067400    -0.0000653400
 16     -4.8018689310    10.1212339230     1.5028651470     0.0000749600     0.0000472200    -0.0000547600
 16     -4.7804923650    10.1337445970     4.6255835800    -0.0000954400    -0.0000630500    -0.0001573200
 16     -4.7855289090     8.2883603850     7.6781667830    -0.0000234600     0.0000153800     0.0000879100
 16     -4.7859272160     8.2887187460    10.7945637710    -0.0000112500    -0.0000013100    -0.0000899600
 16     -3.1904592260     9.1997925500    13.8364933280    -0.0002352900    -0.0000858500     0.0003352000
 16     -3.2421555130     9.2134311920    16.9593496680     0.0000488900    -0.0001831800     0.0001062500
 16      3.1897911630     1.8423807700     1.5074488390    -0.0000298100    -0.0000240200     0.0000422300
 16      3.1886348660     1.8402127650     4.6229902650     0.0000073100     0.0000055600    -0.0001925300
 16      3.1909890960    -0.0002251510     7.6793643960    -0.0000094300    -0.0000032100     0.0001139200
 16      3.1902323090    -0.0005308060    10.7953063920    -0.0000151700    -0.0000154900    -0.0001361700
 16      4.7826221340     0.9184320700    13.8510742600    -0.0000096200    -0.0000004800     0.0002224800
 16      4.7781736150     0.9159952320    16.9574107810    -0.0001071600    -0.0000708300     0.0002195600
 16      1.5941699230     4.6053302100     1.5126979020     0.0000327500    -0.0000208800    -0.0000731900
 16      1.5964199460     4.6041185790     4.6285817430    -0.0000165300    -0.0000006700    -0.0002937500
 16      1.5953876710     2.7623309910     7.6789690090    -0.0000174700    -0.0000122400     0.0001092600
 16      1.5947300950     2.7632039870    10.7955886360    -0.0000066400    -0.0000243500    -0.0001387500
 16      3.1836227350     3.6871335940    13.8595064350     0.0001859600    -0.0001000600     0.0000819200
 16      3.1938593540     3.6813428410    16.9713646190     0.0000602600    -0.0000429700     0.0000504600
 16      0.0000000000     7.3663934140     1.5124973410     0.0000000000     0.0000408400    -0.0000703700
 16      0.0000000000     7.3693826740     4.6283740220     0.0000000000    -0.0000379100    -0.0002884700
 16      0.0000000000     5.5254194960     7.6786799520     0.0000000000     0.0000034300     0.0000407000
 16      0.0000000000     5.5255595800    10.7958207580     0.0000000000    -0.0000085100    -0.0000999900
 16      1.5952316490     6.4461439110    13.8669588750     0.0000109900     0.0000155100    -0.0001028700
 16      1.6012439150     6.4497496290    16.9778274170    -0.0001897400    -0.0001067400    -0.0000653400
 16     -1.5950068310    10.1298291660     1.5070039600    -0.0000335500    -0.0000164500     0.0000461200
 16     -1.5973541240    10.1300384150     4.6225543600     0.0000071300    -0.0000104900    -0.0001886400
 16     -1.5951793140     8.2886115460     7.6787297080    -0.0000237600    -0.0000043500     0.0001106900
 16     -1.5948889400     8.2878243570    10.7953510430    -0.0000185100    -0.0000068100    -0.0001383000
 16      0.0000000000     9.2012699980    13.8592199970     0.0000000000     0.0002083800     0.0000990600
 16      0.0000000000     9.2132484970    16.9711094570     0.0000000000     0.0000578500     0.0000488000
 16      6.3808164290     1.8417674710     1.5077784870     0.0000000000    -0.0000027200    -0.0000598500
 16      6.3808164290     1.8416232850     4.6239936610     0.0000000000     0.0000038200    -0.0002261300
 16      6.3808164290    -0.0003985300     7.6796885740     0.0000000000     0.0000163700     0.0000982700
 16      6.3808164290    -0.0008547180    10.7966082640     0.0000000000    -0.0000019800    -0.0001110000
 16      7.9790108230     0.9184320700    13.8510742600     0.0000096200    -0.0000004800     0.0002224800
 16      7.9834593420     0.9159952320    16.9574107810     0.0001071600    -0.0000708300     0.0002195600
 16      4.7848118690     4.6048385720     1.5075959040     0.0000016700     0.0000431700     0.0000295800
 16      4.7859868290     4.6069053400     4.6231434330    -0.0000004700    -0.0000051700    -0.0002062900
 16      4.7857454950     2.7623396240     7.6795757300     0.0000125200    -0.0000042500     0.0000976600
 16      4.7852327890     2.7627897860    10.7964931880     0.0000048500    -0.0000113300    -0.0001117700
 16      6.3808164290     3.6865216230    13.8509787410     0.0000000000     0.0000308100     0.0002184100
 16      6.3808164290     3.6918358610    16.9573111630     0.0000000000     0.0001158600     0.0002192600
 16      3.1871394760     7.3655844500     1.5074387520     0.0000350600     0.0000311300     0.0000116600
 16      3.1931609020     7.3695174530     4.6234702850    -0.0000662500    -0.0000525900    -0.0001804300
 16      3.1905694190     5.5252985090     7.6788475690     0.0000056500     0.0000266400     0.0001102100
 16      3.1896162740     5.5256490460    10.7954649080     0.0000116600     0.0000059600    -0.0001376700
 16      4.7775747450     6.4508399870    13.8366183670     0.0000414000     0.0002561400     0.0003319200
 16      4.8151136140     6.4889880500    16.9594947470    -0.0001906600     0.0000386500     0.0001108800
 16      1.5950068310    10.1298291660     1.5070039600     0.0000335500    -0.0000164500     0.0000461200
 16      1.5973541250    10.1300384160     4.6225543600    -0.0000071300    -0.0000104900    -0.0001886400
 16      1.5951793140     8.2886115460     7.6787297080     0.0000237600    -0.0000043500     0.0001106900
 16      1.5948889400     8.2878243570    10.7953510430     0.0000185100    -0.0000068100    -0.0001383000
 16      3.1904594250     9.1997925500    13.8364933280     0.0002352900    -0.0000858500     0.0003352000
 16      3.2421557120     9.2134311920    16.9593496680    -0.0000488900    -0.0001831800     0.0001062500
 16      9.5718421930     1.8423807700     1.5074488390     0.0000298100    -0.0000240200     0.0000422300
 16      9.5729984900     1.8402127650     4.6229902650    -0.0000073100     0.0000055600    -0.0001925300
 16      9.5706442600    -0.0002251510     7.6793643960     0.0000094300    -0.0000032100     0.0001139200
 16      9.5714010460    -0.0005308060    10.7953063920     0.0000151700    -0.0000154900    -0.0001361700
 16     11.1744445940     0.9249955100    13.8367534760     0.0002000500    -0.0001788900     0.0003414100
 16     11.1886468770     0.8735441890    16.9596675830     0.0001325600     0.0001300800     0.0001124200
 16      7.9768210870     4.6048385720     1.5075959040    -0.0000016700     0.0000431700     0.0000295800
 16      7.9756461280     4.6069053400     4.6231434330     0.0000004700    -0.0000051700    -0.0002062900
 16      7.9758874610     2.7623396240     7.6795757300    -0.0000125200    -0.0000042500     0.0000976600
 16      7.9764001680     2.7627897860    10.7964931880    -0.0000048500    -0.0000113300    -0.0001117700
 16      9.5780106190     3.6871335940    13.8595064350    -0.0001859600    -0.0001000600     0.0000819200
 16      9.5677740010     3.6813428410    16.9713646190    -0.0000602600    -0.0000429700     0.0000504600
 16      6.3808164290     7.3860450300     1.5033253140     0.0000000000    -0.0000619100    -0.0000759500
 16      6.3808164290     7.3618910090     4.6260130930     0.0000000000     0.0001045500    -0.0001765300
 16      6.3808164290     5.5247364800     7.6791294880     0.0000000000     0.0000144500     0.0001141200
 16      6.3808164290     5.5257612720    10.7950617890     0.0000000000     0.0000087300    -0.0001356600
 16      7.9840582120     6.4508399870    13.8366183670    -0.0000414000     0.0002561400     0.0003319200
 16      7.9465193430     6.4889880500    16.9594947470     0.0001906600     0.0000386500     0.0001108800
 16      4.8018689320    10.1212339230     1.5028651470    -0.0000749600     0.0000472200    -0.0000547600
 16      4.7804923660    10.1337445970     4.6255835800     0.0000954400    -0.0000630500    -0.0001573200
 16      4.7855289100     8.2883603850     7.6781667830     0.0000234600     0.0000153800     0.0000879100
 16      4.7859272160     8.2887187460    10.7945637710     0.0000112500    -0.0000013100    -0.0000899600
 16      6.3808164290     9.2092679070    13.8483904620     0.0000000000    -0.0000080000    -0.0003857600
 28      6.3808164290     9.2101650660    17.1732468460     0.0000000000    -0.0000663400     0.0007449600
 CONVCOORD
         144           1
 42      1.5935872620     0.9199235640     3.0618010510
 42      0.0000000000     1.8415458210     9.2372006150
 42     -0.0000000000    -0.0140399400    15.3845794950
 42      0.0000000000     3.6836942580     3.0705852520
 42     -1.5950303500     4.6045884490     9.2369704600
 42     -1.5936293910     2.7549239250    15.4192492420
 42     -1.5952849240     6.4468149800     3.0704957880
 42     -3.1903585520     7.3674564640     9.2369588180
 42     -3.1960667500     5.5303328110    15.4191360520
 42     -3.1919283590     9.2087544280     3.0614682070
 42     -4.7855376970    10.1305051650     9.2365131000
 42     -4.7973562790     8.2950131550    15.3843408800
 42      4.7848590370     0.9203212150     3.0658972730
 42      3.1903381900     1.8416572660     9.2378745390
 42      3.1753528820    -0.0094363800    15.4012511780
 42      3.1902566340     3.6837936230     3.0675800740
 42      1.5950303500     4.6045884500     9.2369704600
 42      1.5936293920     2.7549239250    15.4192492420
 42      1.5952851240     6.4468149800     3.0704957880
 42      0.0000000000     7.3672874730     9.2368566520
 42     -0.0000000000     5.5252499860    15.4265005630
 42      0.0000000000     9.2096146490     3.0670997740
 42     -1.5951002810    10.1303305600     9.2375124560
 42     -1.6023962380     8.2905511660    15.4190093680
 42      7.9767739200     0.9203212150     3.0658972730
 42      6.3808164290     1.8415056020     9.2384735170
 42      6.3808164290    -0.0033064690    15.4081896080
 42      6.3808164290     3.6845167790     3.0660761570
 42      4.7854365640     4.6044712580     9.2377485300
 42      4.7834125390     2.7634727240    15.4080990820
 42      4.7855260720     6.4484336980     3.0619359880
 42      3.1903587510     7.3674564640     9.2369588180
 42      3.1960669500     5.5303328110    15.4191360520
 42      3.1919285580     9.2087544280     3.0614682070
 42      1.5951002810    10.1303305600     9.2375124560
 42      1.6023962380     8.2905511660    15.4190093680
 42     11.1680463930     0.9199235640     3.0618010510
 42      9.5712951650     1.8416572660     9.2378745390
 42      9.5862804740    -0.0094363800    15.4012511780
 42      9.5713767220     3.6837936230     3.0675800740
 42      7.9761963920     4.6044712580     9.2377485300
 42      7.9782204180     2.7634727240    15.4080990820
 42      7.9761068850     6.4484336980     3.0619359880
 42      6.3808164290     7.3673924330     9.2366242500
 42      6.3808164290     5.5425670620    15.4010492390
 42      6.3808164290     9.2096315330     3.0813952860
 42      4.7855376970    10.1305051650     9.2365131000
 42      4.7973562800     8.2950131550    15.3843408800
 16      0.0000000000     1.8456839920     1.5075100710
 16      0.0000000000     1.8385455360     4.6235483270
 16      0.0000000000    -0.0004784590     7.6785209270
 16     -0.0000000000    -0.0007954800    10.7949227470
 16      1.5871890610     0.9249955100    13.8367534760
 16      1.5729867770     0.8735441890    16.9596675830
 16     -1.5941699230     4.6053302100     1.5126979020
 16     -1.5964199460     4.6041185790     4.6285817430
 16     -1.5953876710     2.7623309910     7.6789690090
 16     -1.5947300950     2.7632039870    10.7955886360
 16      0.0000000000     3.6832189180    13.8670792350
 16     -0.0000000000     3.6764157110    16.9779699240
 16     -3.1871392760     7.3655844500     1.5074387520
 16     -3.1931607020     7.3695174530     4.6234702850
 16     -3.1905692200     5.5252985090     7.6788475690
 16     -3.1896160740     5.5256490460    10.7954649080
 16     -1.5952314490     6.4461439110    13.8669588750
 16     -1.6012437160     6.4497496290    16.9778274170
 16     -4.8018689310    10.1212339230     1.5028651470
 16     -4.7804923650    10.1337445970     4.6255835800
 16     -4.7855289090     8.2883603850     7.6781667830
 16     -4.7859272160     8.2887187460    10.7945637710
 16     -3.1904592260     9.1997925500    13.8364933280
 16     -3.2421555130     9.2134311920    16.9593496680
 16      3.1897911630     1.8423807700     1.5074488390
 16      3.1886348660     1.8402127650     4.6229902650
 16      3.1909890960    -0.0002251510     7.6793643960
 16      3.1902323090    -0.0005308060    10.7953063920
 16      4.7826221340     0.9184320700    13.8510742600
 16      4.7781736150     0.9159952320    16.9574107810
 16      1.5941699230     4.6053302100     1.5126979020
 16      1.5964199460     4.6041185790     4.6285817430
 16      1.5953876710     2.7623309910     7.6789690090
 16      1.5947300950     2.7632039870    10.7955886360
 16      3.1836227350     3.6871335940    13.8595064350
 16      3.1938593540     3.6813428410    16.9713646190
 16      0.0000000000     7.3663934140     1.5124973410
 16      0.0000000000     7.3693826740     4.6283740220
 16      0.0000000000     5.5254194960     7.6786799520
 16      0.0000000000     5.5255595800    10.7958207580
 16      1.5952316490     6.4461439110    13.8669588750
 16      1.6012439150     6.4497496290    16.9778274170
 16     -1.5950068310    10.1298291660     1.5070039600
 16     -1.5973541240    10.1300384150     4.6225543600
 16     -1.5951793140     8.2886115460     7.6787297080
 16     -1.5948889400     8.2878243570    10.7953510430
 16      0.0000000000     9.2012699980    13.8592199970
 16      0.0000000000     9.2132484970    16.9711094570
 16      6.3808164290     1.8417674710     1.5077784870
 16      6.3808164290     1.8416232850     4.6239936610
 16      6.3808164290    -0.0003985300     7.6796885740
 16      6.3808164290    -0.0008547180    10.7966082640
 16      7.9790108230     0.9184320700    13.8510742600
 16      7.9834593420     0.9159952320    16.9574107810
 16      4.7848118690     4.6048385720     1.5075959040
 16      4.7859868290     4.6069053400     4.6231434330
 16      4.7857454950     2.7623396240     7.6795757300
 16      4.7852327890     2.7627897860    10.7964931880
 16      6.3808164290     3.6865216230    13.8509787410
 16      6.3808164290     3.6918358610    16.9573111630
 16      3.1871394760     7.3655844500     1.5074387520
 16      3.1931609020     7.3695174530     4.6234702850
 16      3.1905694190     5.5252985090     7.6788475690
 16      3.1896162740     5.5256490460    10.7954649080
 16      4.7775747450     6.4508399870    13.8366183670
 16      4.8151136140     6.4889880500    16.9594947470
 16      1.5950068310    10.1298291660     1.5070039600
 16      1.5973541250    10.1300384160     4.6225543600
 16      1.5951793140     8.2886115460     7.6787297080
 16      1.5948889400     8.2878243570    10.7953510430
 16      3.1904594250     9.1997925500    13.8364933280
 16      3.2421557120     9.2134311920    16.9593496680
 16      9.5718421930     1.8423807700     1.5074488390
 16      9.5729984900     1.8402127650     4.6229902650
 16      9.5706442600    -0.0002251510     7.6793643960
 16      9.5714010460    -0.0005308060    10.7953063920
 16     11.1744445940     0.9249955100    13.8367534760
 16     11.1886468770     0.8735441890    16.9596675830
 16      7.9768210870     4.6048385720     1.5075959040
 16      7.9756461280     4.6069053400     4.6231434330
 16      7.9758874610     2.7623396240     7.6795757300
 16      7.9764001680     2.7627897860    10.7964931880
 16      9.5780106190     3.6871335940    13.8595064350
 16      9.5677740010     3.6813428410    16.9713646190
 16      6.3808164290     7.3860450300     1.5033253140
 16      6.3808164290     7.3618910090     4.6260130930
 16      6.3808164290     5.5247364800     7.6791294880
 16      6.3808164290     5.5257612720    10.7950617890
 16      7.9840582120     6.4508399870    13.8366183670
 16      7.9465193430     6.4889880500    16.9594947470
 16      4.8018689320    10.1212339230     1.5028651470
 16      4.7804923660    10.1337445970     4.6255835800
 16      4.7855289100     8.2883603850     7.6781667830
 16      4.7859272160     8.2887187460    10.7945637710
 16      6.3808164290     9.2092679070    13.8483904620
 28      6.3808164290     9.2101650660    17.1732468460


==> anc/XSF_files/3R/doped_primitive_3R/Mo_S_atop_intercalation/prim3R_Mo_S_atop_112.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    2.7900240220   -1.6122393160    0.0031957750
    2.7900240220    1.6122393160    0.0031957750
   -3.7305192390    0.0000000000   12.5825508470
 CONVVEC
    2.7900240220   -1.6122393160    0.0031957750
    2.7900240220    1.6122393160    0.0031957750
   -3.7305192390    0.0000000000   12.5825508470
 PRIMCOORD
           7           1
 42      3.7174543740     0.0000000000     3.1094090850    -0.0000253600     0.0000000000    -0.0000150100
 42      1.8525248710     0.0000000000     9.5943350730     0.0000546500     0.0000000000     0.0000035400
 16      1.8581337050     0.0000000000     1.5616709070     0.0000053800     0.0000000000     0.0000086400
 16      1.8552905950     0.0000000000     4.6657092730    -0.0000021500     0.0000000000    -0.0000002200
 16     -0.0057080750     0.0000000000     7.9723887760     0.0000038800     0.0000000000     0.0000093500
 16     -0.0096731360     0.0000000000    11.1258129650     0.0000177800     0.0000000000    -0.0000032800
 28      1.8571468770     0.0000000000     6.8263313720    -0.0000541800     0.0000000000    -0.0000030100
 CONVCOORD
           7           1
 42      3.7174543740     0.0000000000     3.1094090850
 42      1.8525248710     0.0000000000     9.5943350730
 16      1.8581337050     0.0000000000     1.5616709070
 16      1.8552905950     0.0000000000     4.6657092730
 16     -0.0057080750     0.0000000000     7.9723887760
 16     -0.0096731360     0.0000000000    11.1258129650
 28      1.8571468770     0.0000000000     6.8263313720


==> anc/XSF_files/3R/doped_primitive_3R/Mo_S_atop_intercalation/prim3R_Mo_S_atop_222.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    5.5415234020   -3.1992907670    0.0055171310
    5.5415234020    3.1992907670    0.0055171310
   -3.7065538830    0.0000000000   12.4496157710
 CONVVEC
    5.5415234020   -3.1992907670    0.0055171310
    5.5415234020    3.1992907670    0.0055171310
   -3.7065538830    0.0000000000   12.4496157710
 PRIMCOORD
          25           1
 42      3.7026881550     0.0000000000     3.0998206800     0.0000059900     0.0000000000    -0.0000028300
 42      1.8379240200     0.0000000000     9.3734320030    -0.0000017100     0.0000000000     0.0000082200
 42      6.4565916920     1.5899210170     3.1025786320     0.0000001800    -0.0000031800    -0.0000027900
 42      4.6159972410     1.5869754720     9.4002048100    -0.0000030700     0.0000026900     0.0000011800
 42      6.4565916920    -1.5899210170     3.1025786320     0.0000001800     0.0000031800    -0.0000027900
 42      4.6159972410    -1.5869754720     9.4002048100    -0.0000030700    -0.0000026900     0.0000011800
 42      9.2329667220     0.0000000000     3.1131401640     0.0000019100     0.0000000000     0.0000021900
 42      7.3647782240     0.0000000000     9.4029822880     0.0000011100     0.0000000000     0.0000014700
 16      1.8458238430     0.0000000000     1.5524450170     0.0000019300     0.0000000000     0.0000105800
 16      1.8427867660     0.0000000000     4.6402272610     0.0000016900     0.0000000000    -0.0000269800
 16     -0.0723327670     0.0000000000     7.7927818970    -0.0000052600     0.0000000000     0.0000064700
 16      0.0037294620     0.0000000000    10.9342777650     0.0000020700     0.0000000000     0.0000010500
 16      4.6147066780     1.6029198370     1.5442807350    -0.0000001500     0.0000036400     0.0000044800
 16      4.6156902510     1.5958651740     4.6630454130     0.0000021500    -0.0000005500    -0.0000053400
 16      2.7955244980     1.6558068370     7.7957194480     0.0000006800     0.0000044300     0.0000069600
 16      2.7527595030     1.5870456140    10.9370295020    -0.0000040700    -0.0000034600     0.0000010600
 16      4.6147066780    -1.6029198370     1.5442807350    -0.0000001500    -0.0000036400     0.0000044800
 16      4.6156902510    -1.5958651740     4.6630454130     0.0000021500     0.0000005500    -0.0000053400
 16      2.7955244980    -1.6558068370     7.7957194480     0.0000006800    -0.0000044300     0.0000069600
 16      2.7527595030    -1.5870456140    10.9370295020    -0.0000040700     0.0000034600     0.0000010600
 16      7.3911106280     0.0000000000     1.5470549430     0.0000059600     0.0000000000     0.0000043500
 16      7.3799111180     0.0000000000     4.6657910760     0.0000010300     0.0000000000    -0.0000052100
 16      5.5338311700     0.0000000000     7.8327632840    -0.0000021400     0.0000000000    -0.0000001000
 16      5.5307632240     0.0000000000    10.9593866190    -0.0000020700     0.0000000000    -0.0000160400
 28      1.8408515320     0.0000000000     6.7620221400    -0.0000019200     0.0000000000     0.0000057500
 CONVCOORD
          25           1
 42      3.7026881550     0.0000000000     3.0998206800
 42      1.8379240200     0.0000000000     9.3734320030
 42      6.4565916920     1.5899210170     3.1025786320
 42      4.6159972410     1.5869754720     9.4002048100
 42      6.4565916920    -1.5899210170     3.1025786320
 42      4.6159972410    -1.5869754720     9.4002048100
 42      9.2329667220     0.0000000000     3.1131401640
 42      7.3647782240     0.0000000000     9.4029822880
 16      1.8458238430     0.0000000000     1.5524450170
 16      1.8427867660     0.0000000000     4.6402272610
 16     -0.0723327670     0.0000000000     7.7927818970
 16      0.0037294620     0.0000000000    10.9342777650
 16      4.6147066780     1.6029198370     1.5442807350
 16      4.6156902510     1.5958651740     4.6630454130
 16      2.7955244980     1.6558068370     7.7957194480
 16      2.7527595030     1.5870456140    10.9370295020
 16      4.6147066780    -1.6029198370     1.5442807350
 16      4.6156902510    -1.5958651740     4.6630454130
 16      2.7955244980    -1.6558068370     7.7957194480
 16      2.7527595030    -1.5870456140    10.9370295020
 16      7.3911106280     0.0000000000     1.5470549430
 16      7.3799111180     0.0000000000     4.6657910760
 16      5.5338311700     0.0000000000     7.8327632840
 16      5.5307632240     0.0000000000    10.9593866190
 28      1.8408515320     0.0000000000     6.7620221400


==> anc/XSF_files/3R/doped_primitive_3R/Mo_substitution/prim3R_Mo_sub_112.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    2.8655042000   -1.6537772140    0.0071740140
    2.8655042000    1.6537772140    0.0071740140
   -3.8139921760    0.0000000000   11.0396793970
 CONVVEC
    2.8655042000   -1.6537772140    0.0071740140
    2.8655042000    1.6537772140    0.0071740140
   -3.8139921760    0.0000000000   11.0396793970
 PRIMCOORD
           6           1
 28      3.8235357640     0.0000000000     2.7820352180     0.0000054100     0.0000000000    -0.0000053300
 42      1.9155276460     0.0000000000     8.2892312730    -0.0000031500     0.0000000000    -0.0000027500
 16      1.9131555900     0.0000000000     1.6135457440    -0.0000106700     0.0000000000     0.0000017200
 16      1.9089441570     0.0000000000     3.9171315840     0.0000040400     0.0000000000     0.0000126100
 16      0.0090560580     0.0000000000     6.7622491240     0.0000057500     0.0000000000     0.0000007600
 16      0.0015194570     0.0000000000     9.8074785770    -0.0000013800     0.0000000000    -0.0000070100
 CONVCOORD
           6           1
 28      3.8235357640     0.0000000000     2.7820352180
 42      1.9155276460     0.0000000000     8.2892312730
 16      1.9131555900     0.0000000000     1.6135457440
 16      1.9089441570     0.0000000000     3.9171315840
 16      0.0090560580     0.0000000000     6.7622491240
 16      0.0015194570     0.0000000000     9.8074785770


==> anc/XSF_files/3R/doped_primitive_3R/Mo_substitution/prim3R_Mo_sub_222.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    5.5463189630   -3.2017172820    0.0063600250
    5.5463189630    3.2017172820    0.0063600250
   -3.7076841280    0.0000000000   12.2664585310
 CONVVEC
    5.5463189630   -3.2017172820    0.0063600250
    5.5463189630    3.2017172820    0.0063600250
   -3.7076841280    0.0000000000   12.2664585310
 PRIMCOORD
          24           1
 42      3.6937702790     0.0000000000     3.0676551560    -0.0000119100     0.0000000000     0.0000576500
 28      1.8401487590     0.0000000000     9.1912417780     0.0000090000     0.0000000000     0.0000221700
 42      6.4682923400     1.6014543500     3.0707921640    -0.0000112400     0.0000008000     0.0000602800
 42      4.6206318250     1.5945818370     9.2238762250     0.0000055900    -0.0000046900    -0.0000598800
 42      6.4682923400    -1.6014543500     3.0707921640    -0.0000112400    -0.0000008000     0.0000602800
 42      4.6206318250    -1.5945818370     9.2238762250     0.0000055900     0.0000046900    -0.0000598800
 42      9.2411566500     0.0000000000     3.0769408150    -0.0000099900     0.0000000000     0.0000505300
 42      7.3831834210     0.0000000000     9.2257354120     0.0000208500     0.0000000000    -0.0000677400
 16      1.8478290690     0.0000000000     1.5079624050    -0.0000001400     0.0000000000    -0.0000234700
 16      1.8439443730     0.0000000000     4.6200605790    -0.0000004800     0.0000000000     0.0000052400
 16     -0.0127951300     0.0000000000     7.6849844900    -0.0000052900     0.0000000000     0.0000074500
 16      0.0157105990     0.0000000000    10.7136758270    -0.0000076900     0.0000000000    -0.0000175900
 16      4.6205193440     1.6014395440     1.5154958620     0.0000041300    -0.0000030900    -0.0000139800
 16      4.6175261580     1.6007557560     4.6243650680    -0.0000030200     0.0000017600     0.0000091700
 16      2.7660945420     1.5972091890     7.6935347290     0.0000029700    -0.0000034100    -0.0000072200
 16      2.7489805770     1.5713724440    10.7118041590    -0.0000006600     0.0000051100    -0.0000087100
 16      4.6205193440    -1.6014395440     1.5154958620     0.0000041300     0.0000030900    -0.0000139800
 16      4.6175261580    -1.6007557560     4.6243650680    -0.0000030200    -0.0000017600     0.0000091700
 16      2.7660945420    -1.5972091890     7.6935347290     0.0000029700     0.0000034100    -0.0000072200
 16      2.7489805770    -1.5713724440    10.7118041590    -0.0000006600    -0.0000051100    -0.0000087100
 16      7.3951374630     0.0000000000     1.5187710300    -0.0000028500     0.0000000000    -0.0000121200
 16      7.3908532560     0.0000000000     4.6277019080     0.0000018100     0.0000000000     0.0000099600
 16      5.5445540230     0.0000000000     7.6689532720     0.0000063900     0.0000000000    -0.0000089000
 16      5.5422043420     0.0000000000    10.7837274550     0.0000047400     0.0000000000     0.0000175100
 CONVCOORD
          24           1
 42      3.6937702790     0.0000000000     3.0676551560
 28      1.8401487590     0.0000000000     9.1912417780
 42      6.4682923400     1.6014543500     3.0707921640
 42      4.6206318250     1.5945818370     9.2238762250
 42      6.4682923400    -1.6014543500     3.0707921640
 42      4.6206318250    -1.5945818370     9.2238762250
 42      9.2411566500     0.0000000000     3.0769408150
 42      7.3831834210     0.0000000000     9.2257354120
 16      1.8478290690     0.0000000000     1.5079624050
 16      1.8439443730     0.0000000000     4.6200605790
 16     -0.0127951300     0.0000000000     7.6849844900
 16      0.0157105990     0.0000000000    10.7136758270
 16      4.6205193440     1.6014395440     1.5154958620
 16      4.6175261580     1.6007557560     4.6243650680
 16      2.7660945420     1.5972091890     7.6935347290
 16      2.7489805770     1.5713724440    10.7118041590
 16      4.6205193440    -1.6014395440     1.5154958620
 16      4.6175261580    -1.6007557560     4.6243650680
 16      2.7660945420    -1.5972091890     7.6935347290
 16      2.7489805770    -1.5713724440    10.7118041590
 16      7.3951374630     0.0000000000     1.5187710300
 16      7.3908532560     0.0000000000     4.6277019080
 16      5.5445540230     0.0000000000     7.6689532720
 16      5.5422043420     0.0000000000    10.7837274550


==> anc/XSF_files/3R/doped_primitive_3R/S_substitution/prim3R_S_sub_112.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    2.7079255130   -1.5630386730   -0.0200571560
    2.7079255130    1.5630386730   -0.0200571560
   -3.5224367610    0.0000000000   11.2708240100
 CONVVEC
    2.7079255130   -1.5630386730   -0.0200571560
    2.7079255130    1.5630386730   -0.0200571560
   -3.5224367610    0.0000000000   11.2708240100
 PRIMCOORD
           6           1
 42      3.4368631210     0.0000000000     3.0886275030    -0.0000023800     0.0000000000    -0.0000051200
 42      1.6694650970     0.0000000000     8.1817167340     0.0000055400     0.0000000000     0.0000113600
 16      1.6198633470     0.0000000000     1.5371868800    -0.0000069000     0.0000000000    -0.0000067400
 16      1.6436385350     0.0000000000     4.7657064220     0.0000023800     0.0000000000    -0.0000019300
 28     -0.1505480090     0.0000000000     6.3450843150    -0.0000025400     0.0000000000    -0.0000114700
 16     -0.1228618130     0.0000000000     9.7543442550     0.0000038900     0.0000000000     0.0000138900
 CONVCOORD
           6           1
 42      3.4368631210     0.0000000000     3.0886275030
 42      1.6694650970     0.0000000000     8.1817167340
 16      1.6198633470     0.0000000000     1.5371868800
 16      1.6436385350     0.0000000000     4.7657064220
 28     -0.1505480090     0.0000000000     6.3450843150
 16     -0.1228618130     0.0000000000     9.7543442550


==> anc/XSF_files/3R/doped_primitive_3R/S_substitution/prim3R_S_sub_222.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    5.5039762630   -3.1775479080    0.0053894190
    5.5039762630    3.1775479080    0.0053894190
   -3.6814713730    0.0000000000   12.1935608900
 CONVVEC
    5.5039762630   -3.1775479080    0.0053894190
    5.5039762630    3.1775479080    0.0053894190
   -3.6814713730    0.0000000000   12.1935608900
 PRIMCOORD
          24           1
 42      3.6652577210     0.0000000000     3.0969876970     0.0000070100     0.0000000000    -0.0000694200
 42      1.8257464500     0.0000000000     9.1124674150    -0.0000042900     0.0000000000     0.0000561100
 42      6.4184321350     1.5894513660     3.0997155010     0.0000059700    -0.0000000600    -0.0000684300
 42      4.5802975180     1.5843283680     9.1195646960     0.0000012800    -0.0000070800     0.0000462200
 42      6.4184321350    -1.5894513660     3.0997155010     0.0000059700     0.0000000600    -0.0000684300
 42      4.5802975180    -1.5843283680     9.1195646960     0.0000012800     0.0000070800     0.0000462200
 42      9.1699833490     0.0000000000     3.1402609130    -0.0000050800     0.0000000000     0.0000465700
 42      7.3244645270     0.0000000000     9.1222993860    -0.0000084800     0.0000000000     0.0000423200
 16      1.8329815680     0.0000000000     1.5281285160    -0.0000038400     0.0000000000    -0.0000188700
 16      1.8299448680     0.0000000000     4.6496041320    -0.0000073800     0.0000000000    -0.0000004900
 16      0.0021666760     0.0000000000     7.5581381370     0.0000020900     0.0000000000    -0.0000088000
 16     -0.0245130830     0.0000000000    10.6811592340    -0.0000033400     0.0000000000     0.0000080900
 16      4.5781227590     1.6006430510     1.5469242170    -0.0000043200    -0.0000055100    -0.0000056600
 16      4.5964866750     1.5634742670     4.6739481000    -0.0000039600    -0.0000020800     0.0000048700
 16      2.7397862310     1.5804918210     7.5609331260     0.0000097100     0.0000053600    -0.0000081200
 16      2.7486193430     1.6010163470    10.6838247870     0.0000081700    -0.0000004300     0.0000080600
 16      4.5781227590    -1.6006430510     1.5469242170    -0.0000043200     0.0000055100    -0.0000056600
 16      4.5964866750    -1.5634742670     4.6739481000    -0.0000039600     0.0000020800     0.0000048700
 16      2.7397862310    -1.5804918210     7.5609331260     0.0000097100    -0.0000053600    -0.0000081200
 16      2.7486193430    -1.6010163470    10.6838247870     0.0000081700     0.0000004300     0.0000080600
 16      7.3506504660     0.0000000000     1.5496532680    -0.0000094400     0.0000000000    -0.0000087100
 16      7.3047213360     0.0000000000     4.6766371160    -0.0000167200     0.0000000000     0.0000057800
 28      5.4967638680     0.0000000000     7.3310128860     0.0000092600     0.0000000000     0.0000130600
 16      5.4934592350     0.0000000000    10.6503654200     0.0000065000     0.0000000000    -0.0000195300
 CONVCOORD
          24           1
 42      3.6652577210     0.0000000000     3.0969876970
 42      1.8257464500     0.0000000000     9.1124674150
 42      6.4184321350     1.5894513660     3.0997155010
 42      4.5802975180     1.5843283680     9.1195646960
 42      6.4184321350    -1.5894513660     3.0997155010
 42      4.5802975180    -1.5843283680     9.1195646960
 42      9.1699833490     0.0000000000     3.1402609130
 42      7.3244645270     0.0000000000     9.1222993860
 16      1.8329815680     0.0000000000     1.5281285160
 16      1.8299448680     0.0000000000     4.6496041320
 16      0.0021666760     0.0000000000     7.5581381370
 16     -0.0245130830     0.0000000000    10.6811592340
 16      4.5781227590     1.6006430510     1.5469242170
 16      4.5964866750     1.5634742670     4.6739481000
 16      2.7397862310     1.5804918210     7.5609331260
 16      2.7486193430     1.6010163470    10.6838247870
 16      4.5781227590    -1.6006430510     1.5469242170
 16      4.5964866750    -1.5634742670     4.6739481000
 16      2.7397862310    -1.5804918210     7.5609331260
 16      2.7486193430    -1.6010163470    10.6838247870
 16      7.3506504660     0.0000000000     1.5496532680
 16      7.3047213360     0.0000000000     4.6766371160
 28      5.4967638680     0.0000000000     7.3310128860
 16      5.4934592350     0.0000000000    10.6503654200


==> anc/XSF_files/3R/hollow_S_atop/111_hollow_S_atop.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2025385220    0.0000000000    0.0000000000
   -1.6012692610    2.7733759450    0.0000832080
    0.0000000000    0.0000608060   18.8648091660
 CONVVEC
    3.2025385220    0.0000000000    0.0000000000
   -1.6012692610    2.7733759450    0.0000832080
    0.0000000000    0.0000608060   18.8648091660
 PRIMCOORD
          10           1
 42      1.6012700110     0.9267055670     3.2753678580     0.0000000000     0.0000021300     0.0002223100
 42      0.0000000000     1.8490602440     9.4239137560     0.0000000000     0.0000236800    -0.0001870800
 42      0.0000000000     0.0006995630    15.5325435770     0.0000000000     0.0000289900    -0.0000064500
 16      0.0000000000     1.8512476710     1.7098115260     0.0000000000    -0.0000833700     0.0005361700
 16      0.0000000000     1.8509894080     4.8262207300     0.0000000000     0.0000104500    -0.0002169100
 16      0.0000000000     0.0003892310     7.8701591050     0.0000000000    -0.0000675800    -0.0007097100
 16      0.0000000000    -0.0000993110    10.9764787950     0.0000000000     0.0000612100     0.0003375500
 16      1.6012700110     0.9250202930    14.0003938320     0.0000000000     0.0000447700     0.0004849700
 16      1.6012700110     0.9253422320    17.1833335400     0.0000000000    -0.0001108000    -0.0003770400
 28      0.0000000000     1.8494501350    18.4326645090     0.0000000000     0.0000905300    -0.0000838200
 CONVCOORD
          10           1
 42      1.6012700110     0.9267055670     3.2753678580
 42      0.0000000000     1.8490602440     9.4239137560
 42      0.0000000000     0.0006995630    15.5325435770
 16      0.0000000000     1.8512476710     1.7098115260
 16      0.0000000000     1.8509894080     4.8262207300
 16      0.0000000000     0.0003892310     7.8701591050
 16      0.0000000000    -0.0000993110    10.9764787950
 16      1.6012700110     0.9250202930    14.0003938320
 16      1.6012700110     0.9253422320    17.1833335400
 28      0.0000000000     1.8494501350    18.4326645090


==> anc/XSF_files/3R/hollow_S_atop/221_hollow_S_atop.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.4020175400    0.0000000000    0.0000000000
   -3.2010087700    5.5445180680   -0.0021186100
    0.0000000000   -0.0073479290   18.5463903760
 CONVVEC
    6.4020175400    0.0000000000    0.0000000000
   -3.2010087700    5.5445180680   -0.0021186100
    0.0000000000   -0.0073479290   18.5463903760
 PRIMCOORD
          37           1
 42      1.5934733290     0.9189733840     3.1214307560    -0.0000078200     0.0000252000     0.0001000000
 42      0.0000000000     1.8444799810     9.2747778420     0.0000000000     0.0000123800     0.0001094700
 42      0.0000000000    -0.0058461000    15.3521000010     0.0000000000     0.0000036800    -0.0001705200
 42      0.0000000000     3.6952081010     3.1250573610     0.0000000000     0.0000376300    -0.0004890800
 42     -1.6005550650     4.6168222980     9.2737162120    -0.0000078500     0.0000254400     0.0001091700
 42     -1.6003886160     2.7665242190    15.4763708160     0.0000113600     0.0000122000     0.0000460300
 42      4.8085439930     0.9189733840     3.1214307560     0.0000078200     0.0000252000     0.0001000000
 42      3.2010087610     1.8445389920     9.2771923790     0.0000000000     0.0000211400     0.0001226400
 42      3.2010087610    -0.0059938910    15.4772746210     0.0000000000     0.0000259700     0.0000638400
 42      3.2010087610     3.7036370790     3.1206389130     0.0000000000     0.0000136400     0.0000859600
 42      1.6005550650     4.6168222980     9.2737162120     0.0000078500     0.0000254400     0.0001091700
 42      1.6003886160     2.7665242190    15.4763708160    -0.0000113600     0.0000122000     0.0000460300
 16      0.0000000000     1.8472105800     1.5659172750     0.0000000000     0.0000291300    -0.0004035100
 16      0.0000000000     1.8470847340     4.6797220670     0.0000000000    -0.0000867500    -0.0000653400
 16      0.0000000000    -0.0042729480     7.7212050480     0.0000000000     0.0000424000     0.0002196100
 16      0.0000000000    -0.0029430980    10.8321464420     0.0000000000    -0.0000588800    -0.0000429400
 16      1.6309765330     0.9352669550    13.8861053860     0.0000175800     0.0000471400     0.0002009400
 16      1.5165179590     0.8705049870    17.0325572940    -0.0000191400    -0.0000956100    -0.0003221600
 16     -1.5998114350     4.6182788750     1.5649374560    -0.0000195600     0.0000722200    -0.0004001900
 16     -1.6009374420     4.6204215990     4.6787402810    -0.0000247200    -0.0000293200    -0.0000563500
 16     -1.6013621790     2.7674909770     7.7200565040     0.0000137800     0.0000507400     0.0002953800
 16     -1.5989709360     2.7701985740    10.8299903170     0.0000170600    -0.0000479400    -0.0000457600
 16      0.0000000000     3.6898117720    13.9259022660     0.0000000000     0.0000453100     0.0002479500
 16      0.0000000000     3.6912660560    17.0330479910     0.0000000000    -0.0000487800    -0.0002063100
 16      3.2010087610     1.8469732680     1.5671547420     0.0000000000     0.0000120700    -0.0002748700
 16      3.2010087610     1.8478293610     4.6630914480     0.0000000000    -0.0000564700     0.0009247800
 16      3.2010087610    -0.0032832780     7.7211311290     0.0000000000     0.0000267000     0.0002948900
 16      3.2010087610    -0.0047189310    10.8310351560     0.0000000000    -0.0000786500    -0.0000463600
 16      4.7710407890     0.9352669550    13.8861053860    -0.0000175800     0.0000471400     0.0002009400
 16      4.8854993630     0.8705049870    17.0325572940     0.0000191400    -0.0000956100    -0.0003221600
 16      1.5998114350     4.6182788750     1.5649374560     0.0000195600     0.0000722200    -0.0004001900
 16      1.6009374420     4.6204215990     4.6787402810     0.0000247200    -0.0000293200    -0.0000563500
 16      1.6013621790     2.7674909770     7.7200565040    -0.0000137800     0.0000507400     0.0002953800
 16      1.5989709360     2.7701985740    10.8299903170    -0.0000170600    -0.0000479400    -0.0000457600
 16      3.2010087610     3.6547450940    13.8851580850     0.0000000000    -0.0000108700     0.0001821500
 16      3.2010087610     3.7881002030    17.0315960960     0.0000000000     0.0000185600    -0.0003482000
 28      3.2010087610     1.8433624230    17.9806069960     0.0000000000    -0.0000683400    -0.0000582900
 CONVCOORD
          37           1
 42      1.5934733290     0.9189733840     3.1214307560
 42      0.0000000000     1.8444799810     9.2747778420
 42      0.0000000000    -0.0058461000    15.3521000010
 42      0.0000000000     3.6952081010     3.1250573610
 42     -1.6005550650     4.6168222980     9.2737162120
 42     -1.6003886160     2.7665242190    15.4763708160
 42      4.8085439930     0.9189733840     3.1214307560
 42      3.2010087610     1.8445389920     9.2771923790
 42      3.2010087610    -0.0059938910    15.4772746210
 42      3.2010087610     3.7036370790     3.1206389130
 42      1.6005550650     4.6168222980     9.2737162120
 42      1.6003886160     2.7665242190    15.4763708160
 16      0.0000000000     1.8472105800     1.5659172750
 16      0.0000000000     1.8470847340     4.6797220670
 16      0.0000000000    -0.0042729480     7.7212050480
 16      0.0000000000    -0.0029430980    10.8321464420
 16      1.6309765330     0.9352669550    13.8861053860
 16      1.5165179590     0.8705049870    17.0325572940
 16     -1.5998114350     4.6182788750     1.5649374560
 16     -1.6009374420     4.6204215990     4.6787402810
 16     -1.6013621790     2.7674909770     7.7200565040
 16     -1.5989709360     2.7701985740    10.8299903170
 16      0.0000000000     3.6898117720    13.9259022660
 16      0.0000000000     3.6912660560    17.0330479910
 16      3.2010087610     1.8469732680     1.5671547420
 16      3.2010087610     1.8478293610     4.6630914480
 16      3.2010087610    -0.0032832780     7.7211311290
 16      3.2010087610    -0.0047189310    10.8310351560
 16      4.7710407890     0.9352669550    13.8861053860
 16      4.8854993630     0.8705049870    17.0325572940
 16      1.5998114350     4.6182788750     1.5649374560
 16      1.6009374420     4.6204215990     4.6787402810
 16      1.6013621790     2.7674909770     7.7200565040
 16      1.5989709360     2.7701985740    10.8299903170
 16      3.2010087610     3.6547450940    13.8851580850
 16      3.2010087610     3.7881002030    17.0315960960
 28      3.2010087610     1.8433624230    17.9806069960


==> anc/XSF_files/3R/hollow_S_atop/331_hollow_S_atop.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5885187420    0.0000000000    0.0000000000
   -4.7942545710    8.3054475200   -0.0033603330
    0.0000000000   -0.0076615600   18.5761907090
 CONVVEC
    9.5885187420    0.0000000000    0.0000000000
   -4.7942545710    8.3054475200   -0.0033603330
    0.0000000000   -0.0076615600   18.5761907090
 PRIMCOORD
          82           1
 42      1.5993251950     0.9208616850     3.1122820970     0.0000528100    -0.0000365700    -0.0001220200
 42      0.0000000000     1.8417705950     9.2895446020     0.0000000000     0.0000019600     0.0002209000
 42      0.0000000000     0.0080662210    15.4269286960     0.0000000000     0.0000794900     0.0000456200
 42      0.0000000000     3.6912486790     3.1109721430     0.0000000000     0.0000795300    -0.0001124000
 42     -1.5981486500     4.6105312410     9.2877040040    -0.0000140100    -0.0000011600     0.0000630700
 42     -1.5857538410     2.7550592340    15.4257656120     0.0001237300    -0.0000702400     0.0000001200
 42     -1.5992489630     6.4577199500     3.1138265760    -0.0000997200    -0.0000498800    -0.0000667600
 42     -3.1959632800     7.3785511440     9.2865363060    -0.0000088600    -0.0000083600     0.0000638100
 42     -3.1927731840     5.5327324290    15.5220537030     0.0000243700    -0.0000128900    -0.0001558700
 42      4.7942611450     0.9228238940     3.1158131610     0.0000000000     0.0001207100    -0.0000571800
 42      3.1964493690     1.8416862760     9.2887920250     0.0000042400     0.0000142100     0.0000652600
 42      3.1943971770    -0.0053083440    15.4727449960    -0.0000740200     0.0000566800     0.0000296500
 42      3.1873697190     3.6848863340     3.1154855240    -0.0004946100    -0.0002759600     0.0002106000
 42      1.5981486500     4.6105312410     9.2877040040     0.0000140100    -0.0000011600     0.0000630700
 42      1.5857538410     2.7550592340    15.4257656120    -0.0001237300    -0.0000702400     0.0000001200
 42      1.5992491630     6.4577199500     3.1138265760     0.0000997200    -0.0000498800    -0.0000667600
 42      0.0000000000     7.3787277990     9.2856787090     0.0000000000     0.0000029100    -0.0001169400
 42      0.0000000000     5.5286408320    15.4705573730     0.0000000000    -0.0000789200     0.0000241000
 42      7.9891977950     0.9208616850     3.1122820970    -0.0000528100    -0.0000365700    -0.0001220200
 42      6.3920733220     1.8416862760     9.2887920250    -0.0000042400     0.0000142100     0.0000652600
 42      6.3941255140    -0.0053083440    15.4727449960     0.0000740200     0.0000566800     0.0000296500
 42      6.4011529710     3.6848863340     3.1154855240     0.0004946100    -0.0002759600     0.0002106000
 42      4.7942611450     4.6102549690     9.2880443420     0.0000000000     0.0000026200     0.0000995400
 42      4.7942611450     2.7581685080    15.5228885200     0.0000000000    -0.0000007200    -0.0001296000
 42      4.7942611450     6.4688687320     3.1149111620     0.0000000000     0.0005537300     0.0001739100
 42      3.1959634790     7.3785511440     9.2865363060     0.0000088600    -0.0000083600     0.0000638100
 42      3.1927733840     5.5327324290    15.5220537030    -0.0000243700    -0.0000128900    -0.0001558700
 16      0.0000000000     1.8436256480     1.5544243230     0.0000000000     0.0000654100    -0.0001469300
 16      0.0000000000     1.8451110630     4.6676278970     0.0000000000    -0.0000398400    -0.0002066400
 16      0.0000000000    -0.0043424100     7.7335116700     0.0000000000     0.0001290400    -0.0000395600
 16      0.0000000000    -0.0041772920    10.8456382390     0.0000000000    -0.0000984500     0.0003340700
 16      1.6119234310     0.9079400430    13.8814923450    -0.0000285500     0.0000847800    -0.0001783500
 16      1.5837372730     0.9257711510    16.9981397230     0.0000125500    -0.0000671600     0.0003700800
 16     -1.5972092880     4.6126000720     1.5549570070    -0.0002342000     0.0000560900     0.0000214800
 16     -1.5945303980     4.6132940840     4.6711704410    -0.0001963500    -0.0000689400     0.0000194100
 16     -1.5980119090     2.7640143490     7.7324160810     0.0000672600     0.0000108600    -0.0000392400
 16     -1.5990339820     2.7659040020    10.8445580590    -0.0000421500    -0.0000240900     0.0003338100
 16      0.0000000000     3.7005961860    13.8803018240     0.0000000000     0.0000023800    -0.0001649200
 16      0.0000000000     3.6690482540    16.9971146290     0.0000000000    -0.0000150500     0.0003529400
 16     -3.1954872260     7.3813556500     1.5541458090    -0.0001055000    -0.0001467100    -0.0000138100
 16     -3.1942977530     7.3854002090     4.6703865960    -0.0001423100    -0.0002235500    -0.0000007000
 16     -3.1963108040     5.5324312840     7.7309046880    -0.0000507200     0.0000224300    -0.0001370300
 16     -3.1960757940     5.5339618470    10.8437512830     0.0000273900    -0.0000352300     0.0002587700
 16     -1.6180340060     6.4413765140    13.9326531860    -0.0000080600     0.0000526700    -0.0001461600
 16     -1.5837086550     6.4626652100    17.0453460530    -0.0000919900    -0.0001050600     0.0000467400
 16      3.1959844600     1.8427571290     1.5559503860     0.0001163600     0.0002518900     0.0000193700
 16      3.1943983110     1.8421397350     4.6722957850     0.0000615700     0.0001357000     0.0000124000
 16      3.1961517000    -0.0044099520     7.7330901810    -0.0000781100     0.0000945900    -0.0001783100
 16      3.1972254230    -0.0037090870    10.8454484130     0.0001020700    -0.0001082900     0.0001444000
 16      4.7942611450     0.9389067920    13.9347276260     0.0000000000     0.0000806800    -0.0001364000
 16      4.7942611450     0.9006267710    17.0473789360     0.0000000000     0.0000717600     0.0000613000
 16      1.5972092880     4.6126000720     1.5549570070     0.0002342000     0.0000560900     0.0000214800
 16      1.5945303980     4.6132940840     4.6711704410     0.0001963500    -0.0000689400     0.0000194100
 16      1.5980119090     2.7640143490     7.7324160810    -0.0000672600     0.0000108600    -0.0000392400
 16      1.5990339820     2.7659040020    10.8445580590     0.0000421500    -0.0000240900     0.0003338100
 16      3.2222138900     3.6995624920    13.9433849970    -0.0000467300     0.0000245400    -0.0002222900
 16      3.1002453450     3.6303458760    17.0889088740    -0.0000966400    -0.0000922400     0.0000965900
 16      0.0000000000     7.3805789190     1.5571650710     0.0000000000     0.0000579400    -0.0000522600
 16      0.0000000000     7.3820981850     4.6684332360     0.0000000000    -0.0000396700    -0.0001426300
 16      0.0000000000     5.5324623060     7.7308612430     0.0000000000    -0.0000376700    -0.0001748100
 16      0.0000000000     5.5350786590    10.8432676690     0.0000000000     0.0000668400     0.0001423000
 16      1.6180342050     6.4413765140    13.9326531860     0.0000080600     0.0000526700    -0.0001461600
 16      1.5837088550     6.4626652100    17.0453460530     0.0000919900    -0.0001050600     0.0000467400
 16      6.3925382310     1.8427571290     1.5559503860    -0.0001163600     0.0002518900     0.0000193700
 16      6.3941243790     1.8421397350     4.6722957850    -0.0000615700     0.0001357000     0.0000124000
 16      6.3923709900    -0.0044099520     7.7330901810     0.0000781100     0.0000945900    -0.0001783100
 16      6.3912972670    -0.0037090870    10.8454484130    -0.0001020700    -0.0001082900     0.0001444000
 16      7.9765995590     0.9079400430    13.8814923450     0.0000285500     0.0000847800    -0.0001783500
 16      8.0047857170     0.9257711510    16.9981397230    -0.0000125500    -0.0000671600     0.0003700800
 16      4.7942611450     4.6128110710     1.5656048630     0.0000000000     0.0000540400     0.0004975900
 16      4.7942611450     4.6135590080     4.6617364980     0.0000000000    -0.0000535500    -0.0008067000
 16      4.7942611450     2.7642137290     7.7320137390     0.0000000000     0.0001080500    -0.0001330300
 16      4.7942611450     2.7652495000    10.8448594170     0.0000000000    -0.0000781000     0.0002611400
 16      6.3663088000     3.6995624920    13.9433849970     0.0000467300     0.0000245400    -0.0002222900
 16      6.4882773460     3.6303458760    17.0889088740     0.0000966400    -0.0000922400     0.0000965900
 16      3.1954874250     7.3813556500     1.5541458090     0.0001055000    -0.0001467100    -0.0000138100
 16      3.1942979520     7.3854002090     4.6703865960     0.0001423100    -0.0002235500    -0.0000007000
 16      3.1963110040     5.5324312840     7.7309046880     0.0000507200     0.0000224300    -0.0001370300
 16      3.1960759940     5.5339618470    10.8437512830    -0.0000273900    -0.0000352300     0.0002587700
 16      4.7942611450     6.4229008810    13.9423432640     0.0000000000     0.0001100400    -0.0002088300
 16      4.7942611450     6.5654685180    17.0878129360     0.0000000000    -0.0000575600     0.0001031800
 28      4.7942611450     4.6094048390    18.0071955500     0.0000000000    -0.0000438600    -0.0006778400
 CONVCOORD
          82           1
 42      1.5993251950     0.9208616850     3.1122820970
 42      0.0000000000     1.8417705950     9.2895446020
 42      0.0000000000     0.0080662210    15.4269286960
 42      0.0000000000     3.6912486790     3.1109721430
 42     -1.5981486500     4.6105312410     9.2877040040
 42     -1.5857538410     2.7550592340    15.4257656120
 42     -1.5992489630     6.4577199500     3.1138265760
 42     -3.1959632800     7.3785511440     9.2865363060
 42     -3.1927731840     5.5327324290    15.5220537030
 42      4.7942611450     0.9228238940     3.1158131610
 42      3.1964493690     1.8416862760     9.2887920250
 42      3.1943971770    -0.0053083440    15.4727449960
 42      3.1873697190     3.6848863340     3.1154855240
 42      1.5981486500     4.6105312410     9.2877040040
 42      1.5857538410     2.7550592340    15.4257656120
 42      1.5992491630     6.4577199500     3.1138265760
 42     -0.0000000000     7.3787277990     9.2856787090
 42      0.0000000000     5.5286408320    15.4705573730
 42      7.9891977950     0.9208616850     3.1122820970
 42      6.3920733220     1.8416862760     9.2887920250
 42      6.3941255140    -0.0053083440    15.4727449960
 42      6.4011529710     3.6848863340     3.1154855240
 42      4.7942611450     4.6102549690     9.2880443420
 42      4.7942611450     2.7581685080    15.5228885200
 42      4.7942611450     6.4688687320     3.1149111620
 42      3.1959634790     7.3785511440     9.2865363060
 42      3.1927733840     5.5327324290    15.5220537030
 16      0.0000000000     1.8436256480     1.5544243230
 16      0.0000000000     1.8451110630     4.6676278970
 16      0.0000000000    -0.0043424100     7.7335116700
 16      0.0000000000    -0.0041772920    10.8456382390
 16      1.6119234310     0.9079400430    13.8814923450
 16      1.5837372730     0.9257711510    16.9981397230
 16     -1.5972092880     4.6126000720     1.5549570070
 16     -1.5945303980     4.6132940840     4.6711704410
 16     -1.5980119090     2.7640143490     7.7324160810
 16     -1.5990339820     2.7659040020    10.8445580590
 16      0.0000000000     3.7005961860    13.8803018240
 16      0.0000000000     3.6690482540    16.9971146290
 16     -3.1954872260     7.3813556500     1.5541458090
 16     -3.1942977530     7.3854002090     4.6703865960
 16     -3.1963108040     5.5324312840     7.7309046880
 16     -3.1960757940     5.5339618470    10.8437512830
 16     -1.6180340060     6.4413765140    13.9326531860
 16     -1.5837086550     6.4626652100    17.0453460530
 16      3.1959844600     1.8427571290     1.5559503860
 16      3.1943983110     1.8421397350     4.6722957850
 16      3.1961517000    -0.0044099520     7.7330901810
 16      3.1972254230    -0.0037090870    10.8454484130
 16      4.7942611450     0.9389067920    13.9347276260
 16      4.7942611450     0.9006267710    17.0473789360
 16      1.5972092880     4.6126000720     1.5549570070
 16      1.5945303980     4.6132940840     4.6711704410
 16      1.5980119090     2.7640143490     7.7324160810
 16      1.5990339820     2.7659040020    10.8445580590
 16      3.2222138900     3.6995624920    13.9433849970
 16      3.1002453450     3.6303458760    17.0889088740
 16      0.0000000000     7.3805789190     1.5571650710
 16      0.0000000000     7.3820981850     4.6684332360
 16      0.0000000000     5.5324623060     7.7308612430
 16      0.0000000000     5.5350786590    10.8432676690
 16      1.6180342050     6.4413765140    13.9326531860
 16      1.5837088550     6.4626652100    17.0453460530
 16      6.3925382310     1.8427571290     1.5559503860
 16      6.3941243790     1.8421397350     4.6722957850
 16      6.3923709900    -0.0044099520     7.7330901810
 16      6.3912972670    -0.0037090870    10.8454484130
 16      7.9765995590     0.9079400430    13.8814923450
 16      8.0047857170     0.9257711510    16.9981397230
 16      4.7942611450     4.6128110710     1.5656048630
 16      4.7942611450     4.6135590080     4.6617364980
 16      4.7942611450     2.7642137290     7.7320137390
 16      4.7942611450     2.7652495000    10.8448594170
 16      6.3663088000     3.6995624920    13.9433849970
 16      6.4882773460     3.6303458760    17.0889088740
 16      3.1954874250     7.3813556500     1.5541458090
 16      3.1942979520     7.3854002090     4.6703865960
 16      3.1963110040     5.5324312840     7.7309046880
 16      3.1960759940     5.5339618470    10.8437512830
 16      4.7942611450     6.4229008810    13.9423432640
 16      4.7942611450     6.5654685180    17.0878129360
 28      4.7942611450     4.6094048390    18.0071955500


==> anc/XSF_files/3R/hollow_S_atop/441_hollow_S_atop.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7925998940    0.0000000000    0.0000000000
   -6.3962998970   11.0536367900   -0.0108873280
    0.0000000000   -0.0183382930   18.5630757650
 CONVVEC
   12.7925998940    0.0000000000    0.0000000000
   -6.3962998970   11.0536367900   -0.0108873280
    0.0000000000   -0.0183382930   18.5630757650
 PRIMCOORD
         145           1
 42      1.5997735660     0.9190765440     3.0934479570     0.0007059100     0.0000746800     0.0005250800
 42      0.0000000000     1.8338026200     9.2799438220     0.0000000000    -0.0000710200    -0.0003645200
 42      0.0000000000    -0.0096297650    15.4633692340     0.0000000000     0.0059905000    -0.0091757800
 42      0.0000000000     3.6821838560     3.0905690700     0.0000000000    -0.0000789600     0.0005302200
 42     -1.5990692440     4.5972023380     9.2772229660     0.0000144100    -0.0000951500    -0.0003635300
 42     -1.5991796240     2.7487387860    15.4670812910    -0.0002687200    -0.0002547600    -0.0000229300
 42     -1.5984547430     6.4460258720     3.0880077440     0.0005372700     0.0004306500     0.0005388300
 42     -3.1981744660     7.3606069590     9.2745003240    -0.0000503600    -0.0001016900    -0.0003260700
 42     -3.1938172500     5.5097883230    15.4576617010     0.0053363500    -0.0030928500    -0.0094047600
 42     -3.1985967690     9.2087692680     3.0857731920    -0.0007726400    -0.0004787700     0.0017338200
 42     -4.7972440140    10.1240064250     9.2717779060    -0.0000386800    -0.0001233600    -0.0003256900
 42     -4.7943209370     8.2773605700    15.4573514580     0.0037796400     0.0022254400    -0.0044930700
 42      4.7970469680     0.9188837910     3.0931346750    -0.0005251300     0.0002296900     0.0000949700
 42      3.1981517570     1.8337949750     9.2799518440    -0.0000122800    -0.0000806000    -0.0003457900
 42      3.1977473810    -0.0143970340    15.4691313660    -0.0001669400     0.0004451200    -0.0003622700
 42      3.1982233260     3.6814506020     3.0907129080     0.0001908800    -0.0007537700     0.0005127700
 42      1.5990692440     4.5972023380     9.2772229660    -0.0000144100    -0.0000951500    -0.0003635300
 42      1.5991796240     2.7487387860    15.4670812910     0.0002687200    -0.0002547600    -0.0000229300
 42      1.5984549430     6.4460258720     3.0880077440    -0.0005372700     0.0004306500     0.0005388300
 42      0.0000000000     7.3606166680     9.2745096030     0.0000000000    -0.0001008100    -0.0003452200
 42      0.0000000000     5.5123531190    15.4643236890     0.0000000000     0.0002196600    -0.0000631000
 42      0.0000000000     9.2087917340     3.0849781120     0.0000000000    -0.0007003800     0.0001039700
 42     -1.5990645660    10.1240297840     9.2717974890     0.0000072000    -0.0000836300    -0.0003323200
 42     -1.5990637780     8.2751656780    15.4609409870     0.0004416700    -0.0005376600    -0.0003956500
 42      7.9955529260     0.9188837910     3.0931346750     0.0005251300     0.0002296900     0.0000949700
 42      6.3962998970     1.8337845160     9.2799622050     0.0000000000    -0.0000952400    -0.0003322100
 42      6.3962998970    -0.0146026530    15.4697178540     0.0000000000    -0.0000985300     0.0006055600
 42      6.3962998970     3.6826902490     3.0912553430     0.0000000000     0.0007887100     0.0017931800
 42      4.7972312250     4.5972309880     9.2772214430     0.0000127100    -0.0000355300    -0.0003258200
 42      4.7968160190     2.7490599010    15.4664113380    -0.0005944900    -0.0002184100    -0.0003528200
 42      4.7725402020     6.4312785230     3.1180366920    -0.0475753100    -0.0275736700     0.0525064900
 42      3.1981746660     7.3606069590     9.2745003240     0.0000503600    -0.0001016900    -0.0003260700
 42      3.1938174500     5.5097883230    15.4576617010    -0.0053363500    -0.0030928500    -0.0094047600
 42      3.1985969690     9.2087692680     3.0857731920     0.0007726400    -0.0004787700     0.0017338200
 42      1.5990645660    10.1240297850     9.2717974890    -0.0000072000    -0.0000836300    -0.0003323200
 42      1.5990637780     8.2751656780    15.4609409870    -0.0004416700    -0.0005376600    -0.0003956500
 42     11.1928270270     0.9190765450     3.0934479570    -0.0007059100     0.0000746800     0.0005250800
 42      9.5944485370     1.8337949750     9.2799518440     0.0000122800    -0.0000806000    -0.0003457900
 42      9.5948529130    -0.0143970340    15.4691313660     0.0001669400     0.0004451200    -0.0003622700
 42      9.5943769670     3.6814506020     3.0907129080    -0.0001908800    -0.0007537700     0.0005127700
 42      7.9953686690     4.5972309880     9.2772214430    -0.0000127100    -0.0000355300    -0.0003258200
 42      7.9957838750     2.7490599010    15.4664113380     0.0005944900    -0.0002184100    -0.0003528200
 42      8.0200596920     6.4312785230     3.1180366920     0.0475753100    -0.0275736700     0.0525064900
 42      6.3962998970     7.3606140100     9.2745574470     0.0000000000    -0.0000872600    -0.0002404100
 42      6.3962998970     5.5089631320    15.4603381230     0.0000000000    -0.0043640500    -0.0041385100
 42      6.3962998970     9.2372093310     3.1151803400     0.0000000000     0.0538930900     0.0518794500
 42      4.7972440150    10.1240064250     9.2717779060     0.0000386800    -0.0001233600    -0.0003256900
 42      4.7943209370     8.2773605700    15.4573514580    -0.0037796400     0.0022254400    -0.0044930700
 16      0.0000000000     1.8372061880     1.5322352130     0.0000000000     0.0001123200     0.0022435900
 16      0.0000000000     1.8403189790     4.6515143300     0.0000000000     0.0000176400    -0.0025770400
 16      0.0000000000    -0.0110544700     7.7216763920     0.0000000000     0.0000917800     0.0026793000
 16      0.0000000000    -0.0079869160    10.8411711970     0.0000000000    -0.0000085500    -0.0023231300
 16      1.5984236260     0.9040967750    13.9085392000    -0.0006830300     0.0004079300     0.0027609800
 16      1.5992791250     0.9076680520    17.0281522660     0.0001848400     0.0006288500    -0.0022579700
 16     -1.5991822030     4.6007971160     1.5295134500     0.0000247800     0.0000558700     0.0022455400
 16     -1.5991475270     4.6038616730     4.6487843180     0.0000173000    -0.0000061800    -0.0025896100
 16     -1.5990749660     2.7523566640     7.7189545600     0.0000039600     0.0000852600     0.0026674400
 16     -1.5990722590     2.7554353870    10.8384294120     0.0000065000     0.0000083400    -0.0023517700
 16      0.0000000000     3.6673795750    13.9055872170     0.0000000000     0.0000836800     0.0026426200
 16      0.0000000000     3.6704614680    17.0252660520     0.0000000000     0.0000113900    -0.0027423100
 16     -3.1994989520     7.3636911580     1.5248313350    -0.0020127000    -0.0003526800    -0.0009347400
 16     -3.1968897240     7.3683607180     4.6466909390     0.0020518900     0.0015743500    -0.0012787500
 16     -3.1981507710     5.5157669280     7.7162335250     0.0000085500     0.0000785900     0.0026799400
 16     -3.1981604070     5.5188494760    10.8357305100    -0.0000122600     0.0000120300    -0.0023195800
 16     -1.5992784260     6.4301672890    13.9031259280    -0.0000360700    -0.0006621500     0.0027855100
 16     -1.5984822720     6.4337190500    17.0227459660     0.0005782700    -0.0001695200    -0.0022306000
 16     -4.7983269540    10.1266201300     1.5221393410    -0.0014751300    -0.0015235200    -0.0009322900
 16     -4.7956308470    10.1311478860     4.6439517640     0.0023594100     0.0009934300    -0.0012857800
 16     -4.7972442340     8.2791639220     7.7134755650    -0.0000216100     0.0000709800     0.0026394900
 16     -4.7972281770     8.2822499160    10.8330248710    -0.0000009300     0.0000037200    -0.0022979800
 16     -3.1991472230     9.1936041120    13.9004915830    -0.0014498000    -0.0007782000     0.0027971400
 16     -3.1983481440     9.1971516060    17.0213011890    -0.0004032100    -0.0002383900    -0.0007382100
 16      3.1981511460     1.8373294050     1.5318903460     0.0000250300     0.0000645800     0.0017445100
 16      3.1981905750     1.8403898770     4.6516643290     0.0000002100     0.0000094100    -0.0023032600
 16      3.1981497730    -0.0110550360     7.7216731600    -0.0000036000     0.0000788800     0.0026582900
 16      3.1981401860    -0.0079728490    10.8411589070    -0.0000170000     0.0000043400    -0.0023484600
 16      4.7971558400     0.9040097700    13.9083487420    -0.0001772100     0.0001857200     0.0025055300
 16      4.7973170430     0.9069939590    17.0280890220     0.0001670000    -0.0000890800    -0.0026595800
 16      1.5991822030     4.6007971160     1.5295134500    -0.0000247800     0.0000558700     0.0022455400
 16      1.5991475270     4.6038616730     4.6487843180    -0.0000173000    -0.0000061800    -0.0025896100
 16      1.5990749660     2.7523566640     7.7189545600    -0.0000039600     0.0000852600     0.0026674400
 16      1.5990722590     2.7554353870    10.8384294120    -0.0000065000     0.0000083400    -0.0023517700
 16      3.1977268450     3.6678513200    13.9058344620    -0.0006125300     0.0004785000     0.0027683400
 16      3.1977223330     3.6700005920    17.0254507630    -0.0004457300    -0.0004205600    -0.0022503100
 16      0.0000000000     7.3641558750     1.5264473750     0.0000000000     0.0001107200     0.0017458800
 16      0.0000000000     7.3672771390     4.6462222920     0.0000000000     0.0000079600    -0.0023056500
 16      0.0000000000     5.5157664580     7.7162325130     0.0000000000     0.0000791600     0.0026666400
 16      0.0000000000     5.5188397900    10.8357080030     0.0000000000    -0.0000032400    -0.0023513800
 16      1.5992786260     6.4301672890    13.9031259280     0.0000360700    -0.0006621500     0.0027855100
 16      1.5984824710     6.4337190500    17.0227459660    -0.0005782700    -0.0001695200    -0.0022306000
 16     -1.5990957880    10.1275484920     1.5238820740     0.0000317500     0.0000984000     0.0020208000
 16     -1.5990602570    10.1306432500     4.6433324190     0.0001159800     0.0000673600    -0.0026332600
 16     -1.5990769370     8.2791759990     7.7135072500    -0.0000048900     0.0000820100     0.0026577600
 16     -1.5990778350     8.2822427880    10.8329936180    -0.0000087800    -0.0000096700    -0.0023486400
 16      0.0000000000     9.1941117530    13.9001811580     0.0000000000    -0.0001255900     0.0024985700
 16      0.0000000000     9.1973892850    17.0199319030     0.0000000000     0.0002128300    -0.0026445900
 16      6.3962998970     1.8373603850     1.5320442520     0.0000000000     0.0000495400     0.0020155900
 16      6.3962998970     1.8403924970     4.6514940080     0.0000000000    -0.0001359900    -0.0026366300
 16      6.3962998970    -0.0110526010     7.7216713130     0.0000000000     0.0000827400     0.0026695100
 16      6.3962998970    -0.0079750380    10.8411540820     0.0000000000     0.0000049200    -0.0023545100
 16      7.9954440540     0.9040097700    13.9083487420     0.0001772100     0.0001857200     0.0025055300
 16      7.9952828510     0.9069939590    17.0280890220    -0.0001670000    -0.0000890800    -0.0026595800
 16      4.7974866160     4.6021385310     1.5275371420     0.0005922200     0.0019940900    -0.0009680000
 16      4.7975616670     4.6021990230     4.6494248690     0.0002995200    -0.0025095000    -0.0012641000
 16      4.7972267930     2.7523584900     7.7189514390     0.0000018300     0.0000885200     0.0026583800
 16      4.7972181340     2.7554413260    10.8384373510    -0.0000075900     0.0000198400    -0.0023485000
 16      6.3962998970     3.6685111510    13.9059183800     0.0000000000     0.0017275200     0.0027754100
 16      6.3962998970     3.6706898540    17.0266974180     0.0000000000     0.0004721800    -0.0008174000
 16      3.1994991520     7.3636911580     1.5248313350     0.0020127000    -0.0003526800    -0.0009347400
 16      3.1968899240     7.3683607180     4.6466909390    -0.0020518900     0.0015743500    -0.0012787500
 16      3.1981509710     5.5157669280     7.7162335250    -0.0000085500     0.0000785900     0.0026799400
 16      3.1981606070     5.5188494760    10.8357305100     0.0000122600     0.0000120300    -0.0023195800
 16      4.7973542640     6.4308484500    13.9024085000     0.0001891000     0.0001663000     0.0015056400
 16      4.7916697070     6.4305036000    17.0334832860    -0.0077653200    -0.0046839300     0.0147350200
 16      1.5990957880    10.1275484920     1.5238820740    -0.0000317500     0.0000984000     0.0020208000
 16      1.5990602570    10.1306432500     4.6433324190    -0.0001159800     0.0000673600    -0.0026332600
 16      1.5990769370     8.2791759990     7.7135072500     0.0000048900     0.0000820100     0.0026577600
 16      1.5990778360     8.2822427880    10.8329936180     0.0000087800    -0.0000096700    -0.0023486400
 16      3.1991474230     9.1936041120    13.9004915830     0.0014498000    -0.0007782000     0.0027971400
 16      3.1983483440     9.1971516060    17.0213011890     0.0004032100    -0.0002383900    -0.0007382100
 16      9.5944491480     1.8373294050     1.5318903460    -0.0000250300     0.0000645800     0.0017445100
 16      9.5944097180     1.8403898770     4.6516643290    -0.0000002100     0.0000094100    -0.0023032600
 16      9.5944505210    -0.0110550360     7.7216731600     0.0000036000     0.0000788800     0.0026582900
 16      9.5944601080    -0.0079728490    10.8411589070     0.0000170000     0.0000043400    -0.0023484600
 16     11.1941769670     0.9040967750    13.9085392000     0.0006830300     0.0004079300     0.0027609800
 16     11.1933214680     0.9076680520    17.0281522660    -0.0001848400     0.0006288500    -0.0022579700
 16      7.9951132770     4.6021385310     1.5275371420    -0.0005922200     0.0019940900    -0.0009680000
 16      7.9950382270     4.6021990230     4.6494248690    -0.0002995200    -0.0025095000    -0.0012641000
 16      7.9953731000     2.7523584900     7.7189514390    -0.0000018300     0.0000885200     0.0026583800
 16      7.9953817600     2.7554413260    10.8384373510     0.0000075900     0.0000198400    -0.0023485000
 16      9.5948734490     3.6678513200    13.9058344620     0.0006125300     0.0004785000     0.0027683400
 16      9.5948779600     3.6700005920    17.0254507630     0.0004457300    -0.0004205600    -0.0022503100
 16      6.3962998970     7.3619850470     1.7310119260     0.0000000000     0.0011412600    -0.1440706600
 16      6.3962998970     7.3672693350     4.6564222400     0.0000000000     0.0000762900     0.0188679900
 16      6.3962998970     5.5157875790     7.7161984560     0.0000000000     0.0001063800     0.0026407900
 16      6.3962998970     5.5188461420    10.8357449830     0.0000000000     0.0000047100    -0.0023002800
 16      7.9952456300     6.4308484500    13.9024085000    -0.0001891000     0.0001663000     0.0015056400
 16      8.0009301870     6.4305036000    17.0334832860     0.0077653200    -0.0046839300     0.0147350200
 16      4.7983269540    10.1266201300     1.5221393410     0.0014751300    -0.0015235200    -0.0009322900
 16      4.7956308470    10.1311478860     4.6439517640    -0.0023594100     0.0009934300    -0.0012857800
 16      4.7972442340     8.2791639220     7.7134755650     0.0000216100     0.0000709800     0.0026394900
 16      4.7972281770     8.2822499160    10.8330248710     0.0000009300     0.0000037200    -0.0022979800
 16      6.3962998970     9.1940405670    13.8996738310     0.0000000000    -0.0001386600     0.0014786700
 16      6.3962998970     9.2044991330    17.0301089510     0.0000000000     0.0102623300     0.0138152700
 28      6.3962998970     7.3624807820    18.2401206170     0.0000000000    -0.0011183000    -0.0365692200
 CONVCOORD
         145           1
 42      1.5997735660     0.9190765440     3.0934479570
 42      0.0000000000     1.8338026200     9.2799438220
 42      0.0000000000    -0.0096297650    15.4633692340
 42      0.0000000000     3.6821838560     3.0905690700
 42     -1.5990692440     4.5972023380     9.2772229660
 42     -1.5991796240     2.7487387860    15.4670812910
 42     -1.5984547430     6.4460258720     3.0880077440
 42     -3.1981744660     7.3606069590     9.2745003240
 42     -3.1938172500     5.5097883230    15.4576617010
 42     -3.1985967690     9.2087692680     3.0857731920
 42     -4.7972440140    10.1240064250     9.2717779060
 42     -4.7943209370     8.2773605700    15.4573514580
 42      4.7970469680     0.9188837910     3.0931346750
 42      3.1981517570     1.8337949750     9.2799518440
 42      3.1977473810    -0.0143970340    15.4691313660
 42      3.1982233260     3.6814506020     3.0907129080
 42      1.5990692440     4.5972023380     9.2772229660
 42      1.5991796240     2.7487387860    15.4670812910
 42      1.5984549430     6.4460258720     3.0880077440
 42      0.0000000000     7.3606166680     9.2745096030
 42      0.0000000000     5.5123531190    15.4643236890
 42      0.0000000000     9.2087917340     3.0849781120
 42     -1.5990645660    10.1240297840     9.2717974890
 42     -1.5990637780     8.2751656780    15.4609409870
 42      7.9955529260     0.9188837910     3.0931346750
 42      6.3962998970     1.8337845160     9.2799622050
 42      6.3962998970    -0.0146026530    15.4697178540
 42      6.3962998970     3.6826902490     3.0912553430
 42      4.7972312250     4.5972309880     9.2772214430
 42      4.7968160190     2.7490599010    15.4664113380
 42      4.7725402020     6.4312785230     3.1180366920
 42      3.1981746660     7.3606069590     9.2745003240
 42      3.1938174500     5.5097883230    15.4576617010
 42      3.1985969690     9.2087692680     3.0857731920
 42      1.5990645660    10.1240297850     9.2717974890
 42      1.5990637780     8.2751656780    15.4609409870
 42     11.1928270270     0.9190765450     3.0934479570
 42      9.5944485370     1.8337949750     9.2799518440
 42      9.5948529130    -0.0143970340    15.4691313660
 42      9.5943769670     3.6814506020     3.0907129080
 42      7.9953686690     4.5972309880     9.2772214430
 42      7.9957838750     2.7490599010    15.4664113380
 42      8.0200596920     6.4312785230     3.1180366920
 42      6.3962998970     7.3606140100     9.2745574470
 42      6.3962998970     5.5089631320    15.4603381230
 42      6.3962998970     9.2372093310     3.1151803400
 42      4.7972440150    10.1240064250     9.2717779060
 42      4.7943209370     8.2773605700    15.4573514580
 16      0.0000000000     1.8372061880     1.5322352130
 16      0.0000000000     1.8403189790     4.6515143300
 16      0.0000000000    -0.0110544700     7.7216763920
 16      0.0000000000    -0.0079869160    10.8411711970
 16      1.5984236260     0.9040967750    13.9085392000
 16      1.5992791250     0.9076680520    17.0281522660
 16     -1.5991822030     4.6007971160     1.5295134500
 16     -1.5991475270     4.6038616730     4.6487843180
 16     -1.5990749660     2.7523566640     7.7189545600
 16     -1.5990722590     2.7554353870    10.8384294120
 16      0.0000000000     3.6673795750    13.9055872170
 16      0.0000000000     3.6704614680    17.0252660520
 16     -3.1994989520     7.3636911580     1.5248313350
 16     -3.1968897240     7.3683607180     4.6466909390
 16     -3.1981507710     5.5157669280     7.7162335250
 16     -3.1981604070     5.5188494760    10.8357305100
 16     -1.5992784260     6.4301672890    13.9031259280
 16     -1.5984822720     6.4337190500    17.0227459660
 16     -4.7983269540    10.1266201300     1.5221393410
 16     -4.7956308470    10.1311478860     4.6439517640
 16     -4.7972442340     8.2791639220     7.7134755650
 16     -4.7972281770     8.2822499160    10.8330248710
 16     -3.1991472230     9.1936041120    13.9004915830
 16     -3.1983481440     9.1971516060    17.0213011890
 16      3.1981511460     1.8373294050     1.5318903460
 16      3.1981905750     1.8403898770     4.6516643290
 16      3.1981497730    -0.0110550360     7.7216731600
 16      3.1981401860    -0.0079728490    10.8411589070
 16      4.7971558400     0.9040097700    13.9083487420
 16      4.7973170430     0.9069939590    17.0280890220
 16      1.5991822030     4.6007971160     1.5295134500
 16      1.5991475270     4.6038616730     4.6487843180
 16      1.5990749660     2.7523566640     7.7189545600
 16      1.5990722590     2.7554353870    10.8384294120
 16      3.1977268450     3.6678513200    13.9058344620
 16      3.1977223330     3.6700005920    17.0254507630
 16      0.0000000000     7.3641558750     1.5264473750
 16      0.0000000000     7.3672771390     4.6462222920
 16      0.0000000000     5.5157664580     7.7162325130
 16      0.0000000000     5.5188397900    10.8357080030
 16      1.5992786260     6.4301672890    13.9031259280
 16      1.5984824710     6.4337190500    17.0227459660
 16     -1.5990957880    10.1275484920     1.5238820740
 16     -1.5990602570    10.1306432500     4.6433324190
 16     -1.5990769370     8.2791759990     7.7135072500
 16     -1.5990778350     8.2822427880    10.8329936180
 16     -0.0000000000     9.1941117530    13.9001811580
 16      0.0000000000     9.1973892850    17.0199319030
 16      6.3962998970     1.8373603850     1.5320442520
 16      6.3962998970     1.8403924970     4.6514940080
 16      6.3962998970    -0.0110526010     7.7216713130
 16      6.3962998970    -0.0079750380    10.8411540820
 16      7.9954440540     0.9040097700    13.9083487420
 16      7.9952828510     0.9069939590    17.0280890220
 16      4.7974866160     4.6021385310     1.5275371420
 16      4.7975616670     4.6021990230     4.6494248690
 16      4.7972267930     2.7523584900     7.7189514390
 16      4.7972181340     2.7554413260    10.8384373510
 16      6.3962998970     3.6685111510    13.9059183800
 16      6.3962998970     3.6706898540    17.0266974180
 16      3.1994991520     7.3636911580     1.5248313350
 16      3.1968899240     7.3683607180     4.6466909390
 16      3.1981509710     5.5157669280     7.7162335250
 16      3.1981606070     5.5188494760    10.8357305100
 16      4.7973542640     6.4308484500    13.9024085000
 16      4.7916697070     6.4305036000    17.0334832860
 16      1.5990957880    10.1275484920     1.5238820740
 16      1.5990602570    10.1306432500     4.6433324190
 16      1.5990769370     8.2791759990     7.7135072500
 16      1.5990778360     8.2822427880    10.8329936180
 16      3.1991474230     9.1936041120    13.9004915830
 16      3.1983483440     9.1971516060    17.0213011890
 16      9.5944491480     1.8373294050     1.5318903460
 16      9.5944097180     1.8403898770     4.6516643290
 16      9.5944505210    -0.0110550360     7.7216731600
 16      9.5944601080    -0.0079728490    10.8411589070
 16     11.1941769670     0.9040967750    13.9085392000
 16     11.1933214680     0.9076680520    17.0281522660
 16      7.9951132770     4.6021385310     1.5275371420
 16      7.9950382270     4.6021990230     4.6494248690
 16      7.9953731000     2.7523584900     7.7189514390
 16      7.9953817600     2.7554413260    10.8384373510
 16      9.5948734490     3.6678513200    13.9058344620
 16      9.5948779600     3.6700005920    17.0254507630
 16      6.3962998970     7.3619850470     1.7310119260
 16      6.3962998970     7.3672693350     4.6564222400
 16      6.3962998970     5.5157875790     7.7161984560
 16      6.3962998970     5.5188461420    10.8357449830
 16      7.9952456300     6.4308484500    13.9024085000
 16      8.0009301870     6.4305036000    17.0334832860
 16      4.7983269540    10.1266201300     1.5221393410
 16      4.7956308470    10.1311478860     4.6439517640
 16      4.7972442340     8.2791639220     7.7134755650
 16      4.7972281770     8.2822499160    10.8330248710
 16      6.3962998970     9.1940405670    13.8996738310
 16      6.3962998970     9.2044991330    17.0301089510
 28      6.3962998970     7.3624807820    18.2401206170


==> anc/XSF_files/3R/trigonal_pyramidal/221_trig.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    6.3941434210    0.0000000000    0.0000000000
   -3.1970685130    5.5362939950   -0.0103002540
    0.0000000000   -0.0482085150   18.6593742680
 CONVVEC
    6.3941434210    0.0000000000    0.0000000000
   -3.1970685130    5.5362939950   -0.0103002540
    0.0000000000   -0.0482085150   18.6593742680
 PRIMCOORD
          37           1
 42      1.5873328300     0.9219463480     3.1077850130    -0.0003281400    -0.0001488600    -0.0000051200
 42      0.0000000000     1.8218452170     9.3138819610     0.0000000000    -0.0000038100    -0.0003855900
 42      0.0000000000    -0.0276381150    15.4663099440     0.0000000000    -0.0002052700     0.0001804000
 42      0.0000000000     3.6648971330     3.1026838510     0.0000000000     0.0004658600     0.0000195000
 42     -1.5985415070     4.5900181080     9.3069801760    -0.0000084000    -0.0000085000    -0.0003732000
 42     -1.5888603150     2.7240017760    15.4599348380    -0.0002305600     0.0001225900     0.0001794900
 42      4.8068104030     0.9219463480     3.1077850130     0.0003281400    -0.0001488600    -0.0000051200
 42      3.1970717160     1.8219726760     9.3120680030     0.0000000000    -0.0000044700    -0.0003676500
 42      3.1970717160    -0.0384482660    15.4713537940     0.0000000000    -0.0000401200    -0.0000234600
 42      3.1970717160     3.6847394350     3.0770634500     0.0000000000    -0.0005484300     0.0009693800
 42      1.5985415070     4.5900181080     9.3069801760     0.0000084000    -0.0000085000    -0.0003732000
 42      1.5888603150     2.7240017760    15.4599348380     0.0002305600     0.0001225900     0.0001794900
 16      0.0000000000     1.8297392110     1.5358624940     0.0000000000     0.0009464500     0.0005258500
 16      0.0000000000     1.8370142190     4.6664539240     0.0000000000     0.0001544800     0.0004534500
 16      0.0000000000    -0.0262527340     7.7590050910     0.0000000000     0.0001945400    -0.0005276500
 16      0.0000000000    -0.0212324600    10.8714707960     0.0000000000    -0.0002262100    -0.0002219800
 16      1.6012502240     0.8794642190    13.9064303410    -0.0001342900     0.0000744000     0.0000971500
 16      1.5964171410     0.8888920980    17.0262537660    -0.0005128100     0.0000639800     0.0002306700
 16     -1.5397028300     4.6341173000     1.4973109210    -0.0006293900     0.0001285300     0.0001560900
 16     -1.6092439400     4.6013211620     4.6408976040    -0.0005582800    -0.0004990900     0.0001475900
 16     -1.5979052150     2.7411098160     7.7538409660    -0.0000276900     0.0002000500    -0.0005249900
 16     -1.5991809580     2.7479352510    10.8663389740     0.0000095500    -0.0002041500    -0.0002267100
 16      0.0000000000     3.6524589950    13.9008556090     0.0000000000     0.0002338400     0.0000762900
 16      0.0000000000     3.6524567630    17.0206726030     0.0000000000    -0.0007161300     0.0002033000
 16      3.1970717160     1.7697921510     1.5016491130     0.0000000000     0.0004720400     0.0004280200
 16      3.1970717160     1.8584236530     4.6462811060     0.0000000000    -0.0005726800     0.0000866000
 16      3.1970717160    -0.0266403600     7.7572680500     0.0000000000     0.0001710200    -0.0004878200
 16      3.1970717160    -0.0204736180    10.8700923920     0.0000000000    -0.0002131100    -0.0002348500
 16      4.7928930080     0.8794642190    13.9064303410     0.0001342900     0.0000744000     0.0000971500
 16      4.7977260920     0.8888920980    17.0262537660     0.0005128100     0.0000639800     0.0002306700
 16      1.5397028300     4.6341173000     1.4973109210     0.0006293900     0.0001285300     0.0001560900
 16      1.6092439400     4.6013211620     4.6408976040     0.0005582800    -0.0004990900     0.0001475900
 16      1.5979052150     2.7411098160     7.7538409660     0.0000276900     0.0002000500    -0.0005249900
 16      1.5991809580     2.7479352510    10.8663389740    -0.0000095500    -0.0002041500    -0.0002267100
 16      3.1970717160     3.6498065580    13.9134020300     0.0000000000     0.0000623000     0.0003883000
 16      3.1970717160     3.6538983970    17.0038119440     0.0000000000    -0.0004050600    -0.0002413100
 28      3.1970717160     3.6312020540    19.1237257190     0.0000000000     0.0007768200    -0.0002027300
 CONVCOORD
          37           1
 42      1.5873328300     0.9219463480     3.1077850130
 42     -0.0000000000     1.8218452170     9.3138819610
 42     -0.0000000000    -0.0276381150    15.4663099440
 42      0.0000000000     3.6648971330     3.1026838510
 42     -1.5985415070     4.5900181080     9.3069801760
 42     -1.5888603150     2.7240017760    15.4599348380
 42      4.8068104030     0.9219463480     3.1077850130
 42      3.1970717160     1.8219726760     9.3120680030
 42      3.1970717160    -0.0384482660    15.4713537940
 42      3.1970717160     3.6847394350     3.0770634500
 42      1.5985415070     4.5900181080     9.3069801760
 42      1.5888603150     2.7240017760    15.4599348380
 16      0.0000000000     1.8297392110     1.5358624940
 16      0.0000000000     1.8370142190     4.6664539240
 16     -0.0000000000    -0.0262527340     7.7590050910
 16     -0.0000000000    -0.0212324600    10.8714707960
 16      1.6012502240     0.8794642190    13.9064303410
 16      1.5964171410     0.8888920980    17.0262537660
 16     -1.5397028300     4.6341173000     1.4973109210
 16     -1.6092439400     4.6013211620     4.6408976040
 16     -1.5979052150     2.7411098160     7.7538409660
 16     -1.5991809580     2.7479352510    10.8663389740
 16      0.0000000000     3.6524589950    13.9008556090
 16      0.0000000000     3.6524567630    17.0206726030
 16      3.1970717160     1.7697921510     1.5016491130
 16      3.1970717160     1.8584236530     4.6462811060
 16      3.1970717160    -0.0266403600     7.7572680500
 16      3.1970717160    -0.0204736180    10.8700923920
 16      4.7928930080     0.8794642190    13.9064303410
 16      4.7977260920     0.8888920980    17.0262537660
 16      1.5397028300     4.6341173000     1.4973109210
 16      1.6092439400     4.6013211620     4.6408976040
 16      1.5979052150     2.7411098160     7.7538409660
 16      1.5991809580     2.7479352510    10.8663389740
 16      3.1970717160     3.6498065580    13.9134020300
 16      3.1970717160     3.6538983970    17.0038119440
 28      3.1970717160     3.6794105690     0.4643514510


==> anc/XSF_files/3R/trigonal_pyramidal/331_trig.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    9.5814332400    0.0000000000    0.0000000000
   -4.7907118200    8.2991973010   -0.0040708040
    0.0000000000   -0.0092649190   18.5358475080
 CONVVEC
    9.5814332400    0.0000000000    0.0000000000
   -4.7907118200    8.2991973010   -0.0040708040
    0.0000000000   -0.0092649190   18.5358475080
 PRIMCOORD
          82           1
 42      1.5948512700     0.9216581570     3.0724908490     0.0000337600    -0.0000147400    -0.0001557900
 42     -0.0000707330     1.8395769400     9.2639131200    -0.0000044300     0.0000119400    -0.0001577200
 42      0.0052033980    -0.0114812730    15.4245429920     0.0001567700    -0.0001224500     0.0004900100
 42      0.0004866130     3.6868809140     3.0996873630    -0.0000007800     0.0000068000    -0.0001300300
 42     -1.5969057740     4.6058549960     9.2625788490     0.0000000000     0.0000033600    -0.0001578400
 42     -1.5969057740     2.7588155350    15.4478078770     0.0000000000     0.0000301900    -0.0007361500
 42     -1.5969055750     6.4504818730     3.0694070340     0.0000000000     0.0000503200    -0.0001420000
 42     -3.1939650520     7.3722567650     9.2626478170     0.0000129400     0.0000159500    -0.0000605800
 42     -3.1945180160     5.5316797000    15.4215344480    -0.0000473000     0.0002273000     0.0004854100
 42      4.7927716270     0.9216581570     3.0724908490    -0.0000337600    -0.0000147400    -0.0001557900
 42      3.1938115490     1.8397226990     9.2653454850     0.0000000000    -0.0000061100    -0.0000588400
 42      3.1938115490    -0.0078209230    15.4248364220     0.0000000000     0.0000193400     0.0000951600
 42      3.1938115490     3.6852982700     3.0856409280     0.0000000000    -0.0000161500    -0.0001402500
 42      1.5968664680     4.6059142240     9.2636498680     0.0000036600     0.0000101400    -0.0001346000
 42      1.6029621240     2.7558491260    15.4228096860     0.0002095200    -0.0000484700     0.0004901600
 42      1.5955562480     6.4539182090     3.0842174900    -0.0000107900     0.0000066600    -0.0001405900
 42      0.0001537030     7.3722567650     9.2626478170    -0.0000129400     0.0000159500    -0.0000605800
 42      0.0007066670     5.5316797000    15.4215344480     0.0000473000     0.0002273000     0.0004854100
 42      7.9845291710     0.9200487980     3.1007971530     0.0000000000    -0.0000044100    -0.0001260200
 42      6.3876938300     1.8395769400     9.2639131200     0.0000044300     0.0000119400    -0.0001577200
 42      6.3824196990    -0.0114812730    15.4245429920    -0.0001567700    -0.0001224500     0.0004900100
 42      6.3871364840     3.6868809140     3.0996873630     0.0000007800     0.0000068000    -0.0001300300
 42      4.7907564300     4.6059142240     9.2636498680    -0.0000036600     0.0000101400    -0.0001346000
 42      4.7846607740     2.7558491260    15.4228096860    -0.0002095200    -0.0000484700     0.0004901600
 42      4.7920666490     6.4539182090     3.0842174900     0.0000107900     0.0000066600    -0.0001405900
 42      3.1938115490     7.3723870800     9.2622858200     0.0000000000     0.0000031900    -0.0001356600
 42      3.1938115490     5.5249914610    15.4167580410     0.0000000000     0.0000180900     0.0000567900
 16     -0.0354370450     1.8624711880     1.5199039460     0.0000048000     0.0000354100    -0.0002279800
 16      0.0081250550     1.8386773570     4.6460490880     0.0000529600    -0.0000853700    -0.0000686100
 16      0.0001556050    -0.0058316440     7.7087109680     0.0000380200     0.0000044700    -0.0002427600
 16     -0.0004490490    -0.0031428460    10.8224551460    -0.0000169300    -0.0000181300     0.0000149400
 16      1.5977708350     0.9130362660    13.8645454290     0.0001896500    -0.0000685600     0.0003710000
 16      1.5988004160     0.9142204590    16.9806360800    -0.0002112900     0.0000776800     0.0001357300
 16     -1.5969057740     4.5659621360     1.5181397340     0.0000000000     0.0000875300    -0.0002116500
 16     -1.5969057740     4.6191520900     4.6444689810     0.0000000000    -0.0000008000    -0.0000656500
 16     -1.5969057740     2.7610099160     7.7057782810     0.0000000000     0.0000442700    -0.0003339900
 16     -1.5969057740     2.7625614850    10.8196995490     0.0000000000    -0.0000526800     0.0000589000
 16     -0.0138994540     3.6721916340    13.8851868210     0.0000453000     0.0000631500     0.0006279300
 16      0.0563335020     3.7141586660    17.0241927900    -0.0005034200    -0.0003460300    -0.0000587500
 16     -3.1993438880     7.3714904840     1.5157589190     0.0000220200     0.0000460100    -0.0002257000
 16     -3.1859881640     7.3805550090     4.6288495610    -0.0000035200    -0.0000556100    -0.0000269600
 16     -3.1941054190     5.5277602750     7.7060193420    -0.0000148400     0.0000959500    -0.0002423100
 16     -3.1934443850     5.5282604350    10.8197463690     0.0000228800    -0.0000850500     0.0000163300
 16     -1.5969055750     6.4474658150    13.8618551470     0.0000000000     0.0003115200     0.0003478000
 16     -1.5969055750     6.4500854990    16.9778243870     0.0000000000    -0.0002745900     0.0001403600
 16      3.1938115490     1.8483935350     1.5185825340     0.0000000000     0.0000128300    -0.0002358700
 16      3.1938115490     1.8344643000     4.6318394240     0.0000000000    -0.0000607700    -0.0000281000
 16      3.1938115490    -0.0053965690     7.7093426750     0.0000000000     0.0000437700    -0.0001900200
 16      3.1938115490    -0.0038216240    10.8223171630     0.0000000000    -0.0000543100     0.0001439300
 16      4.7898520630     0.9130362660    13.8645454290    -0.0001896500    -0.0000685600     0.0003710000
 16      4.7888224820     0.9142204590    16.9806360800     0.0002112900     0.0000776800     0.0001357300
 16      1.5935452090     4.6063276370     1.5328825070    -0.0000037600     0.0000330900    -0.0002434200
 16      1.6015343750     4.6125682720     4.6476737370     0.0000057200    -0.0000608800    -0.0000257200
 16      1.5973483480     2.7611088180     7.7073485340     0.0000534100     0.0000297400    -0.0002418200
 16      1.5960952460     2.7626047080    10.8211009650    -0.0000386800    -0.0000558800     0.0000167800
 16      3.1938115490     3.6773462430    13.8591584420     0.0000000000     0.0004329000     0.0001248000
 16      3.1938115490     3.6853142350    16.9782472980     0.0000000000    -0.0000314600     0.0003615900
 16      0.0055325390     7.3714904840     1.5157589190    -0.0000220200     0.0000460100    -0.0002257000
 16     -0.0078231850     7.3805550090     4.6288495610     0.0000035200    -0.0000556100    -0.0000269600
 16      0.0002940700     5.5277602750     7.7060193420     0.0000148400     0.0000959500    -0.0002423100
 16     -0.0003669640     5.5282604350    10.8197463690    -0.0000228800    -0.0000850500     0.0000163300
 16      1.5947091110     6.4480060230    13.8579827380     0.0003271100    -0.0001282900     0.0001513800
 16      1.6002724710     6.4461809970    16.9770319210     0.0000196900    -0.0000408700     0.0003587000
 16      6.4230601420     1.8624711880     1.5199039460    -0.0000048000     0.0000354100    -0.0002279800
 16      6.3794980420     1.8386773570     4.6460490880    -0.0000529600    -0.0000853700    -0.0000686100
 16      6.3874674920    -0.0058316440     7.7087109680    -0.0000380200     0.0000044700    -0.0002427600
 16      6.3880721460    -0.0031428460    10.8224551460     0.0000169300    -0.0000181300     0.0000149400
 16      7.9845291710     0.9298959460    13.8867342580     0.0000000000     0.0000045800     0.0006417900
 16      7.9845291710     0.8517475060    17.0259789560     0.0000000000     0.0005499800    -0.0000886600
 16      4.7940776880     4.6063276370     1.5328825070     0.0000037600     0.0000330900    -0.0002434200
 16      4.7860885220     4.6125682720     4.6476737370    -0.0000057200    -0.0000608800    -0.0000257200
 16      4.7902745500     2.7611088180     7.7073485340    -0.0000534100     0.0000297400    -0.0002418200
 16      4.7915276510     2.7626047080    10.8211009650     0.0000386800    -0.0000558800     0.0000167800
 16      6.4015225510     3.6721916340    13.8851868210    -0.0000453000     0.0000631500     0.0006279300
 16      6.3312895950     3.7141586660    17.0241927900     0.0005034200    -0.0003460300    -0.0000587500
 16      3.1938115490     7.3785244060     1.5314612570     0.0000000000     0.0000364400    -0.0002449200
 16      3.1938115490     7.3709520360     4.6461556030     0.0000000000    -0.0000748000    -0.0000231500
 16      3.1938115490     5.5274232590     7.7067830740     0.0000000000     0.0000407300    -0.0002971600
 16      3.1938115490     5.5289700810    10.8195103810     0.0000000000    -0.0000542000    -0.0000440200
 16      4.7929137860     6.4480060230    13.8579827380    -0.0003271100    -0.0001282900     0.0001513800
 16      4.7873504270     6.4461809970    16.9770319210    -0.0000196900    -0.0000408700     0.0003587000
 28     -1.5969057740     2.7631455570    18.1111554150     0.0000000000    -0.0001267000    -0.0002612400
 CONVCOORD
          82           1
 42      1.5948512700     0.9216581570     3.0724908490
 42     -0.0000707330     1.8395769400     9.2639131200
 42      0.0052033980    -0.0114812730    15.4245429920
 42      0.0004866130     3.6868809140     3.0996873630
 42     -1.5969057740     4.6058549960     9.2625788490
 42     -1.5969057740     2.7588155350    15.4478078770
 42     -1.5969055750     6.4504818730     3.0694070340
 42     -3.1939650520     7.3722567650     9.2626478170
 42     -3.1945180160     5.5316797000    15.4215344480
 42      4.7927716270     0.9216581570     3.0724908490
 42      3.1938115490     1.8397226990     9.2653454850
 42      3.1938115490    -0.0078209230    15.4248364220
 42      3.1938115490     3.6852982700     3.0856409280
 42      1.5968664680     4.6059142240     9.2636498680
 42      1.6029621240     2.7558491260    15.4228096860
 42      1.5955562480     6.4539182090     3.0842174900
 42      0.0001537030     7.3722567650     9.2626478170
 42      0.0007066670     5.5316797000    15.4215344480
 42      7.9845291710     0.9200487980     3.1007971530
 42      6.3876938300     1.8395769400     9.2639131200
 42      6.3824196990    -0.0114812730    15.4245429920
 42      6.3871364840     3.6868809140     3.0996873630
 42      4.7907564300     4.6059142240     9.2636498680
 42      4.7846607740     2.7558491260    15.4228096860
 42      4.7920666490     6.4539182090     3.0842174900
 42      3.1938115490     7.3723870800     9.2622858200
 42      3.1938115490     5.5249914610    15.4167580410
 16     -0.0354370450     1.8624711880     1.5199039460
 16      0.0081250550     1.8386773570     4.6460490880
 16      0.0001556050    -0.0058316440     7.7087109680
 16     -0.0004490490    -0.0031428460    10.8224551460
 16      1.5977708350     0.9130362660    13.8645454290
 16      1.5988004160     0.9142204590    16.9806360800
 16     -1.5969057740     4.5659621360     1.5181397340
 16     -1.5969057740     4.6191520900     4.6444689810
 16     -1.5969057740     2.7610099160     7.7057782810
 16     -1.5969057740     2.7625614850    10.8196995490
 16     -0.0138994540     3.6721916340    13.8851868210
 16      0.0563335020     3.7141586660    17.0241927900
 16     -3.1993438880     7.3714904840     1.5157589190
 16     -3.1859881640     7.3805550090     4.6288495610
 16     -3.1941054190     5.5277602750     7.7060193420
 16     -3.1934443850     5.5282604350    10.8197463690
 16     -1.5969055750     6.4474658150    13.8618551470
 16     -1.5969055750     6.4500854990    16.9778243870
 16      3.1938115490     1.8483935350     1.5185825340
 16      3.1938115490     1.8344643000     4.6318394240
 16      3.1938115490    -0.0053965690     7.7093426750
 16      3.1938115490    -0.0038216240    10.8223171630
 16      4.7898520630     0.9130362660    13.8645454290
 16      4.7888224820     0.9142204590    16.9806360800
 16      1.5935452090     4.6063276370     1.5328825070
 16      1.6015343750     4.6125682720     4.6476737370
 16      1.5973483480     2.7611088180     7.7073485340
 16      1.5960952460     2.7626047080    10.8211009650
 16      3.1938115490     3.6773462430    13.8591584420
 16      3.1938115490     3.6853142350    16.9782472980
 16      0.0055325390     7.3714904840     1.5157589190
 16     -0.0078231850     7.3805550090     4.6288495610
 16      0.0002940700     5.5277602750     7.7060193420
 16     -0.0003669640     5.5282604350    10.8197463690
 16      1.5947091110     6.4480060230    13.8579827380
 16      1.6002724710     6.4461809970    16.9770319210
 16      6.4230601420     1.8624711880     1.5199039460
 16      6.3794980420     1.8386773570     4.6460490880
 16      6.3874674920    -0.0058316440     7.7087109680
 16      6.3880721460    -0.0031428460    10.8224551460
 16      7.9845291710     0.9298959460    13.8867342580
 16      7.9845291710     0.8517475060    17.0259789560
 16      4.7940776880     4.6063276370     1.5328825070
 16      4.7860885220     4.6125682720     4.6476737370
 16      4.7902745500     2.7611088180     7.7073485340
 16      4.7915276510     2.7626047080    10.8211009650
 16      6.4015225510     3.6721916340    13.8851868210
 16      6.3312895950     3.7141586660    17.0241927900
 16      3.1938115490     7.3785244060     1.5314612570
 16      3.1938115490     7.3709520360     4.6461556030
 16      3.1938115490     5.5274232590     7.7067830740
 16      3.1938115490     5.5289700810    10.8195103810
 16      4.7929137860     6.4480060230    13.8579827380
 16      4.7873504270     6.4461809970    16.9770319210
 28     -1.5969057740     2.7631455570    18.1111554150


==> anc/XSF_files/3R/trigonal_pyramidal/441_trig.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
   12.7747457750    0.0000000000    0.0000000000
   -6.3873728870   11.0623454880   -0.0042244190
    0.0000000000   -0.0072071150   18.5368918340
 CONVVEC
   12.7747457750    0.0000000000    0.0000000000
   -6.3873728870   11.0623454880   -0.0042244190
    0.0000000000   -0.0072071150   18.5368918340
 PRIMCOORD
         145           1
 42      1.5952295010     0.9203078930     3.0892416810     0.0000003100     0.0000073600    -0.0000078000
 42     -0.0000491560     1.8399711640     9.2676085250     0.0000006800     0.0000168800    -0.0000080200
 42      0.0015528500     0.0024560340    15.4467346270     0.0000585500     0.0002390300     0.0000862000
 42     -0.0007508690     3.6864364470     3.0808490920    -0.0000182700     0.0000172100    -0.0000903000
 42     -1.5968433090     4.6057246570     9.2663495790     0.0000000000     0.0000077900     0.0000399400
 42     -1.5968433090     2.7609403840    15.4416311790     0.0000000000     0.0000813400    -0.0000042800
 42     -1.5968431100     6.4510270380     3.0800627880     0.0000000000    -0.0000233100    -0.0000880600
 42     -3.1938568510     7.3713486360     9.2654910590     0.0000082200     0.0000040200    -0.0000083900
 42     -3.1925152730     5.5244570250    15.4405697780     0.0000567500    -0.0000177700     0.0000040800
 42     -3.1946494040     9.2161686080     3.0863026260     0.0000052000    -0.0000047600    -0.0000027900
 42     -4.7904879730    10.1369205990     9.2643499660    -0.0000017200     0.0000069200    -0.0000359400
 42     -4.7825168510     8.2879033110    15.4436258830     0.0002233600    -0.0000431900     0.0000929500
 42      4.7905297280     0.9206575990     3.0907187840     0.0000000000     0.0000010600    -0.0000205100
 42      3.1935730100     1.8402033670     9.2673194410     0.0000156400    -0.0000015400    -0.0000080700
 42      3.1934436320    -0.0061535280    15.4386109110    -0.0000011900     0.0000157300    -0.0000218500
 42      3.1930781590     3.6876862900     3.0882992110    -0.0000080400    -0.0000019000    -0.0000024600
 42      1.5969642470     4.6058416260     9.2665523470    -0.0000072100     0.0000035800    -0.0000095200
 42      1.5979207540     2.7591758850    15.4370268330    -0.0000107400     0.0000225800     0.0000539500
 42      1.5978013130     6.4522745660     3.0777483520    -0.0000482800    -0.0000204900     0.0000803800
 42      0.0001704320     7.3713486360     9.2654910590    -0.0000082200     0.0000040200    -0.0000083900
 42     -0.0011711460     5.5244570250    15.4405697780    -0.0000567500    -0.0000177700     0.0000040800
 42      0.0009629850     9.2161686080     3.0863026260    -0.0000052000    -0.0000047600    -0.0000027900
 42     -1.5968433090    10.1367635790     9.2641570620     0.0000000000     0.0000255500    -0.0000080200
 42     -1.5968433090     8.2918440890    15.4347564210     0.0000000000     0.0000009900     0.0000500800
 42      7.9858306540     0.9203078930     3.0892416810    -0.0000003100     0.0000073600    -0.0000078000
 42      6.3874868460     1.8402033670     9.2673194410    -0.0000156400    -0.0000015400    -0.0000080700
 42      6.3876162240    -0.0061535280    15.4386109110     0.0000011900     0.0000157300    -0.0000218500
 42      6.3879816970     3.6876862900     3.0882992110     0.0000080400    -0.0000019000    -0.0000024600
 42      4.7905297280     4.6056698830     9.2664492280     0.0000000000     0.0000099100    -0.0000365500
 42      4.7905297280     2.7600292250    15.4377801150     0.0000000000     0.0000195200    -0.0000127000
 42      4.7905297280     6.4507479220     3.1039133080     0.0000000000    -0.0000276900     0.0000092600
 42      3.1938914920     7.3714244030     9.2646365730    -0.0000015100     0.0000069600    -0.0000397300
 42      3.1873756350     5.5200917190    15.4453080700    -0.0001584200    -0.0001356000     0.0000935700
 42      3.1926003140     9.2175589420     3.1028698680    -0.0000215400     0.0000220100     0.0000034900
 42      1.5968015540    10.1369205990     9.2643499660     0.0000017200     0.0000069200    -0.0000359400
 42      1.5888304330     8.2879033110    15.4436258830    -0.0002233600    -0.0000431900     0.0000929500
 42     11.1779039630     0.9187960190     3.0788345880     0.0000000000     0.0000701700     0.0000975300
 42      9.5811095110     1.8399711640     9.2676085250    -0.0000006800     0.0000168800    -0.0000080200
 42      9.5795075050     0.0024560340    15.4467346270    -0.0000585500     0.0002390300     0.0000862000
 42      9.5818112240     3.6864364470     3.0808490920     0.0000182700     0.0000172100    -0.0000903000
 42      7.9840959090     4.6058416260     9.2665523470     0.0000072100     0.0000035800    -0.0000095200
 42      7.9831394010     2.7591758850    15.4370268330     0.0000107400     0.0000225800     0.0000539500
 42      7.9832588420     6.4522745660     3.0777483520     0.0000482800    -0.0000204900     0.0000803800
 42      6.3871683630     7.3714244030     9.2646365730     0.0000015100     0.0000069600    -0.0000397300
 42      6.3936842200     5.5200917190    15.4453080700     0.0001584200    -0.0001356000     0.0000935700
 42      6.3884595420     9.2175589420     3.1028698680     0.0000215400     0.0000220100     0.0000034900
 42      4.7905297280    10.1366612690     9.2635898590     0.0000000000     0.0000098200    -0.0000386000
 42      4.7905297280     8.2912991170    15.4672756330     0.0000000000     0.0000371600    -0.0005702900
 16      0.0032110110     1.8398974820     1.5245591070    -0.0000817600    -0.0000906900     0.0000178600
 16     -0.0056415730     1.8442337430     4.6392601270    -0.0000109900    -0.0000122700    -0.0000323300
 16      0.0002857990    -0.0040808980     7.7106663360    -0.0000056100     0.0000438000    -0.0000473600
 16     -0.0003564470    -0.0037722430    10.8254217490     0.0000009000    -0.0000289400    -0.0000176100
 16      1.5944000210     0.9139376960    13.8804798790     0.0000990600     0.0001400400    -0.0000157700
 16      1.6037832860     0.9225792750    16.9985982840     0.0000819100    -0.0000283600     0.0000691900
 16     -1.5968433090     4.6075197700     1.5214391620     0.0000000000     0.0000193800    -0.0001551900
 16     -1.5968433090     4.6084758270     4.6376414990     0.0000000000    -0.0000406800    -0.0000307200
 16     -1.5968433090     2.7612278850     7.7095533630     0.0000000000     0.0000648900     0.0000042900
 16     -1.5968433090     2.7624164560    10.8241191290     0.0000000000    -0.0000307700     0.0000394100
 16     -0.0009847760     3.6813665400    13.8815723010     0.0000141600     0.0000342500    -0.0000060300
 16      0.0011487330     3.6813462010    16.9957229360    -0.0000415200    -0.0000025500     0.0000881500
 16     -3.1937049960     7.3766482430     1.5229611200    -0.0001302800     0.0000047100     0.0000145900
 16     -3.1949108990     7.3689538210     4.6377526160     0.0000093500    -0.0000703800    -0.0000318400
 16     -3.1938071640     5.5270157480     7.7084994420     0.0000360500     0.0000038400     0.0000028300
 16     -3.1938362790     5.5282445430    10.8230682050     0.0000007700    -0.0000330800     0.0000380300
 16     -1.5968431100     6.4451267760    13.8804638700     0.0000000000     0.0000360800    -0.0000060500
 16     -1.5968431100     6.4489368390    16.9945829720     0.0000000000    -0.0000719900     0.0000959500
 16     -4.7952574520    10.1357077140     1.5335510290     0.0000255200     0.0000308100     0.0000138700
 16     -4.7842911240    10.1434727690     4.6495592980    -0.0000208600    -0.0000485800    -0.0000299800
 16     -4.7902601090     8.2927230040     7.7074971620     0.0000141200     0.0000099100    -0.0000479200
 16     -4.7913796360     8.2938175880    10.8222547120     0.0000031200    -0.0000335400    -0.0000183600
 16     -3.1962434210     9.2104695530    13.8772503730     0.0001437600     0.0000637400    -0.0000131000
 16     -3.1849693960     9.2160584950    16.9954304390     0.0000492000     0.0000465500     0.0000720700
 16      3.1943311180     1.8415246380     1.5322659630    -0.0000070400     0.0000217400    -0.0000437900
 16      3.1917659090     1.8441272000     4.6461488530     0.0000336200    -0.0000626900     0.0000330500
 16      3.1938574880    -0.0041233500     7.7107099390    -0.0000021300     0.0000232200    -0.0000343400
 16      3.1937904980    -0.0029471060    10.8250016740    -0.0000130900    -0.0000407200    -0.0000003300
 16      4.7905297280     0.9153763230    13.8806063520     0.0000000000     0.0000374700    -0.0000092800
 16      4.7905297280     0.9163711880    16.9938752690     0.0000000000    -0.0000252000    -0.0000487500
 16      1.5999273270     4.6056804260     1.5238873670     0.0000588200     0.0001385100     0.0000131900
 16      1.5927379200     4.6121371470     4.6386652360    -0.0000283400    -0.0000227900    -0.0000321400
 16      1.5964651860     2.7615626130     7.7093131920     0.0000282600     0.0000087900    -0.0000048100
 16      1.5967808030     2.7626175510    10.8241151210     0.0000157200    -0.0000404400    -0.0000056200
 16      3.1938095530     3.6842256940    13.8797486000    -0.0000455200    -0.0001108500    -0.0000018300
 16      3.1919337270     3.6731830620    16.9978602420     0.0000423200    -0.0000860800     0.0000747800
 16      0.0000185770     7.3766482430     1.5229611200     0.0001302800     0.0000047100     0.0000145900
 16      0.0012244800     7.3689538210     4.6377526160    -0.0000093500    -0.0000703800    -0.0000318400
 16      0.0001207450     5.5270157480     7.7084994420    -0.0000360500     0.0000038400     0.0000028300
 16      0.0001498600     5.5282445430    10.8230682050    -0.0000007700    -0.0000330800     0.0000380300
 16      1.5969825180     6.4462509210    13.8840433040     0.0000462900     0.0000566900     0.0001340400
 16      1.5925909760     6.4454321010    17.0004710700     0.0000522900    -0.0000028300    -0.0001416300
 16     -1.5968433090    10.1393395480     1.5291938370     0.0000000000     0.0000061700    -0.0000394900
 16     -1.5968433090    10.1378348920     4.6431267660     0.0000000000    -0.0000001000     0.0000322300
 16     -1.5968433090     8.2921236990     7.7072121370     0.0000000000     0.0000551400    -0.0000047700
 16     -1.5968433090     8.2936578630    10.8219898590     0.0000000000    -0.0000138800    -0.0000040500
 16      0.0025570030     9.2104695530    13.8772503730    -0.0001437600     0.0000637500    -0.0000131000
 16     -0.0087170230     9.2160584950    16.9954304390    -0.0000492000     0.0000465500     0.0000720700
 16      6.3867287380     1.8415246380     1.5322659630     0.0000070400     0.0000217400    -0.0000437900
 16      6.3892939470     1.8441272000     4.6461488530    -0.0000336200    -0.0000626900     0.0000330500
 16      6.3872023680    -0.0041233500     7.7107099390     0.0000021300     0.0000232200    -0.0000343400
 16      6.3872693580    -0.0029471050    10.8250016740     0.0000130900    -0.0000407200    -0.0000003300
 16      7.9866601340     0.9139376960    13.8804798790    -0.0000990600     0.0001400400    -0.0000157700
 16      7.9772768690     0.9225792750    16.9985982840    -0.0000819100    -0.0000283600     0.0000691900
 16      4.7905297280     4.6130300660     1.5356250000     0.0000000000    -0.0000158500     0.0000159400
 16      4.7905297280     4.6014164740     4.6516248840     0.0000000000    -0.0000249200    -0.0000249700
 16      4.7905297280     2.7611688710     7.7096362800     0.0000000000     0.0000248300    -0.0000349900
 16      4.7905297280     2.7624618450    10.8239474220     0.0000000000    -0.0000166600    -0.0000022800
 16      6.3872503030     3.6842256940    13.8797486000     0.0000455200    -0.0001108500    -0.0000018300
 16      6.3891261290     3.6731830620    16.9978602420    -0.0000423200    -0.0000860800     0.0000747800
 16      3.2267934460     7.3920291190     1.5253867840     0.0000231500     0.0000324500    -0.0000286300
 16      3.1860138540     7.3696518340     4.6496819160     0.0000130300    -0.0000243600    -0.0000034800
 16      3.1936977790     5.5266219790     7.7085487510    -0.0000186500     0.0000189200    -0.0000488100
 16      3.1941905150     5.5288561500    10.8233111900    -0.0000033200    -0.0000340100    -0.0000185900
 16      4.7905297280     6.4619503150    13.9076619970     0.0000000000     0.0000104700     0.0004214700
 16      4.7905297280     6.3840991630    17.0458732380     0.0000000000    -0.0002262400    -0.0002314400
 16      1.6015710340    10.1357077140     1.5335510290    -0.0000255200     0.0000308100     0.0000138700
 16      1.5906047050    10.1434727690     4.6495592980     0.0000208600    -0.0000485800    -0.0000299800
 16      1.5965736910     8.2927230040     7.7074971620    -0.0000141200     0.0000099100    -0.0000479200
 16      1.5976932170     8.2938175890    10.8222547120    -0.0000031200    -0.0000335400    -0.0000183600
 16      3.2067653780     9.2045376290    13.9060660630     0.0000202100     0.0000165200     0.0004296900
 16      3.1367102120     9.2462601370    17.0439817390    -0.0001670100     0.0000649400    -0.0002218300
 16      9.5778493440     1.8398974830     1.5245591070     0.0000817600    -0.0000906900     0.0000178600
 16      9.5867019270     1.8442337430     4.6392601270     0.0000109900    -0.0000122700    -0.0000323300
 16      9.5807745550    -0.0040808980     7.7106663360     0.0000056100     0.0000438000    -0.0000473600
 16      9.5814168010    -0.0037722430    10.8254217490    -0.0000009000    -0.0000289400    -0.0000176100
 16     11.1779039630     0.9153139570    13.8859660700     0.0000000000    -0.0000049900     0.0001118300
 16     11.1779039630     0.9210497780    17.0023318540     0.0000000000    -0.0000673900    -0.0001326100
 16      7.9811328280     4.6056804260     1.5238873670    -0.0000588200     0.0001385100     0.0000131900
 16      7.9883222350     4.6121371470     4.6386652360     0.0000283400    -0.0000227900    -0.0000321400
 16      7.9845949690     2.7615626130     7.7093131920    -0.0000282600     0.0000087900    -0.0000048100
 16      7.9842793520     2.7626175510    10.8241151210    -0.0000157200    -0.0000404400    -0.0000056200
 16      9.5820451310     3.6813665400    13.8815723010    -0.0000141600     0.0000342500    -0.0000060300
 16      9.5799116220     3.6813462010    16.9957229360     0.0000415200    -0.0000025500     0.0000881500
 16      6.3542664100     7.3920291190     1.5253867840    -0.0000231500     0.0000324500    -0.0000286300
 16      6.3950460020     7.3696518340     4.6496819160    -0.0000130300    -0.0000243600    -0.0000034800
 16      6.3873620760     5.5266219790     7.7085487510     0.0000186500     0.0000189200    -0.0000488100
 16      6.3868693410     5.5288561500    10.8233111900     0.0000033200    -0.0000340100    -0.0000185900
 16      7.9840776370     6.4462509210    13.8840433040    -0.0000462900     0.0000566900     0.0001340400
 16      7.9884691790     6.4454321010    17.0004710700    -0.0000522900    -0.0000028300    -0.0001416300
 16      4.7905297280    10.0981074500     1.5234327070     0.0000000000     0.0000374000    -0.0000182000
 16      4.7905297280    10.1484579040     4.6480685490     0.0000000000    -0.0000511900     0.0000027400
 16      4.7905297280     8.2925463770     7.7059626770     0.0000000000     0.0000247100    -0.0000682400
 16      4.7905297280     8.2937442840    10.8214357210     0.0000000000    -0.0000327900     0.0000031900
 16      6.3742944770     9.2045376290    13.9060660630    -0.0000202100     0.0000165200     0.0004296900
 16      6.4443496440     9.2462601370    17.0439817390     0.0001670100     0.0000649400    -0.0002218300
 28      4.7905297280     8.2960221650    18.1266914340     0.0000000000    -0.0001528700    -0.0000037500
 CONVCOORD
         145           1
 42      1.5952295010     0.9203078930     3.0892416810
 42     -0.0000491560     1.8399711640     9.2676085250
 42      0.0015528500     0.0024560340    15.4467346270
 42     -0.0007508690     3.6864364470     3.0808490920
 42     -1.5968433090     4.6057246570     9.2663495790
 42     -1.5968433090     2.7609403840    15.4416311790
 42     -1.5968431100     6.4510270380     3.0800627880
 42     -3.1938568510     7.3713486360     9.2654910590
 42     -3.1925152730     5.5244570250    15.4405697780
 42     -3.1946494040     9.2161686080     3.0863026260
 42     -4.7904879730    10.1369205990     9.2643499660
 42     -4.7825168510     8.2879033110    15.4436258830
 42      4.7905297280     0.9206575990     3.0907187840
 42      3.1935730100     1.8402033670     9.2673194410
 42      3.1934436320    -0.0061535280    15.4386109110
 42      3.1930781590     3.6876862900     3.0882992110
 42      1.5969642470     4.6058416260     9.2665523470
 42      1.5979207540     2.7591758850    15.4370268330
 42      1.5978013130     6.4522745660     3.0777483520
 42      0.0001704320     7.3713486360     9.2654910590
 42     -0.0011711460     5.5244570250    15.4405697780
 42      0.0009629850     9.2161686080     3.0863026260
 42     -1.5968433090    10.1367635790     9.2641570620
 42     -1.5968433090     8.2918440890    15.4347564210
 42      7.9858306540     0.9203078930     3.0892416810
 42      6.3874868460     1.8402033670     9.2673194410
 42      6.3876162240    -0.0061535280    15.4386109110
 42      6.3879816970     3.6876862900     3.0882992110
 42      4.7905297280     4.6056698830     9.2664492280
 42      4.7905297280     2.7600292250    15.4377801150
 42      4.7905297280     6.4507479220     3.1039133080
 42      3.1938914920     7.3714244030     9.2646365730
 42      3.1873756350     5.5200917190    15.4453080700
 42      3.1926003140     9.2175589420     3.1028698680
 42      1.5968015540    10.1369205990     9.2643499660
 42      1.5888304330     8.2879033110    15.4436258830
 42     11.1779039630     0.9187960190     3.0788345880
 42      9.5811095110     1.8399711640     9.2676085250
 42      9.5795075050     0.0024560340    15.4467346270
 42      9.5818112240     3.6864364470     3.0808490920
 42      7.9840959090     4.6058416260     9.2665523470
 42      7.9831394010     2.7591758850    15.4370268330
 42      7.9832588420     6.4522745660     3.0777483520
 42      6.3871683630     7.3714244030     9.2646365730
 42      6.3936842200     5.5200917190    15.4453080700
 42      6.3884595420     9.2175589420     3.1028698680
 42      4.7905297280    10.1366612690     9.2635898590
 42      4.7905297280     8.2912991170    15.4672756330
 16      0.0032110110     1.8398974820     1.5245591070
 16     -0.0056415730     1.8442337430     4.6392601270
 16      0.0002857990    -0.0040808980     7.7106663360
 16     -0.0003564470    -0.0037722430    10.8254217490
 16      1.5944000210     0.9139376960    13.8804798790
 16      1.6037832860     0.9225792750    16.9985982840
 16     -1.5968433090     4.6075197700     1.5214391620
 16     -1.5968433090     4.6084758270     4.6376414990
 16     -1.5968433090     2.7612278850     7.7095533630
 16     -1.5968433090     2.7624164560    10.8241191290
 16     -0.0009847760     3.6813665400    13.8815723010
 16      0.0011487330     3.6813462010    16.9957229360
 16     -3.1937049960     7.3766482430     1.5229611200
 16     -3.1949108990     7.3689538210     4.6377526160
 16     -3.1938071640     5.5270157480     7.7084994420
 16     -3.1938362790     5.5282445430    10.8230682050
 16     -1.5968431100     6.4451267760    13.8804638700
 16     -1.5968431100     6.4489368390    16.9945829720
 16     -4.7952574520    10.1357077140     1.5335510290
 16     -4.7842911240    10.1434727690     4.6495592980
 16     -4.7902601090     8.2927230040     7.7074971620
 16     -4.7913796360     8.2938175880    10.8222547120
 16     -3.1962434210     9.2104695530    13.8772503730
 16     -3.1849693960     9.2160584950    16.9954304390
 16      3.1943311180     1.8415246380     1.5322659630
 16      3.1917659090     1.8441272000     4.6461488530
 16      3.1938574880    -0.0041233500     7.7107099390
 16      3.1937904980    -0.0029471060    10.8250016740
 16      4.7905297280     0.9153763230    13.8806063520
 16      4.7905297280     0.9163711880    16.9938752690
 16      1.5999273270     4.6056804260     1.5238873670
 16      1.5927379200     4.6121371470     4.6386652360
 16      1.5964651860     2.7615626130     7.7093131920
 16      1.5967808030     2.7626175510    10.8241151210
 16      3.1938095530     3.6842256940    13.8797486000
 16      3.1919337270     3.6731830620    16.9978602420
 16      0.0000185770     7.3766482430     1.5229611200
 16      0.0012244800     7.3689538210     4.6377526160
 16      0.0001207450     5.5270157480     7.7084994420
 16      0.0001498600     5.5282445430    10.8230682050
 16      1.5969825180     6.4462509210    13.8840433040
 16      1.5925909760     6.4454321010    17.0004710700
 16     -1.5968433090    10.1393395480     1.5291938370
 16     -1.5968433090    10.1378348920     4.6431267660
 16     -1.5968433090     8.2921236990     7.7072121370
 16     -1.5968433090     8.2936578630    10.8219898590
 16      0.0025570030     9.2104695530    13.8772503730
 16     -0.0087170230     9.2160584950    16.9954304390
 16      6.3867287380     1.8415246380     1.5322659630
 16      6.3892939470     1.8441272000     4.6461488530
 16      6.3872023680    -0.0041233500     7.7107099390
 16      6.3872693580    -0.0029471050    10.8250016740
 16      7.9866601340     0.9139376960    13.8804798790
 16      7.9772768690     0.9225792750    16.9985982840
 16      4.7905297280     4.6130300660     1.5356250000
 16      4.7905297280     4.6014164740     4.6516248840
 16      4.7905297280     2.7611688710     7.7096362800
 16      4.7905297280     2.7624618450    10.8239474220
 16      6.3872503030     3.6842256940    13.8797486000
 16      6.3891261290     3.6731830620    16.9978602420
 16      3.2267934460     7.3920291190     1.5253867840
 16      3.1860138540     7.3696518340     4.6496819160
 16      3.1936977790     5.5266219790     7.7085487510
 16      3.1941905150     5.5288561500    10.8233111900
 16      4.7905297280     6.4619503150    13.9076619970
 16      4.7905297280     6.3840991630    17.0458732380
 16      1.6015710340    10.1357077140     1.5335510290
 16      1.5906047050    10.1434727690     4.6495592980
 16      1.5965736910     8.2927230040     7.7074971620
 16      1.5976932170     8.2938175890    10.8222547120
 16      3.2067653780     9.2045376290    13.9060660630
 16      3.1367102120     9.2462601370    17.0439817390
 16      9.5778493440     1.8398974830     1.5245591070
 16      9.5867019270     1.8442337430     4.6392601270
 16      9.5807745550    -0.0040808980     7.7106663360
 16      9.5814168010    -0.0037722430    10.8254217490
 16     11.1779039630     0.9153139570    13.8859660700
 16     11.1779039630     0.9210497780    17.0023318540
 16      7.9811328280     4.6056804260     1.5238873670
 16      7.9883222350     4.6121371470     4.6386652360
 16      7.9845949690     2.7615626130     7.7093131920
 16      7.9842793520     2.7626175510    10.8241151210
 16      9.5820451310     3.6813665400    13.8815723010
 16      9.5799116220     3.6813462010    16.9957229360
 16      6.3542664100     7.3920291190     1.5253867840
 16      6.3950460020     7.3696518340     4.6496819160
 16      6.3873620760     5.5266219790     7.7085487510
 16      6.3868693410     5.5288561500    10.8233111900
 16      7.9840776370     6.4462509210    13.8840433040
 16      7.9884691790     6.4454321010    17.0004710700
 16      4.7905297280    10.0981074500     1.5234327070
 16      4.7905297280    10.1484579040     4.6480685490
 16      4.7905297280     8.2925463770     7.7059626770
 16      4.7905297280     8.2937442840    10.8214357210
 16      6.3742944770     9.2045376290    13.9060660630
 16      6.4443496440     9.2462601370    17.0439817390
 28      4.7905297280     8.2960221650    18.1266914340


==> anc/XSF_files/pristine/1H_pristine.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.1922184490    0.0000073880    0.0000000000
   -1.5961073270    2.7645438050    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 CONVVEC
    3.1922184490    0.0000073880    0.0000000000
   -1.5961073270    2.7645438050    0.0000000000
    0.0000000000    0.0000000000   20.0000000000
 PRIMCOORD
           3           1
 42      0.0000606500     1.8431178520     3.0979422140
 16      1.5961698350     0.9216052990     1.5378177980
 16      1.5961698410     0.9216053090     4.6580527660
 CONVCOORD
           3           1
 42      0.0000606500     1.8431178520     3.0979422140
 16      1.5961698350     0.9216052990     1.5378177980
 16      1.5961698410     0.9216053090     4.6580527660


==> anc/XSF_files/pristine/2H_pristine.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.1903200000    0.0000000000    0.0000000000
   -1.5951600000    2.7628900000    0.0000000000
    0.0000000000    0.0000000000   12.3900000000
 CONVVEC
    3.1903200000    0.0000000000    0.0000000000
   -1.5951600000    2.7628900000    0.0000000000
    0.0000000000    0.0000000000   12.3900000000
 PRIMCOORD
           6           1
 42     -0.0000000020     1.8429547500     3.0979375930
 42      1.5960456310     0.9214773730     9.2938127780
 16      1.5960456310     0.9214773730     1.5392309370
 16      1.5960456310     0.9214773730     4.6566442480
 16     -0.0000000020     1.8429547500     7.7351061230
 16     -0.0000000020     1.8429547500    10.8525194300
 CONVCOORD
           6           1
 42     -0.0000000020     1.8429547500     3.0979375930
 42      1.5960456310     0.9214773730     9.2938127780
 16      1.5960456310     0.9214773730     1.5392309370
 16      1.5960456310     0.9214773730     4.6566442480
 16     -0.0000000020     1.8429547500     7.7351061230
 16     -0.0000000020     1.8429547500    10.8525194300


==> anc/XSF_files/pristine/3R_primitive_pristine.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    2.7650507990   -1.5963596160    0.0026666400
    2.7650507990    1.5963596160    0.0026666400
   -1.8496200920    0.0000000000    6.1812701080
 CONVVEC
    2.7650507990   -1.5963596160    0.0026666400
    2.7650507990    1.5963596160    0.0026666400
   -1.8496200920    0.0000000000    6.1812701080
 PRIMCOORD
           3           1
 42      3.6835905890     0.0000000000     3.0953315820
 16      1.8417524070     0.0000000000     1.5354979260
 16      1.8387464700     0.0000000000     4.6508535070
 CONVCOORD
           3           1
 42      3.6835905890     0.0000000000     3.0953315820
 16      1.8417524070     0.0000000000     1.5354979260
 16      1.8387464700     0.0000000000     4.6508535070


==> anc/XSF_files/pristine/3R_pristine.xsf <==
 INFO
nunit      1    1    1
unit   cell
celltype   convcell
shape   parapipedal
 END_INFO
 DIM-GROUP
           3           1
 PRIMVEC
    3.2003187940    0.0000000000    0.0000000000
   -1.6001593970    2.7617791450   -0.0027200210
    0.0000000000   -0.0183591680   18.5180674030
 CONVVEC
    3.2003187940    0.0000000000    0.0000000000
   -1.6001593970    2.7617791450   -0.0027200210
    0.0000000000   -0.0183591680   18.5180674030
 PRIMCOORD
           9           1
 42      1.6001593970     0.9182455700     3.0856675250
 42      0.0000000000     1.8327187100     9.2574449850
 42      0.0000000000    -0.0145899450    15.4319443670
 16      0.0000000000     1.8361999120     1.5270896960
 16      0.0000000000     1.8393431500     4.6417563040
 16      0.0000000000    -0.0111059050     7.7015872740
 16      0.0000000000    -0.0079627130    10.8162535800
 16      1.6001593970     0.9033645840    13.8733664110
 16      1.6001593970     0.9065078140    16.9880331100
 CONVCOORD
           9           1
 42      1.6001593970     0.9182455700     3.0856675250
 42      0.0000000000     1.8327187100     9.2574449850
 42      0.0000000000    -0.0145899450    15.4319443670
 16      0.0000000000     1.8361999120     1.5270896960
 16      0.0000000000     1.8393431500     4.6417563040
 16      0.0000000000    -0.0111059050     7.7015872740
 16      0.0000000000    -0.0079627130    10.8162535800
 16      1.6001593970     0.9033645840    13.8733664110
 16      1.6001593970     0.9065078140    16.9880331100

